More on the Bending of Light in Quantum Gravity

We reconsider the long-range effects of the scattering of massless scalars and photons from a massive scalar object in quantum gravity. At the one-loop level, the relevant quantum mechanical corrections could be sorted into the graviton double-cut contributions, massless-scalar double-cut contributions and photon double-cut contributions. In arXiv:1410.7590 and 1609.07477 N.E.J. Bjerrum-Bohr et al. have considered explicitly the implications of the graviton double-cut contributions on the gravitational bending of light and some classical formulations of the equivalence principle, using the modern double-copy constructions and on-shell unitarity techniques. In this article, instead we consider all three contributions and redo the analysis using the traditional Feynman diagrammatic approach. Our results on the graviton double-cut contributions agree with the aforementioned references, which acts as a nontrivial check of previous computations. Furthermore, it turns out that the massless-scalar double-cut contributions and the photon double-cut contributions do leave non-vanishing quantum effects on the scattering amplitudes and the gravitational bending of light. Yet, we find that the general structure of the gravitational amplitudes and the quantum discrepancy of the equivalence principle suggested in the aforementioned references remain intact.

==> FeynArts/Convert2to3.m <==
(*
	Convert2to3.m
		adapts FeynArts 2.2 GraphInfo files to the
		new, canonically sorted topologies of FA 3
		last modified 23 Jan 03 th
*)


tosort[ Vertex[1][n_] ] := (vc = Max[vc, n]; vert[1][n, 0])

tosort[ Vertex[e_, c_:0][n_] ] := vert[e][1000 + n, c]

tosort[ Propagator[Loop[n_]][v__] ] :=
  prop[Loop, psort[v], {Loop[1000 + n]}]

tosort[ Propagator[type_][v__] ] := prop[type, psort[v]]

fromv[ vert[e_][n_, _] ] := Vertex[e][n]

(* fromv[ vert[e_][n_, c_] ] := Vertex[e, c][n] *)

fromp[ t_, v_ ] := fromv/@ Propagator[t]@@ v

fromp[ _, v_, _[t_] ] := fromv/@ Propagator[t]@@ v


Attributes[psort] = Attributes[plist] = {Orderless}

plist[ t_, r___ ] := { Map[renum, t, {2}], plist[r] }

plist[ ] = {}


renum[ x:_[n_, ___] ] := x /; n < 500

renum[ x_Loop ] := x = Loop[++lc]

renum[ x:h_[n_, r___] ] := (x = h[++vc, r]) /; n > 1000

renum[ x:h_[_, r___] ] := x = h[--pc, r]



xlat[ _[vert[e_][nold_, 0]], vert[e_][nnew_, 0] ] :=
  Vertex[e][nold - 1000] -> Vertex[e][nnew]

xlat[ _[vert[e_][nold_, c_]], vert[e_][nnew_, c_] ] :=
  Vertex[e, c][nold - 1000] -> Vertex[e][nnew]

xlat[ _[Loop[nold_]], Loop[nnew_] ] :=
  Loop[nold - 1000] -> Loop[nnew]


buildsmap[ p_[a_, b_] ] := {-1, p[b, a]} /; !OrderedQ[{a, b}]

buildsmap[ p_ ] := {1, p}


buildomap[a___, {b_, c___}, b_, n_] := {a, n, c}

buildomap[a___, {b_, c___}, x_, n_] := buildomap[a, b, {c}, x, n]


CanonicalOrder[ top_ ] :=
Block[ {ntop, otop, xtab, vmap, smap, omap, cc = 0},
  Block[ {vert, Loop, lc = 0, vc = 0, pc = 0},
    ntop = Apply[fromp, Flatten[plist@@ Map[tosort, top, 2]], 1];
    xtab = Join[ SubValues[vert], DownValues[Loop] ];
  ];
  vmap = Apply[xlat, xtab, 1];
  otop = List@@ top /. vmap;
  {smap, otop} = Transpose[buildsmap/@ otop];
  omap = Fold[buildomap[#1, #2, ++cc] &, ntop, otop];
  smap = smap[[omap]];
  {Head[top]@@ ntop, omap, smap, vmap}
]

CanonicalOrder[_[h_[top_]], ginfo_] :=
Block[ {vert, Loop, lc = 0, vc = 0, pc = 0, omap, smap, vmap,
newtop, newvert, newginfo},
  {newtop, omap, smap, vmap} =
    CanonicalOrder[top /. {Incoming -> AAA, Outgoing -> AAB}];
  newtop = h[newtop /. {AAA -> Incoming, AAB -> Outgoing}];
  If[ dup[newtop], Return[Duplicate] ];
  dup[newtop] = True;
  newvert = ginfo[[1]] /. vmap;
  newginfo = MapThread[ UpdateGraphInfo,
    { Apply[List, newtop[[1]], {0, 1}] /. newvert,
      ginfo[[2, omap]],
      ginfo[[3, omap]],
      smap } ];
  { newtop, Prepend[Transpose[newginfo], newvert] }
]

DefaultRadius = 1.3

NPi = N[Pi]

FlipProp[xy_List, _] := xy

FlipProp[height_, sign_] := sign height

	(* if a straight prop is reversed, we have
	   to flip the label to the other side *)
FlipLabel[0 | 0., sign_] := sign

FlipLabel[__] = 1


UpdateGraphInfo[ x_, height_, 0 | 0., sign_ ] :=
  {FlipProp[height, sign], FlipLabel[height, sign] 1.}

UpdateGraphInfo[ _, height_, {dr_, 0 | 0.}, sign_ ] :=
  {FlipProp[height, sign], FlipLabel[height, sign] dr/DefaultRadius}

UpdateGraphInfo[ {from_, to_}, height_, {dr_, dphi_}, sign_ ] :=
Block[ {cs, ctr, mid, dir, circ, pos, alpha, angle, rad, flip},
  cs := cs = {Cos[ommc], Sin[ommc]};
  If[ to === from,
    mid = If[Head[height] === List, height, from + {0., 2.}];
    ctr = .5 (from + mid);   
    rad = Distance[from, ctr];
    ommc = Orientation[from, ctr];
    dir = ommc + .5 NPi;
    alpha = NPi,
  (* else *)
    lab = .5 Distance[from, to];
    dir = Orientation[from, to];
    ommc = dir - .5 NPi;
    ctr = mid = .5 (from + to);
    If[ TrueQ[height != 0],
      If[ height < 0, ommc += NPi ];
      alpha = 2. ArcTan[h = Abs[height]];
      rad = lab / Sin[alpha];
      mid += h lab cs;
      h = If[h > 1., -1, 1],
    (* else *)
      rad = 2000.;
      alpha = ArcSin[lab / rad];
      h = 1
    ];
    ctr -= h Sqrt[rad^2 - lab^2] cs;
  ];

  pos = ctr + (rad + dr) Through[{Cos, Sin}[ommc + dphi]];
  rad = Distance[pos, mid];
  angle = Orientation[mid, pos] - ommc;
  If[Abs[angle] < .1, angle = 0];
  If[Abs[angle - NPi] < .1, angle = NPi];
  flip = FlipLabel[height, sign];
  { FlipProp[height, sign],
    Which[
      angle == 0, flip rad/DefaultRadius,
      angle == NPi, -flip rad/DefaultRadius,
      True, {rad, If[flip < 0, NPi + angle, angle]} ] }
]


Distance[ p1_, p2_ ] := Block[ {d = p2 - p1}, Sqrt[d . d] ]
    
Orientation[ p1_, p2_ ] := N[ArcTan@@ (p2 - p1)]



Convert[file_] :=
Block[ {fi = StringReplace[file, "backup/" -> ""]},
  Convert[ file, fi, ToExpression[StringReplace[fi, ".m" -> ""]] ]
]

Convert[infile_, outfile_, tag_] :=
Block[ {dv, dup, n},
  Print["converting ", outfile];
  Get[infile];
  dv = DownValues[tag];
  Clear[tag];
  dv = Apply[CanonicalOrder, dv, 1];
  Switch[ n = Count[dv, Duplicate],
    0, Null,
    1, Print["  found 1 duplicate GraphInfo"],
    _, Print["  found ", n, " duplicate GraphInfos"]
  ];
  Apply[Set, DeleteCases[dv, Duplicate], 1];
  Put[ Definition[tag], outfile ];
  Clear[tag];
  outfile
]



If[ FileType["GraphInfo"] === Directory,

  SetDirectory["GraphInfo"];
  If[FileType["backup"] === None,
    Print["backing up GraphInfo/*.m in GraphInfo/backup/*.m"];
    Check[
      (CreateDirectory["backup"];
       RenameFile[#, "backup/" <> #]&/@ FileNames["Inc*.m"]),
      Abort[] ]
  ];

  Check[ Convert/@ FileNames["Inc*.m", "backup"], Abort[] ]

]



==> FeynArts/Convert31to32.m <==
(*
	Convert31to32.m
		renames the ShapeData files of FeynArts 3.1
		for the new naming scheme of FeynArts 3.2
		last modified 1 Jul 03 th
*)


Needs["FeynArts`"]

shapeDir = ToFileName[Directory[], "ShapeData"]

If[ FileType[shapeDir] =!= Directory,
  Print["No directory ", shapeDir, " found"];
  Abort[]
]

backupDir = ToFileName[Directory[], "ShapeData-3.1"]

If[ FileType[backupDir] === Directory,
  Print["Conversion already performed (", backupDir, " exists)."];
  Abort[]
]


RenameFile[shapeDir, backupDir]


MkDir[dir_String] := dir /; FileType[dir] === Directory

MkDir[dir_String] := Check[CreateDirectory[dir], Abort[]]

MkDir[dirs__String] := Fold[MkDir[ToFileName[##]]&, {}, {dirs}]


newName[s_String] :=
Block[ {c, p, int = "0", out = "0", in = "0"},
  c = Characters[StringReplace[s, ".m" -> ""]];
  p = Position[c, "+"];
  If[ p =!= {},
    p = p[[1, 1]];
    in = str[Drop[c, p]];
    c = Take[c, p - 1];
  ];
  p = Position[c, "-"];
  If[ p =!= {},
    p = p[[1, 1]];
    out = str[Drop[c, p]];
    c = Take[c, p - 1];
  ];
  int = str[c] <> ".m";
  CopyFile[s, ToFileName[MkDir[shapeDir, in, out], int]]
]

str[c_] := StringJoin[Partition[c, 2]//Reverse] /. "" -> "0"



SetDirectory[backupDir]

newName/@ FileNames[]



==> FeynArts/Convert3to31.m <==
(*
	Convert3to31.m
		rewrites the GraphInfo files of FeynArts 3
		as individual files for each topology in the
		ShapeData directory
		last modified 10 Mar 03 th
*)


Needs["FeynArts`"]

If[ FileType[$ShapeDataDir] === Directory,
  Print["Conversion already performed (", $ShapeDataDir, " exists)."];
  Abort[]
]


If[ !ValueQ[$TopologyDataDir],
  $TopologyDataDir = ToFileName[{$FeynArtsDir, "GraphInfo"}] ]


sep = StringTake[ToFileName["d", "f"], {2, -2}]

BaseName[file_] :=
Block[ {p1, p2},
  p1 = Flatten[{0, StringPosition[file, sep]}][[-1]] + 1;
  p2 = Flatten[{0, StringPosition[file, "."]}][[-1]] - 1;
  If[ p2 < p1, p2 = -1 ];
  StringTake[file, {p1, p2}]
]


LoadOld[file_] := (
  Get[file];
  ToExpression[BaseName[file]]
)

cats = LoadOld/@ FileNames["*", $TopologyDataDir]


SaveNew[ _[cat_[top_]], shapedata_ ] :=
Block[ {topcode = TopologyCode[top], shapefile},
  If[ Head[tag[topcode]] =!= tag,
    Print[topcode, " in more than one category: ", tag[topcode], " and ", cat];
    Abort[]
  ];
  tag[topcode] = cat;
  shapefile = ToFileName[$ShapeDataDir, topcode <> ".m"];
  Put[shapedata, shapefile];
]

CreateDirectory[$ShapeDataDir]

Apply[SaveNew, DownValues/@ cats, {2}];



==> FeynArts/FeynArts.m <==
(* ::Package:: *)

(*

This is FeynArts, Version 3.9
Copyright by Sepp Kueblbeck, Hagen Eck, and Thomas Hahn 1991-2014
last modified 4 Apr 15 by Thomas Hahn

Release notes:

FeynArts is free software, but is not in the public domain.
Instead it is covered by the GNU Lesser General Public License.
In plain English this means:

1. We don't promise that this software works.
   (But if you find any bugs, please let us know!)

2. You can use this software for whatever you want.
   You don't have to pay us.

3. You may not pretend that you wrote this software.
   If you use it in a program, you must acknowledge
   somewhere in your publication that you've used
   our code.

If you're a lawyer, you can find the legal stuff at
http://www.fsf.org/copyleft/lgpl.html.

The user guide for this program can be found at
http://www.feynarts.de.

If you find any bugs, or want to make suggestions, or
just write fan mail, address it to:
	Thomas Hahn
	Max-Planck-Institute for Physics
	Foehringer Ring 6
	D-80805 Munich, Germany
	e-mail: hahn@feynarts.de

There exists a low-traffic mailing list where updates will be
announced.  Contact hahn@feynarts.de to be added to this list. 

Have fun!

*)


Print[""];
Print["FeynArts 3.9"];
Print["by Hagen Eck, Sepp Kueblbeck, and Thomas Hahn"];
Print["last revised 4 Apr 15"]


BeginPackage["FeynArts`"]

(* definitions for Utilities.m *)

FAPrint::usage =
"FAPrint[v, s] prints s if v <= $FAVerbose."

ActualOptions::usage =
"ActualOptions[sym, options] returns a list of options of sym with the
valid options of sym replaced by their actual values."

ResolveLevel::usage =
"ResolveLevel[lev] returns a full set of levels selected by lev.  For
example, ResolveLevel[Particles] gives {Generic, Classes, Particles}."

ResolveType::usage =
"ResolveType[t] returns an abridged class of propagator with values
External, Internal, or Loop."

ContainsQ::usage =
"ContainsQ[expr, items] gives True if expr contains every element in
items."

ToGeneric::usage =
"ToGeneric[expr] returns expr with all classes and particle fields
replaced by their generic fields.  Mind that this procedure removes the
signs of the fields."

ToClasses::usage =
"ToClasses[expr] returns expr with all particle fields replaced by their
classes fields."

Seq::usage =
"Seq is almost identical to Sequence except that it is not expanded
automatically."

TakeGraph::usage =
"TakeGraph[ins -> graph] returns graph."

TakeIns::usage =
"TakeIns[ins -> graph] returns ins."

Subst::usage =
"Subst[expr, i, j] substitutes the elements of i by the corresponding
elements of j, where j may be shorter than i."

PSort::usage =
"PSort[p] sorts the first two elements of a propagator p."

VSort::usage =
"VSort[v] sorts vertex v into canonical order."

Vertices::usage =
"Vertices[top] returns a list of all vertices of topology top."

AddFieldNo::usage =
"AddFieldNo[top] adds numbers of the form Field[n] to the propagators in
topology top."

Compare::usage =
"Compare[t] is the `pure' compare function to eliminate equivalent
topologies of a TopologyList t."

ProcessName::usage =
"ProcessName[amp] constructs a string suitable as filename for the
inserted topology or amplitude list amp which is unique to the model
and particle selection."

NumberOf::usage =
"NumberOf is an internal function."

Statistics::usage =
"Statistics is an internal function."

Alph::usage =
"Alph[n] gives the nth lowercase letter."

UCAlph::usage =
"UCAlph[n] gives the nth uppercase letter."

Greek::usage =
"Greek[n] gives the nth lowercase greek letter."

UCGreek::usage =
"UCGreek[n] gives the nth uppercase greek letter."


(* definitions for Topology.m *)

Topology::usage =
"Topology is the head of a topology data structure.  Topology[s] is
the head of a topology with combinatorial factor 1/s."

TopologyList::usage =
"TopologyList is the head of a list of topologies."

Propagator::usage =
"Propagator[v1, v2] is an (undirected) propagator joining the two 
vertices v1 and v2.\n
Propagator[v1, v2, f] is a (directed) propagator transporting field f
from vertex v1 to v2.\n
Propagator[t][...] is the representation of a propagator of type t.
Possible types are: Incoming, Outgoing, External, Internal and Loop[n]."

Incoming::usage =
"Propagator[Incoming][...] denotes an incoming propagator."

Outgoing::usage =
"Propagator[Outgoing][...] denotes an outgoing propagator."

External::usage =
"Propagator[External][...] denotes an external propagator.\n
External is also used in SumOver[index, range, External] to indicate
that the index to be summed belongs to an external particle."

Internal::usage =
"Propagator[Internal][...] denotes an internal propagator.\n
ExcludeTopologies -> Internal excludes topologies that contain
Propagator[Internal], i.e. the one-particle reducible ones."

Loop::usage =
"Propagator[Loop[n]][...] denotes a propagator on loop n."

Vertex::usage =
"Vertex[e][n] is the representation of a vertex with e propagators in
a topology.  Vertex[e, cto][n] is the representation of a vertex of
counter-term order cto in a topology."

CreateTopologies::usage =
"CreateTopologies[l, i -> o] returns a TopologyList of topologies with
i incoming and o outgoing legs and l loops (at the moment l = 0...3)."

ExcludeTopologies::usage =
"ExcludeTopologies is an option of CreateTopologies which specifies
filters for excluding topologies.  You may use the built-in filters:
Tadpoles, TadpoleCTs, SelfEnergies, SelfEnergyCTs, WFCorrections,
WFCorrectionCTs, Triangles, TriangleCTs, Boxes[n], BoxCTs[n], AllBoxes,
AllBoxCTs, or define new ones using $ExcludeTopologies."

$ExcludeTopologies::usage =
"$ExcludeTopologies[filt] is the function corresponding to filt in
ExcludeTopologies -> {filt, ...}.  It must be defined as a pure function
(i.e. func[#]&).  Given a topology, this function must return True if
the topology shall not be discarded."

Loops::usage =
"Loops[n] is a filter used with ExcludeTopologies.  It excludes
topologies containing loops that are connected to the rest of the graph
with n propagators."

CTs::usage =
"CTs[n] is a filter used with ExcludeTopologies.  It excludes the
counter-term topologies corresponding to Loops[n]."

Tadpoles::usage =
"Tadpoles is a filter used with ExcludeTopologies.  It excludes
topologies containing loops that are connected to the rest of the graph
with one propagator."

TadpoleCTs::usage =
"TadpoleCTs is a filter used with ExcludeTopologies.  It excludes
counter-term topologies corresponding to Tadpoles."

SelfEnergies::usage =
"SelfEnergies is a filter used with ExcludeTopologies.  It excludes
topologies containing loops that are connected to the rest of the graph
with two propagators."

SelfEnergyCTs::usage =
"SelfEnergyCTs is a filter used with ExcludeTopologies.  It excludes
counter-term topologies corresponding to SelfEnergies."

WFCorrections::usage =
"WFCorrections is a filter used with ExcludeTopologies.  It excludes
wave-function-correction topologies, i.e. self-energy insertions and
tadpoles on external legs.  It can also be used in the form
WFCorrections[patt], which limits the selection to only those external 
lines matching patt."

WFCorrectionCTs::usage =
"WFCorrectionCTs is a filter used with ExcludeTopologies.  It excludes
wave-function-correction counter-term topologies, i.e. the counter-terms
corresponding to WFCorrections.  It can also be used in the form
WFCorrectionCTs[patt], which limits the selection to only those external
lines matching patt."

Triangles::usage =
"Triangles is a filter used with ExcludeTopologies.  It excludes
topologies containing loops that are connected to the rest of the graph
with three propagators."

TriangleCTs::usage =
"TriangleCTs is a filter used with ExcludeTopologies.  It excludes the
counter-term topologies corresponding to Triangles."

Boxes::usage =
"Boxes is a filter used with ExcludeTopologies.  It excludes
topologies containing loops that are connected to the rest of the graph
with four propagators."

BoxCTs::usage =
"BoxCTs is a filter used with ExcludeTopologies.  It excludes the
counter-term topologies corresponding to Boxes."

Pentagons::usage =
"Pentagons is a filter used with ExcludeTopologies.  It excludes
topologies containing loops that are connected to the rest of the graph
with five propagators."

PentagonCTs::usage =
"PentagonCTs is a filter used with ExcludeTopologies.  It excludes the
counter-term topologies corresponding to Pentagons."

Hexagons::usage =
"Hexagons is a filter used with ExcludeTopologies.  It excludes
topologies containing loops that are connected to the rest of the graph
with six propagators."

HexagonCTs::usage =
"HexagonCTs is a filter used with ExcludeTopologies.  It excludes the
counter-term topologies corresponding to Hexagons."

AllBoxes::usage =
"AllBoxes is a filter used with ExcludeTopologies.  It excludes
topologies containing loops that are connected to the rest of the graph
with four or more propagators."

AllBoxCTs::usage =
"AllBoxCTs is a filter used with ExcludeTopologies.  It excludes
counter-term topologies corresponding to AllBoxes."

TadpolesOnly::usage =
"TadpolesOnly is a short-cut used with CreateTopologies to keep only
topologies containing tadpoles."

TadpoleCTsOnly::usage =
"TadpoleCTsOnly is a short-cut used with CreateCTTopologies to keep only
topologies containing one-point counter-terms."

SelfEnergiesOnly::usage =
"SelfEnergiesOnly is a short-cut used with CreateTopologies to keep only
topologies containing self-energies on internal lines."

SelfEnergyCTsOnly::usage =
"SelfEnergyCTsOnly is a short-cut used with CreateCTTopologies to keep
only topologies containing two-point counter-terms on internal lines."

TrianglesOnly::usage =
"TrianglesOnly is a short-cut used with CreateTopologies to keep only
topologies containing triangles."

TriangleCTsOnly::usage =
"TriangleCTsOnly is a short-cut used with CreateCTTopologies to keep
only topologies containing three-point counter-terms."

BoxesOnly::usage =
"BoxesOnly is a short-cut used with CreateTopologies to keep only
topologies containing boxes."

BoxCTsOnly::usage =
"BoxCTsOnly is a shortcut used with CreateCTTopologies to keep only
topologies containing four-point counter-terms."

PentagonsOnly::usage =
"PentagonsOnly is a short-cut used with CreateTopologies to keep only
topologies containing pentagons."

PentagonCTsOnly::usage =
"PentagonCTsOnly is a shortcut used with CreateCTTopologies to keep
only topologies containing five-point counter-terms."

HexagonsOnly::usage =
"HexagonsOnly is a short-cut used with CreateTopologies to keep only
topologies containing hexagons."

HexagonCTsOnly::usage =
"HexagonCTsOnly is a shortcut used with CreateCTTopologies to keep
only topologies containing six-point counter-terms."

ToTree::usage =
"ToTree[top] returns top with the loops shrunk to points named
Centre[adj][n] where adj is the adjacency of loop n."

Centre::usage =
"Centre[adj][n] represents the remains of loop n with adjacency adj
after being shrunk to a point by ToTree."

FreeWFQ::usage =
"FreeWFQ[top, patt1, patt2] determines if the topology top is free of
one-point vertices specified by patt1 and two-point vertices specified
by patt2 on external legs.  For example, the WFCorrections filter uses
FreeWFQ[ToTree[top], Centre[1], Centre[2]]&."

LoopFields::usage =
"LoopFields[top] returns a list of the fields that are part of any
loop in the topology top.  LoopFields[rul, top] first substitutes
the insertion rules rul into the bare topology top before proceeding. 
This function is typically used as a filter for DiagramSelect or
DiagramGrouping, as in
DiagramSelect[diags, FreeQ[LoopFields[##], V[1]]&]."

WFCorrectionFields::usage =
"WFCorrectionFields[top] extracts the fields external to any
wave-function correction from topology top.
WFCorrectionFields[rul, top] first substitutes the insertion rules rul
into the bare topology top before proceeding.  This function is 
typically used as a filter for DiagramSelect, as in  
DiagramSelect[diags, UnsameQ@@ WFCorrectionFields[##] &]."

WFCorrectionCTFields::usage =
"WFCorrectionCTFields[top] extracts the fields external to any
wave-function-correction counter-term from topology top.
WFCorrectionFields[rul, top] first substitutes the insertion rules rul
into the bare topology top before proceeding.  This function is 
typically used as a filter for DiagramSelect, as in  
DiagramSelect[diags, UnsameQ@@ WFCorrectionCTFields[##] &]."

StartingTopologies::usage =
"StartingTopologies is an option of CreateTopologies.  It specifies a
pattern for selecting the starting topologies.  The latter are defined
in Topology.m, e.g. at two-loop level there are three starting
topologies: Theta, Eight, and Bicycle."

StartTop::usage =
"StartTop[l, cto] is the list of starting topologies for topologies with
l loops and counter-term order cto.  The starting topologies are defined
in Topology.m."

Theta::usage =
"Theta is the name of the two-loop starting topology that looks like the
greek letter theta."

Eight::usage =
"Eight is the name of the two-loop starting topology that looks like the
number 8."

Bicycle::usage =
"Bicycle is the name of the two-loop starting topology that looks (sort
of) like a bicycle."

Three::usage =
"Three[n] is the name for the irreducible three-loop starting
topologies, where n = 1...8."

ThreeRed::usage =
"ThreeRed[n] is the name for the reducible three-loop starting
topologies, where n = 1...7."

Adjacencies::usage =
"Adjacencies is an option of CreateTopologies.  Its setting is a list
{e1, e2, ...} of integers (ei > 2) of allowed adjacencies of vertices. 
The adjacency of a vertex is the number of propagators ending at that
vertex.  The two special cases ei = 1 and 2 are for external particles
and counter terms, respectively, and are taken care of by
CreateTopologies."

CTOrder::usage =
"CTOrder is an option of CreateTopologies that specifies for which order
counter terms shall be generated."

CreateCTTopologies::usage =
"CreateCTTopologies[l, i -> o] generates all counter-term topologies
needed for the l-loop diagrams generated by CreateTopologies[l, i -> o]."

CreateVFTopologies::usage =
"CreateVFTopologies[l, i -> o] generates all topologies with 1PI vertex
functions whose total loop order is l."

TopologySort::usage = "TopologySort[top] sorts the topology top into a
(more or less) canonical order."

TopologyOrdering::usage =
"TopologyOrdering[top] returns the topology top sorted into a (more or
less) canonical order, together with the permutation that brings it into
this order, i.e. a list of the positions at which the propagators in the
sorted version appeared in the unsorted version.  A negative integer in
the permutation indicates that also the vertices in the respective
propagator were exchanged with respect to the original."

SymmetryFactor::usage =
"SymmetryFactor[top] returns the symmetry factor for the topology top. 
This value is needed if you want to enter new starting topologies."


(* definitions for Insert.m *)

Insertions::usage =
"Insertions is the head of an insertion list.  Insertions[lev] specifies
insertions at level lev.  Insertion lists are returned by InsertFields
as a rule of the form \"topology -> insertionlist\"."

FeynmanGraph::usage =
"FeynmanGraph is the head of a list of field replacement rules.  The
elements of an insertion list are FeynmanGraphs."

Field::usage =
"Field[n] denotes the nth field in a topology."

InsertFields::usage =
"InsertFields[top, {inc1, inc2, ...} -> {out1, out2, ...}] constructs
all Feynman diagrams for the Topology or TopologyList top with incoming
fields inc1, inc2, ... and outgoing fields out1, out2, ..."

Restrictions::usage =
"Restrictions is an option of InsertFields.  It contains shorthands to
exclude vertices or particles defined in the corresponding model file."

LastSelections::usage =
"LastSelections is an option of InsertFields.  It is given as a list of
symbols which must (or must not, if preceded by \"!\") appear in the
Insertions."

InsertionLevel::usage =
"InsertionLevel is an option of InsertFields and CreateFeynAmp. 
Possible values are Generic, Classes, or Particles.  Just as with the
usual Mathematica level specification, e.g. {Particles} means \"only
Particles level\" whereas Particles means \"down to Particles level\". 
By default, CreateFeynAmp uses the same level as InsertFields."

Generic::usage =
"Generic denotes the generic (general field types) level of insertion."

Classes::usage =
"Classes denotes the classes (multiplets) level of insertion."

Particles::usage =
"Particles denotes the particles (members of classes) level of
insertion."

Model::usage =
"Model -> \"MOD\" is an option of InsertFields to select the classes
model MOD.  The model information is taken from the file MOD.mod."

GenericModel::usage =
"GenericModel -> \"GEN\" is an option of InsertFields and
InitializeModel to select the generic model GEN.  The model information
is taken from the file GEN.gen."

Process::usage =
"Process is returned by InsertFields as an option of TopologyList.  
It specifies the process as a rule \"inparticles -> outparticles\"."

FieldPoints::usage =
"FieldPoints[top] returns a list of the field points contained in
the topology top.  FieldPoints[rul, top] first substitutes the
insertion rules rul into the bare topology top before proceeding. 
This function is typically used as a filter for DiagramSelect or
DiagramGrouping, as in
DiagramSelect[diags, MemberQ[FieldPoints[##], (some field point)]&]."

TakeInc::usage =
"TakeInc[v][p] returns the incoming particle from vertex v in
propagator p."

IndexDelta::usage =
"IndexDelta[i1, i2] is a symbol in the definition of a classes coupling
indicating that the coupling is diagonal in the indices i1 and i2."

IndexEps::usage =
"IndexEps[i1, i2, i3] is the totally antisymmetric symbol in the indices
i1, i2, i3."


(* definitions for Initialize.m *)

LoadGenericModel::usage =
"LoadGenericModel[genname] loads the generic model file(s) genname.gen. 
LoadGenericModel[genname, ext] specifies an explicit extension, i.e.
loads genname.ext."

LoadModel::usage =
"LoadModel[modname] loads the classes model file(s) modname.mod. 
LoadModel[modname, ext] specifies an explicit extension, i.e. loads
modname.ext."

DumpGenericModel::usage =
"DumpGenericModel[genfile] saves the generic model file presently in
memory in genfile.  DumpGenericModel[genfile, syms] includes the symbols
syms in the variables to be saved in genfile."

DumpModel::usage =
"DumpModel[modfile] saves the classes model file presently in memory in
modfile.  DumpModel[modfile, syms] includes the symbols syms in the
variables to be saved in modfile."

InitializeModel::usage =
"InitializeModel[modname] initializes the classes model for the model
modname and the generic model given by the GenericModel option.  The
model information is taken from the file modname.mod.  InitializeModel[]
initializes only the generic model."

Reinitialize::usage =
"Reinitialize is an option of InitializeModel.  InitializeModel will
reinitialize the current model only if Reinitialize is set to True."

GenericModelEdit::usage =
"GenericModelEdit is an option of InitializeModel.  It specifies code
that will be executed directly after loading the generic model, i.e.
before the actual initialization."

ModelEdit::usage =
"ModelEdit is an option of InitializeModel.  It specifies code that will
be executed directly after loading the classes model, i.e. before the
actual initialization."

RestrictCurrentModel::usage =
"RestrictCurrentModel[args] applies a number of ExcludeFieldPoints and
ExcludeParticles restrictions to the current model. 
RestrictCurrentModel[] removes all currently active restrictions."

ExcludeParticles::usage =
"ExcludeParticles is an option of RestrictCurrentModel.  It specifies a
list of fields to exclude from the current model.  Excluding a field at
a particular level automatically excludes all derived fields at lower
levels.  For example, excluding F[3] also excludes all F[3, {...}]. 
Further, the exclusion of a particle always implies exclusion of its
antiparticle."

ExcludeFieldPoints::usage =
"ExcludeFieldPoints is an option of RestrictCurrentModel.  It specified
a list of field points to exclude from the current model.  Excluding a
field point at a particular level automatically excludes derived field
points on lower levels.  For example, excluding FieldPoint[F[3], -F[3],
V[1]] also excludes FieldPoint[F[3, {1}], -F[3, {1}], V[1]] etc. 
Further, the exclusion of a field point always implies exclusion of its
charge-conjugate field point."

FieldMatchQ::usage =
"FieldMatchQ[f, fpatt] returns True if the field f matches the pattern
fpatt and False otherwise.  The matching takes into account field levels,
e.g. F[1] matches F."

FieldMemberQ::usage =
"FieldMemberQ[flist, fpatt] returns True if an element of flist matches
fpatt in the sense that FieldMatchQ returns True."

FieldPointMatchQ::usage =
"FieldPointMatchQ[fp, fppatt] returns True if the field point fp matches
the pattern fppatt and False otherwise.  The matching takes into account
field levels, e.g. F[1] matches F."

FieldPointMemberQ::usage =
"FieldPointMemberQ[fplist, fppatt] returns True if an element of fplist
matches fppatt in the sense that FieldPointMatchQ returns True."

ExcludedQ::usage =
"ExcludedQ[vertlist] gives True if vertlist contains any vertices
currently excluded at Particles level."

PossibleFields::usage =
"PossibleFields[cto][t, fp] returns all possible fields of type t that
fit fp at counter-term order cto.  t may be 0 (allowing all fields) or a
generic field."

CheckFieldPoint::usage =
"CheckFieldPoint[fp] yields True if fp is a valid field point in the
current model and False otherwise."

AntiParticle::usage =
"AntiParticle[f] returns the antiparticle of f."

TheMass::usage =
"TheMass[p] gives the value of the mass of particle p (if specified in
the model file).  TheMass[p, t] gives the mass for particle p running
on a propagator of type t (External, Internal, Loop)."

Indices::usage =
"Indices[c] gives a list of index names of class c."

IndexRange::usage =
"IndexRange[i] gives a list of possible values of index i."

NoUnfold::usage =
"NoUnfold, when wrapped around the right hand side of an IndexRange
assignment, prevents InsertFields from \"unfolding\" that index at
particles level, i.e. InsertFields then does not generate an extra
diagram for every value the index can take on."

IndexSum::usage =
"IndexSum[expr, {i, range}] represents the unevaluated sum of expr in
the index i over range.  To execute the sum, replace IndexSum by Sum."

AddHC::usage =
"AddHC[mat] extends mat by its Hermitian conjugate part, e.g.
AddHC[A[1, i, j]] returns (A[1, i, j] + Conjugate[A[1, j, i]])/2.  
AddHC[mat, w] forms the weighted sum with weight function w, e.g.
AddHC[A[1, i, j], w] returns (w[i, j] A[1, i, j] + Conjugate[w[j, i]]
Conjugate[A[1, j, i]])/2."

RenConst::usage =
"RenConst[rc] := ... defines the renormalization constant rc."

ReferenceOrder::usage =
"ReferenceOrder[x] gives a list of all field points of the current model
in (unsorted) list form.  x can be Generic or Classes."

FieldPoint::usage =
"FieldPoint[cto][f1, f2, ...] is the representation of a field point of
counter-term order cto with incoming fields f1, f2, ..."

FieldPointList::usage =
"FieldPointList[cto] returns a list of field points of counter-term order
cto in the current model, FieldPointList[Classes] returns a list of field
points of all orders in the current classes model, and
FieldPointList[Generic] returns a list of all generic field points."

KinematicVector::usage =
"KinematicVector[fi] returns the kinematic vector of the coupling of the
fields fi."

CouplingDeltas::usage =
"CouplingDeltas[v] returns a list of the IndexDeltas in which the entire
vertex v is diagonal."

F$Generic::usage =
"F$Generic gives the list of generic fields of the current model.  
Its contents may change with every call to RestrictCurrentModel."

F$Classes::usage =
"F$Classes gives the list of classes fields of the current model.  
Its contents may change with every call to RestrictCurrentModel."

F$Particles::usage =
"F$Particles gives the list of particles fields of the current model. 
Its contents may change with every call to RestrictCurrentModel."

F$AllGeneric::usage =
"F$AllGeneric gives the list of generic fields of the current model."

F$AllClasses::usage =
"F$AllClasses gives the list of classes fields of the current model."

F$AllParticles::usage =
"F$AllParticles gives the list of particles fields of the current
model."

F$AllowedFields::usage =
"F$AllowedFields is the list of all fields at all three levels that are
in the current model.  Its contents may change with every call to
RestrictCurrentModel."

L$CTOrders::usage =
"L$CTOrders is the list of counter-term orders of the current model."

Mom::usage =
"Mom[n] is the momentum of the nth field in the kinematic vector."

KI1::usage = KI2::usage = KI3::usage = KI4::usage =
"KIi[n] is the ith kinematic index of the nth field in the kinematic
vector."

KIs = {KI1, KI2, KI3, KI4}

SI::usage = "SI[n] is the nth summation index in a component of the
kinematic vector."

SIs = {SI1_, SI2_, SI3_, SI4}

CI::usage = "CI[n] is the classes index of the nth field in the
kinematic vector."

PV::usage =
"PV is the head of a general analytical expression in FeynArts.  
The letters stand for Propagator/Vertex."

F::usage =
"F is a fermion field."

S::usage =
"S is a scalar field."

U::usage =
"U is a ghost field (Grassmann-valued scalar field)."

UV::usage =
"UV is a ghost field (Grassmann-valued vector field)."

V::usage =
"V is a vector boson field."

T::usage =
"T is a tensor field."

Mix::usage =
"Mix[g1, g2] is a generic mixing field with left partner g1 and
right partner g2."

Rev::usage =
"Rev[g1, g2] is a generic mixing field with left partner g2 and
right partner g1, i.e. the reverse of Mix[g1, g2].  Rev is needed
internally by FeynArts but should not appear in a model file."

SV::usage =
"SV is a scalar-vector mixing field."

SV = Mix[S, V]	(* for compatibility *)

$GenericMixing::usage =
"$GenericMixing determines whether mixing of generic fields is
allowed or not."

$CounterTerms::usage =
"$CounterTerms determines whether or not counter-term couplings are
initialized during InitializeModel.  Note that once a model is
initialized, if you change the value of $CounterTerms you have to
re-initialize the model for this to take effect."

$ModelPath::usage =
"$ModelPath is a list of directory names which is searched for model
files."

$Model::usage =
"$Model is the currently initialized classes model."

$GenericModel::usage =
"$GenericModel is the currently initialized generic model."

ModelDebug::usage =
"ModelDebug can be wrapped around a model name to enable debugging for
that model."

$ModelDebug::usage =
"$ModelDebug determines whether changes introduced by add-on model files
will be reported as a model is initialized.  It can be set to True, in
which case debugging output will be generated for all add-on model
files, or to the name (or list of names) of the add-on model file(s) to
be debugged."

$ModelDebugForm::usage =
"$ModelDebugForm specifies the output form for debugging output when
$ModelDebug = True is set."

$ModelAdded::usage =
"$ModelAdded contains the couplings added by the most recently
initialized add-on model file if $ModelDebug = True."

$ModelChanged::usage =
"$ModelAdded contains the couplings changed by the most recently
initialized add-on model file if $ModelDebug = True."

$ModelRemoved::usage =
"$ModelRemoved contains the couplings removed by the most recently
initialized add-on model file if $ModelDebug = True."

$ExcludedFPs::usage =
"$ExcludedFPs is the list of currently excluded Generic- and
Classes-level field points."

$ExcludedParticleFPs::usage =
"$ExcludedParticleFPs is the list of currently excluded Particles-level
field points."


(* definitions for the model files *)

M$GenericPropagators::usage =
"M$GenericPropagators is the list of propagators and their analytical
expressions in the generic model file."

M$GenericCouplings::usage =
"M$GenericCouplings is the list of couplings and their analytical
expressions in the generic model file."

M$ClassesDescription::usage =
"M$ClassesDescription is the list of classes properties in the classes
model file."

M$CouplingMatrices::usage =
"M$CouplingMatrices is the list of explicit coupling matrices of the
current model."

M$TruncationRules::usage =
"M$TruncationRules is a set of rules that is applied by CreateFeynAmp if
Truncated -> True.  It is defined in the generic model file.  Typically,
it removes external wavefunctions."

M$FlippingRules::usage =
"M$FlippingRules is a set of rules defined in the generic model file
that specify how noncommutative structures in a coupling change when the
order of the corresponding fields changes.  For example, it specifies
how to derive the coupling C[F, -F, ...] from C[-F, F, ...]."

M$LastModelRules::usage =
"M$LastModelRules is a set of rules that is applied by CreateFeynAmp at
the very end.  It is defined in the model file and can e.g. contain
mappings of symbols to certain Contexts or to special symbols of other
packages."

M$LastGenericRules::usage =
"M$LastGenericRules is a set of rules that is applied by CreateFeynAmp
after creation of the generic amplitudes.  It is defined in the generic
model file and can contain e.g. mappings of symbols to certain Contexts
or to special symbols of other packages."

AnalyticalCoupling::usage =
"AnalyticalCoupling[vertex] == G[_][__] . {__} is the form a vertex is
specified in a generic model file."

AnalyticalPropagator::usage =
"AnalyticalPropagator[type][field] == expr is the form a propagator is
specified in a generic model file."

KinematicIndices::usage =
"KinematicIndices[fi] is a list of the kinematic indices the generic
field fi carries.  For example, KinematicIndices[V] = {Lorentz} in
Lorentz.gen."

FieldNumber::usage =
"FieldNumber[f] can be used in the AnalyticalPropagator and
AnalyticalCoupling definitions of the Generic model file to find out
the ordinal number of a field in the diagram being inserted."

MatrixTraceFactor::usage =
"MatrixTraceFactor -> n is an optional entry for fermions in the 
M$ClassesDescription list.  A MatrixTrace (a closed loop of fermions) is 
multiplied by the MatrixTraceFactor of its consituents.  Typical usage 
is MatrixTraceFactor -> 3 for quarks.  The factor may contain objects of 
the form Index[type], which are substituted by the actual indices 
carried by the fields in the loop."

SelfConjugate::usage =
"SelfConjugate -> True | False is an entry in the M$ClassesDescription
list.\n
SelfConjugate[p] is True if field p is self-conjugate and False
otherwise."

Mixture::usage =
"Mixture -> lc is an optional entry in the M$ClassesDescription list
which specifies that the field is the linear combination lc of other
fields."

InsertOnly::usage =
"InsertOnly is an entry in the M$ClassesDescription list.  It specifies
the types of progators the particle may be inserted into.  If not
explicitly specified, the particle may be inserted into all types of
propagators.\n
InsertOnly[p] returns the types of propagators in which field p may be
inserted into."

Mass::usage =
"Mass[p] denotes the mass of particle p.  Mass[p, t] denotes the mass of
particle p running on a propagator of type t (External, Internal, Loop). 
It is just a symbol carrying no further information.  FeynArts defines
the function TheMass that returns the explicit symbol of the mass (if
specified by the model file)."

MixingPartners::usage =
"MixingPartners -> {...} is an entry in the M$ClassesDescription list
for mixing fields and specifies their mixing partners.\n
MixingPartners[p] returns the partners of mixing field p."

QuantumNumbers::usage =
"QuantumNumbers -> {...} is an entry in the M$ClassesDescription list. 
It lists the quantum numbers a particle possesses.  Identifiers for the
quantum numbers can be chosen freely, e.g. Charge.  The quantum numbers
are needed only when 1PI vertex-function insertions are generated (i.e.
for topologies created with CreateVFTopologies) to weed out such vertex
function that violate the conservation of a quantum number, as
determined by ViolatesQ."

ViolatesQ::usage =
"ViolatesQ is a function defined in the model file that determines
whether a vertex function violates quantum-number conservation.  It is
called by InsertFields for every 1PI vertex-function insertion (i.e.
when inserting topologies created with CreateVFTopologies).  It receives
as arguments the quantum numbers of the involved fields (times -1 for
antiparticles) and must return True if the vertex violates the
conservation of those quantum numbers."

Compatibles::usage =
"Compatibles[p] is a list of particles that are compatible with p."

Index::usage =
"Index is the head of an index name (i.e. Index[Generation])."

PropagatorType::usage =
"PropagatorType is an option used in the M$ClassesDescription list of a
model file and specifies the type of propagator for a particle. 
Possible values are Straight, Sine, Cycles, ScalarDash, and GhostDash. 
For a mixing propagtor, a list with two propagator types may be
specified."

Straight::usage =
"Straight selects a straight line in the PropagtorType option."

Sine::usage =
"Sine selects a wavy line in the PropagatorType option."

Cycles::usage =
"Cycles selects a cycloid in the PropagatorType option."

ScalarDash::usage =
"ScalarDash selects a dashed line in the PropagatorType option."

GhostDash::usage =
"GhostDash selects a dotted line in the PropagatorType option."

PropagatorArrow::usage =
"PropagatorArrow -> Forward, Backward, None is an option used in the
M$ClassesDescription list in the model file."

Forward::usage =
"Forward selects a forward arrow in the PropagatorArrow option."

Backward::usage =
"Backward selects a backward arrow in the PropagatorArrow option."

PropagatorLabel::usage =
"PropagatorLabel is an option used in the M$ClassesDescription list in
the model file.  It is translated into TheLabel statements during model
initialization."

TheLabel::usage =
"TheLabel[p] returns the PropagatorLabel of particle p."

IndexStyle::usage =
"IndexStyle[i] gives the rendering information for the index i.  For
example, IndexStyle[Index[Lorentz, i_]] := Greek[i + 11] makes Lorentz
indices appear as \"\\mu\", \"\\nu\", etc."

TheCoeff::usage =
"TheCoeff[f] gives the list of component fields of which f is a
linear combination together with the respective coefficients.  
For a non-composite field, TheCoeff returns the field itself."

TheC::usage =
"TheC is an internal symbol for storing the coupling matrices."

C::usage =
"C[cto][fields][kinpart] is the symbolic form of a coupling that is
returned when CreateFeynAmp fails to resolve a classes coupling.\n
C[fi] == coupl used as an entry in the M$CouplingMatrices list in the
classes model file defines the coupling of the fields fi."

CC::usage =
"CC[fields] == coupl may be used in the M$CouplingMatrices list in the
classes model file to define the coupling of the fields fi, together
with the conjugate coupling in one line.  The conjugation is performed
with the function ConjugateCoupling which must be defined accordingly. 
If no definition is made, the final amplitudes will simply contain the
symbol ConjugateCoupling."

ConjugateCoupling::usage =
"ConjugateCoupling[coupl] defines how the charge-conjugated coupling is
derived from coupl.  Typically, one I multiplying the coupling constant
must not be conjugated because it derives from the exponent of the path
integral.  If no definition is made for ConjugateCoupling, the final
amplitudes will contain this symbol."

GetCouplings::usage =
"GetCouplings[C[fi], ...] returns all couplings of the form C[fi] == _
in M$CouplingMatrices."

ReplaceCouplings::usage =
"ReplaceCouplings[C[fi] == coup] replaces all couplings matching C[fi]
in M$CouplingMatrices.  All couplings in M$CouplingMatrices, including
the former versions of the ones being replaced, may be used on the
r.h.s. in the form C[fields]."

G::usage =
"G[sym][cto][fields][kinpart] is a generic coupling matrix of
counter-term order cto for fields corresponding to the kinematical
object kinpart.  G is symmetric for sym = 1 and antisymmetric for sym =
-1."


(* definitions for Analytic.m *)

CreateFeynAmp::usage =
"CreateFeynAmp[tops] creates a list of Feynman amplitudes (Head:
FeynAmpList) of all insertions of Topology or TopologyList tops."

AmplitudeLevel::usage =
"AmplitudeLevel is an option of CreateFeynAmp and specifies for which
levels amplitudes are to be created."

GaugeRules::usage =
"GaugeRules is an option of CreateFeynAmp.  It is given as a list of
rules to select a particular gauge.  For example, Feynman gauge is
obtained by GaugeRules -> {_GaugeXi -> 1}."

PreFactor::usage =
"PreFactor is an option of CreateFeynAmp and specifies the prefactor for
each diagram.  In the expression for the prefactor the symbol LoopNumber
can be used which will subsequently be replaced by the actual loop
number."

LoopNumber::usage =
"LoopNumber is used with the option PreFactor of CreateFeynAmp and is
replaced by the loop number of the topology."

Truncated::usage =
"Truncated is an option of CreateFeynAmp that determines whether to
apply the M$TruncationRules of the current generic model."

MomentumConservation::usage =
"MomentumConservation is an option of CreateFeynAmp.  It specifies
whether momentum conservation at each vertex is enforced.  If set to
False, every propagator will carry its own momentum."

GraphInfoFunction::usage =
"GraphInfoFunction is an option of CreateFeynAmp.  It specifies a
function with which every diagram is multiplied.  The function receives
two arguments, f[rul, top], where rul are the insertion rules and top
the corresponding topology of the diagram.  This function can be used
to add graph information to the amplitude."

VertexDebug::usage =
"VertexDebug[debuginfo] is a function invoked whenever a vertex cannot
be resolved.  It is used for debugging FeynArts."

VertexFunction::usage =
"VertexFunction[o][f1, f2, ...] represents the 1PI vertex function of
loop-order o with external fields f1, f2, ..."

FindVertex::usage =
"FindVertex[vert, lev] looks up vertex vert in the currently initialized
model where lev = Generic or Classes.  If a match is found, the
permutation is returned which brings the vertex vert into the reference
order."

PickLevel::usage =
"PickLevel[lev][amp] constructs the concrete amplitudes at level lev
from the CreateFeynAmp result amp.  PickLevel[lev][tops] picks out the
diagrams at level lev from TopologyList tops.  Note that in topology
lists you can never delete the Generic level."

DiagramExtract::usage =
"DiagramExtract[expr, n] extracts diagrams by number from the topology
or amplitude list expr.  n may be of the form 3, 42, 17...28 which
selects diagrams 3, 42, and 17 through 28."

DiagramDelete::usage =
"DiagramDelete[expr, n] discards diagrams by number from the topology
or amplitude list expr.  n may be of the form 3, 42, 17...28 which
selects diagrams 3, 42, and 17 through 28."

Discard[args__] := (
  Message[Discard::obsalt, Discard, DiagramDelete];
  DiagramDelete[args] )

DiagramMap::usage =
"DiagramMap[foo, diags] maps foo over all Feynman diagrams in diags."

DiagramSelect::usage =
"DiagramSelect[diags, crit] selects the diagrams from diags for which
crit is true.  For example, for selecting diagrams where field #5 is not
a S[1], one could use DiagramSelect[diags, FreeQ[#, Field[5] -> S[1]]&]."

DiagramGrouping::usage =
"DiagramGrouping[tops, foo] returns a list of parts of the inserted
topologies tops, grouped according to the output of foo.  For example,
DiagramGrouping[tops, FermionRouting] returns a list of
fermion-flow-ordered diagrams."

FermionRouting::usage =
"FermionRouting[top] finds out which external lines are connected
through fermion lines for the inserted topology top. 
FermionRouting[rul, top] first substitutes the insertion rules rul
into the bare topology top before proceeding.  The output is a list
of integers of which every successive two denote the end-points of
a fermion line in the diagram.  This function is typically used as
a filter for DiagramSelect or DiagramGrouping, as in
DiagramSelect[diags, FermionRouting[##] == {1, 4, 2, 3} &]."

FeynAmpCases::usage =
"FeynAmpCases[patt, lev][amp] finds the instances of pattern patt in the
amplitude amp.  FeynAmpCases[patt, lev][rul, top, h] does the same for
the amplitude resulting from topology top inserted with insertion rules
rul using topology-list header h.  The level specification lev is
optional and defaults to Infinity.  This function is typically used as
a filter for DiagramSelect or DiagramGrouping, as in
DiagramGrouping[diags, FeynAmpCases[_[Index[Colour | Gluon, _], ___]]]."

FeynAmpExpr::usage =
"FeynAmpExpr[rul, top, h] returns the amplitude resulting from topology
top inserted with insertion rules rul using topology-list header h. 
This function is typically used as a filter for DiagramSelect or
DiagramGrouping."

DiagramComplement::usage =
"DiagramComplement[diagall, diag1, diag2, ...] gives all diagrams in
diagall which are not in any of the diagi."

ToFA1Conventions::usage =
"ToFA1Conventions[expr] converts expr back to FeynArts 1 conventions. 
Note that this conversion only renames some symbols.  The output may
thus not be 100% FeynArts 1 compatible since certain kinds of
expressions (e.g. Generic insertions) could not be generated with
FeynArts 1 at all."

$FermionLines::usage =
"$FermionLines is a FeynArts system constant that can be True or False
indicating whether CreateFeynAmp should collect Grassmann-valued fields
(typically F and U) in lines or not.
Fermion line construction has to be turned off for generic models that
contain couplings involving more than two fermions (it is for example
impossible to reliably determine how two fermion lines run through a
four-fermion vertex).  In such a case the fermions should carry a
kinematical (e.g. Dirac) index.
Note that if $FermionLines = False, the M$ClassesDescription option
MatrixTraceFactor has no effect on fermionic classes and also no
additional minus signs are inserted for odd permutations of external
fermions."

$SparseCouplings::usage =
"$SparseCouplings is a FeynArts system constant.  If set to True, a
model is initialized such that all zero-components of the coupling
vector are handled by a single default rule, which speeds up lookup of
Feynman rules in the presence of large but sparse coupling vectors.
Use with care, as individual checks of the kinematical components are
not possible anymore then."

FeynAmp::usage =
"FeynAmp is the head of a data structure that represents the analytical
expression of a single Feynman graph.  Its members are: graph name, list
of integration momenta, analytical expression of the amplitude."

FeynAmpList::usage =
"FeynAmpList is the head of a list of FeynAmps."

GraphID::usage =
"GraphID is the head of a data structure identifying a single FeynAmp in
a FeynAmpList."

Integral::usage =
"Integral[q] is a member of a FeynAmp data structure and contains the
integration momenta of the amplitude (empty for tree graphs)."

RelativeCF::usage =
"RelativeCF is the relative combinatorial factor of a graph with respect
to the generic graph it was created from.  This symbol appears in
generic amplitudes and its value is defined for every Classes or
Particles insertion."

SumOver::usage =
"SumOver[i, r] indicates that the amplitude it is multiplied with is to
be summed in the index i over the range r.  If r is an integer, it
represents the range {1, 2, ..., r}.  For an index belonging to an
external particle there is a third argument, External."

PropagatorDenominator::usage =
"PropagatorDenominator[p, m] stands for the expression 1/(p^2 - m^2)
that is contained in internal propagators of a Feynman graph. 
PropagatorDenominator[p, m, d] is the denominator raised to the
power d."

FeynAmpDenominator::usage =
"FeynAmpDenominator[d1, d2, ...] contains the PropagatorDenominators 
d1, d2, ... that belong to a loop."

GaugeXi::usage =
"GaugeXi[s] is a gauge parameter with index s."

FourMomentum::usage =
"FourMomentum[s, n] is the nth momentum of type s.  Allowed types are
Incoming, Outgoing, External, and Internal."

NonCommutative::usage =
"NonCommutative is the head of noncommuting objects in a Feynman rule."

LeviCivita::usage =
"LeviCivita[mu, nu, ro, si] represents -I times the antisymmetric
Levi-Civita tensor with Lorentz indices mu, nu, ro, si.  The sign
convention is epsilon^{0123} = +1."

MatrixTrace::usage =
"MatrixTrace is the head of a trace of noncommuting objects (i.e. of
symbols with head NonCommutative in the Feynman rules) in closed fermion
loops."

FermionChain::usage =
"FermionChain is the head of a trace of noncommuting objects (i.e. of
symbols with head NonCommutative in the Feynman rules) in open fermion
chains."


(* definitions for Graphics.m *)

Paint::usage =
"Paint[tops] draws a list of inserted or bare topologies."

AutoEdit::usage =
"AutoEdit is an option of Paint.  If True, the topology editor is called
when an unshaped topology is found."

ColumnsXRows::usage =
"ColumnsXRows is an option of Paint.  It specifies how many diagrams are
arranged on a page.  For example, ColumnsXRows -> 3 draws 3 rows of 3
diagrams each, or ColumnsXRows -> {5, 8} draws 8 rows of 5 diagrams
each."

PaintLevel::usage =
"PaintLevel is an option of Paint and specifies for which levels
diagrams are drawn."

SheetHeader::usage =
"SheetHeader is an option of Paint.  Automatic or True selects the
default header (the process for inserted or #in -> #out for bare
topologies), False disables headers, everything else is taken literally
as a header (e.g. SheetHeader -> \"Self-energy diagrams\")."

Numbering::usage =
"Numbering is an option of Paint.  It can take the values Full, Simple,
or None.  Full generates numbering of the form T1 C8 N15 (= topology 1,
classes insertion 8, running number 15), Simple generates just a running
number, and None omits the numbering altogether."

Full::usage =
"Full is a possible choice for the Numbering option of Paint.  It
specifies that the numbering of the diagrams be of the form T1 C8 N15
(= topology 1, classes insertion 8, running number 15)."

Simple::usage =
"Simple is a possible choice for the Numbering option of Paint.  It
specifies that the numbering of the diagrams be just a running number."

FieldNumbers::usage =
"FieldNumbers is an option of Paint.  It it meaningful only for bare
topologies where it specifies whether the field numbers (the n in
Field[n]) are used for labelling the propagators.  This can be helpful
for selecting diagrams."

PropagatorGraphics::usage =
"PropagatorGraphics[type, arrow, label][from, to, height, labelpos] is 
a graphics object representing a propagator."

VertexGraphics::usage =
"VertexGraphics[cto][xy] is a graphics object representing a vertex."

DiagramGraphics::usage =
"DiagramGraphics[title][graphics] is a graphics object representing a
Feynman diagram."

FeynArtsGraphics::usage =
"FeynArtsGraphics[title][sheet1, sheet2, ...] is a graphics object
representing Feynman diagrams.  The individual sheets are matrices of
DiagramGraphics objects with the rows and columns of the matrix
representing the graphical arrangement of the diagrams into rows and
columns on the output page."

Render::usage =
"Render[g, format] renders the FeynArtsGraphics object g.  The output
is a string for the \"PS\", \"EPS\", and \"TeX\" formats and a regular
Graphics object for all other formats."

ComposedChar::usage =
"ComposedChar[t, sub, sup, bar] represents a label t with subscript sub,
superscript sup, and accent bar.  Typically, bar is something like
\"\\\\bar\", \"\\\\tilde\", etc.  The arguments sub, sup, and bar are
optional but their position is significant.  For example,
ComposedChar[t, Null, sup] is a label with a superscript only."

Shape::usage =
"Shape[tops] edits the shapes of the topologies tops."

ShapeData::usage =
"ShapeData[topcode] is the database of shapes currently in memory.  
It is indexed by the three strings given by TopologyCode."

TopologyCode::usage =
"TopologyCode[top] returns a list of three strings identifying the
topology.  This code is unique as far painting the topology is
concerned."

{TopBottom, LeftRight}	(* visible for printing *)


(* FeynArts system constants *)

$FeynArts::usage =
"$FeynArts contains the version of FeynArts."

$FAVerbose::usage =
"$FAVerbose is an integer that determines the extent of run-time messages
in FeynArts.  It ranges from 0 (no messages) to 2 (normal)."

$FADebug::usage =
"$FADebug = True causes various functions to print internal information
for debugging purposes."

$FeynArtsDir::usage =
"$FeynArtsDir points to the directory from which FeynArts was loaded."

$FeynArtsProgramDir::usage =
"$FeynArtsProgramDir points to the directory which contains the FeynArts
program files."

$ShapeDataDir::usage =
"$ShapeDataDir points to the directory which contains the data for
drawing Feynman diagrams."

P$Options::usage =
"P$Options is a pattern for options."

P$Topology::usage =
"P$Topology is the pattern for a topology."

P$Generic::usage =
"P$Generic is the pattern for generic fields."

P$NonCommuting::usage =
"P$NonCommuting is the pattern for the non-commuting generic fields.
A list {patt1, patt2, ...} (e.g. {F, U}) means that chains are built
first particles matching patt1, then for patt2, etc."

P$InsertionObjects::usage =
"P$InsertionObjects matches the objects in the generic amplitude that
will be taken for insertions."


P$Topology = Topology[__] | Topology[_][__]

P$Generic = F | S | V | T | U | UV | _Mix | _Rev

P$NonCommuting = {F, U, UV}

P$InsertionObjects = G[_][_][__][__] | _Mass | _GaugeXi |
  VertexFunction[_][__]

P$Options = (_Rule | _RuleDelayed)...


$FeynArts = 3.9

$FeynArtsDir = DirectoryName[
  $InputFileName /. HoldPattern[$InputFileName] :>
    (File /. FileInformation[System`Private`FindFile[$Input]]) ]

$FeynArtsProgramDir = ToFileName[{$FeynArtsDir, "FeynArts"}]


Get[ ToFileName[$FeynArtsDir, "Setup.m"] ]

If[ FileType["Setup.m"] === File, Get["Setup.m"] ]


Block[ {$Path = {$FeynArtsProgramDir}},
<< Utilities`;
<< Topology`;
<< Initialize`;
<< Insert`;
<< Analytic`;
<< Graphics`
]

EndPackage[]


Null



==> FeynArts/FeynArts/Analytic.m <==
(*
	Analytic.m
		Translation of InsertFields output into
		analytic expressions
		last modified 4 Apr 15 th
*)

Begin["`Analytic`"]

Options[ CreateFeynAmp ] = {
  AmplitudeLevel -> InsertionLevel,	(* i.e. taken from InsertFields *)
  GaugeRules -> {_GaugeXi -> 1},
  PreFactor -> -I (2 Pi)^(-4 LoopNumber),
  Truncated -> False,
  MomentumConservation -> True,
  GraphInfoFunction -> (1 &)
}

(* for D dimensions use
   PreFactor -> -I (Global`Mu^(4 - $D)/(2 Pi)^$D)^LoopNumber *)

CreateFeynAmp::nolevel =
"Warning: Level `1` is not contained in this insertion."

CreateFeynAmp::mtrace =
"Different MatrixTraceFactors inside one loop.  \
Involved fields are `1`.  \
Please check the classes model and try again."

CreateFeynAmp::noprop =
"Cannot resolve propagator of field `1`."

CreateFeynAmp::ambig =
"Warning: `1` contains more than two noncommuting fields, hence the \
application of the flipping rules is not unambiguous and may give \
wrong results."

CreateFeynAmp::nocoupl =
"Cannot resolve coupling `1` for kinematical object `2`."

CreateFeynAmp::counter =
"Counter-term order `2` is not defined in coupling of `1`."


(* CreateFeynAmp invokes a hierarchy of functions:
     CreateFeynAmp[TopologyList]	select levels, init model
       CreateAmpTop[Topology]		add momenta, make fermion chains
         CreateAmpGraph[FeynmanGraph]	add indices, make generic expr
           CreateAmpIns[FeynmanGraph -> Ins] add GM replacement rules *)

CreateFeynAmp[ top:(P$Topology -> _), opt___Rule ] :=
  CreateFeynAmp[ TopologyList[][top], opt ]

CreateFeynAmp[ TopologyList[tops__], opt___Rule ] :=
  CreateFeynAmp[ TopologyList[][tops], opt ]

CreateFeynAmp[ tops:TopologyList[info___][___], options___Rule ] :=
Block[ {alevel, pref, next, gaugeru, truncru, momcons, graphinfo, toplist,
amps, head, topnr = 1, p$nc = Level[P$NonCommuting, {-1}, Alternatives],
opt = ActualOptions[CreateFeynAmp, options]},

  If[ (alevel = ResolveLevel[AmplitudeLevel /. opt /. {info} /.
        Options[InsertFields]]) === $Failed,
    Return[$Failed] ];

  If[ InitializeModel[ Model /. {info} /. Options[InsertFields],
    GenericModel -> (GenericModel /. {info} /. Options[InsertFields]),
    Reinitialize -> False ] === $Failed, Return[$Failed] ];

  FAPrint[2, ""];
  FAPrint[2, "creating amplitudes at level(s) ", alevel];

  next = Plus@@ Length/@ (Process /. {info});
  pref = PreFactor /. opt;
  gaugeru = GaugeRules /. opt;
  truncru = If[ TrueQ[Truncated /. opt], M$TruncationRules, {} ];
  momcons = TrueQ[MomentumConservation /. opt];
  graphinfo = GraphInfoFunction /. opt;
  toplist = TopologyList[info];

  amps = PickLevel[alevel][tops];
  Scan[ If[FreeQ[amps, #], Message[CreateFeynAmp::nolevel, #]]&, alevel ];

  amps = CreateAmpTop/@ ( amps //.
    (_ -> Insertions[_][]) :> Seq[] /.
    (Field[i_] -> fi:P$Generic) -> (Field[i] -> fi[Index[Generic, i]]) );
  FAPrint[1, "in total: ",
    Statistics[{Insertions[Generic]@@ amps}, alevel, " amplitude"]];

  head = FeynAmpList[info] /.
    (Process -> iorule_) :> (Process ->
      MapIndexed[{#1, iomom@@ #2, TheMass[#1, External],
        QuantumNumbers[ToClasses[#1]]}&, iorule, {2}]) /.
    (InsertionLevel -> _) :> (AmplitudeLevel -> alevel);

  amps = head@@ amps /. _MTF -> 1 /. gaugeru //. M$LastModelRules;

  If[ Length[alevel] === 1, PickLevel[ alevel[[1]] ][amps], amps ]
]


iomom[ 1, n_ ] = FourMomentum[Incoming, n]

iomom[ 2, n_ ] = FourMomentum[Outgoing, n]


CreateAmpTop[ P$Topology ] = Sequence[]

CreateAmpTop[ top:P$Topology -> ins_ ] :=
Block[ {momtop, imom, oldmom, amp, c, toppref, mtf, mc = 0, gennr = 0},

	(* append momenta and enforce momentum conservation for
	   every vertex.  For economical reasons, external momentum
	   conservation (i.e. elimination of one momentum) is not
	   carried out. *)
  c[_] = 0;
  momtop = AppendMomentum/@ top;
  If[ momcons,
	(* since we don't touch the external momenta, it's
	   important to go through the vertices last to first
	   because the first are always those that connect the
	   external particles *)
    momtop = Catch[
      Fold[
        MomConservation,
        momtop,
        Reverse[RemoveDups[
          Cases[top, Vertex[n__][_] /; {n} =!= {1}, {2}]] ]] ]
  ];
	(* renumber the internal momenta *)
  oldmom = Union[ Cases[momtop, FourMomentum[_ZZZ, _], Infinity] ];
  imom = RenumberMom@@@ oldmom;
  momtop = momtop /. Thread[oldmom -> imom];

  toppref = pref /. LoopNumber :> Genus[top];

  amp = Sequence@@ (CreateAmpGraph[momtop, #]&)/@ ins;
  FAPrint[2, "> Top. ", topnr++, ": ",
    Statistics[{Insertions[Generic][amp]}, alevel, " amplitude"]];
  amp
]


RemoveDups[ li_ ] :=
Block[ {f},
  f[x_] := (f[x] = Sequence[]; x);
  f/@ li
]


(* loop number using Euler's relation: *)

Genus[ top_ ] := 
Block[ {c, vn = {}},
  c[n_] := (AppendTo[vn, n]; 0);
  ++c[ #[[0, 1]] ]&/@ Union[Cases[top, Vertex[__][_], {2}]];
  (Plus@@ ((# - 2) c[#] &)/@ vn)/2 + 1
]


FourMomentum[ type_, n_Integer mom_ ] :=
  -FourMomentum[type, -n mom] /; n < 0


	(* ZZZ[priority] gives a ranking for eliminating momenta:
	   of the sorted list of momenta at a vertex the last is
	   eliminated, hence ZZZ[4] is eliminated before ZZZ[3] etc.
	   Since momenta on tree propagators (Propagator[Internal])
	   can always be expressed by the external momenta, they
	   have the highest priority. *)

	(* in case a momentum is given from outside: *)
AppendMomentum[ Propagator[type_][from_, to_, fi_, mom_] ] :=
  Propagator[type][ from, to, fi,
    FourMomentum[type /. {Loop[_] -> ZZZ[1], Internal -> ZZZ[3]},
      mom /. FourMomentum[_, t_] -> t] ]

AppendMomentum[ pr:Propagator[Outgoing][from_, __] ] :=
  Append[ pr,
    If[from[[0, 1]] === 1, -1, 1] FourMomentum[Outgoing, ++c[Outgoing]] ]

AppendMomentum[ pr:Propagator[Incoming | External][from_, __] ] :=
  Append[ pr,
    If[from[[0, 1]] === 1, 1, -1] FourMomentum[Incoming, ++c[Incoming]] ]

AppendMomentum[ pr:Propagator[Loop[_]][__] ] :=
  Append[ pr, FourMomentum[ZZZ[2], ++c[Internal]] ]

AppendMomentum[ pr:Propagator[Internal][__] ] :=
  Append[ pr, FourMomentum[ZZZ[4], ++c[Internal]] ]


RenumberMom[ _, _Integer ] := FourMomentum[Internal, ++mc]

RenumberMom[ _, id_ ] = FourMomentum[Internal, id]


MomConservation[ top_, vert_ ] := Throw[top] /; FreeQ[top, ZZZ]

MomConservation[ top_, vert_ ] :=
Block[ {eq},
  eq = Plus@@ (IncomingMomentum[vert, #]&)/@ top;
  If[ eq === 0 || (Head[eq] === Plus && FreeQ[eq, ZZZ]), top,
    top /. If[ Head[eq] =!= Plus, eq -> 0,
      Solve[ eq == 0,
        Sort[Cases[{eq}, _FourMomentum, Infinity]][[-1]] ][[1]] ]
  ]
]

IncomingMomentum[ v_, _[v_, v_, ___] ] = 0

IncomingMomentum[ v_, _[v_, _, ___, m_] ] = -m

IncomingMomentum[ v_, _[_, v_, ___, m_] ] = m

IncomingMomentum[ __ ] = 0


app[ fi_ ] = fi


CreateAmpGraph[ top_, gr:FeynmanGraph[s_, ___][__] -> ins_ ] :=
Block[ {amp, gm, rawgm, orig, anti},
	(* must save Field[n] information to be able to subsequently
	   apply the insertion rules of deeper levels *)
  amp = CreateAmpGraph[ top,
    gr /. (n_ -> x_. fi_[i__]) :> (n -> x fi[i, orig[x, n]]) ];
  gm = Append[
    Union[ Cases[amp[[3]], P$InsertionObjects, Infinity, Heads -> True] ],
    RelativeCF ];
  rawgm = gm /.
    s1_. _[__, orig[s2_, fi_], k___] :>
      app[ If[s1 === s2, fi, anti[fi]], k ];
  Append[amp, gm -> (CreateAmpIns[top, rawgm, s mtf, #]&)/@ ins] /.
    orig[__] :> Seq[]
]

FieldNumber[ fi_ ] := Sequence@@ Cases[fi, Field[n_] -> n, Infinity, 1] /;
  !FreeQ[fi, orig]


(* Create the basic amplitude *)

CreateAmpGraph[ top_, FeynmanGraph[s_, ___][ru__] ] :=
Block[ {c, res, props, vert, faden, prden = {},
scalars = {RelativeCF, toppref, 1/s}},

  c[_] = 0;
  res = AddKinematicIndices/@ (List@@ top /. {ru});
  mtf = 1;
  If[ $FermionLines, res = MakeFermionChains[res] ];

	(* props contains the propagators not involved in gmcs *)
  props = Cases[res, Propagator[_][__]];
  vert = Vertices[props];

	(* insert the vertices in fermion chains first.  Note that
	   MidVertex and ToChain modify vert *)
  res = res /. ch:_dot | _tr :> ResolveChain[ch];

	(* now the remaining vertices *)
  vert = ResolveGeneric/@ vert;

	(* TakeNC does the multiplication business.  It also updates
	   scalars and prden *)
  res = Join[vert, res /. Propagator -> ResolvePropagator /. gaugeru] /.
    PV -> TakeNC;

  FeynAmp[
    GraphID[Topology == topnr, Generic == ++gennr],
    Integral@@ imom,
    Times@@ DeleteCases[Flatten[scalars], 1] *
      LoopPD[Expand[Times@@ Flatten[prden], PropagatorDenominator]] *
      Times@@ res /.
      truncru /. Mass -> TheMass ] //. M$LastGenericRules
]


AddKinematicIndices[
  Propagator[type_][vert__, s_. fi_[ind___], mom_] ] :=
Block[ {ki = KinematicIndices[fi], kin},
  If[ Length[ki] === 0, kin = Seq[],
    kin = If[ FreeQ[{vert}, Vertex[1]],
      Rule@@ Transpose[{Index[#, ++c[#]], Index[#, ++c[#]]}&/@ ki],
    (* else *)
      Index[#, ++c[#]]&/@ ki
    ] ];
  Propagator[type][vert, s fi[ind, mom, kin]]
]


(* Building fermion chains.
   Fermionic (noncommuting) objects need to be organized into chains
   if they don't carry explicit spinor indices (which is the default).
   This works unambiguously (i.e. correctly) only if fermion chains
   never "touch", i.e. if there are at most two fermions at each vertex.
   This is always the case in renormalizable theories.  Effective theories
   may however contain 4- or more-fermion vertices, typically as a result
   of integrating out heavy bosons, such as in the Fermi model.  In such a
   case one must set $FermionLines = False and give the fermion fields an
   explicit spinor index with which it is possible (outside of FeynArts)
   to find the correct ordering of the fermionic objects. *)

ReverseProp[ pr_[from_, to_, part_] ] :=
  pr[to, from, AntiParticle[part]]

Attributes[ BuildChain ] = {Flat, Orderless}

BuildChain[ c1:_[___, _[_, v_, _]], c2:_[_[v_, __], ___] ] :=
  Join[c1, c2]

BuildChain[ c1:_[___, _[_, v_, _]], c2:_[___, _[_, v_, _]] ] :=
  Join[c1, Reverse[ReverseProp/@ c2]]

BuildChain[ c1:_[_[v_, __], ___], c2:_[_[v_, __], ___] ] :=
  Join[Reverse[ReverseProp/@ c1], c2]


Fixgmc[ c__ ] := tr[c] /; FreeQ[{c}, Vertex[1]]

	(* a Dirac fermion, and it's in the right place *)
Fixgmc[ c:_[__, -_], r___ ] := dot[c, r]

	(* assuming that the front end must be a Majorana fermion, then *)
Fixgmc[ r___, c:_[__, -_] ] := dot[r, c]

	(* in principle there is no convention how to order Majorana 
	   lines; whenever Truncated -> True is used, however, the 
	   ordering, i.e. the type of spinor, does become important,
	   e.g. when computing counter terms from the self energies *)
Fixgmc[ c1:_[__, _?SelfConjugate], r___, c2:_[__, _?SelfConjugate] ] :=
  dot[c1, r, c2] /;
  OrderedQ[{c2[[0, 1]] @ c2[[2, 1]], c1[[0, 1]] @ c1[[1, 1]]}]

Fixgmc[ c__ ] := Reverse[ ReverseProp/@ dot[c] ]


Chkgmc[ c_ ] := Chkgmc[Level[c, {2}][[{1, -2}]], c]

Chkgmc[ {v_, v_}, c_tr ] := c

Chkgmc[ {Vertex[1][_], Vertex[1][_]}, c_dot ] := c

Chkgmc[ _, c_ ] := List@@ c


NCSelect[ top_, nc_ ] := (
  ch = {ch, BuildChain@@ gmc/@ Select[top, !FreeQ[#[[3]], nc]&]};
  Select[top, FreeQ[#[[3]], nc]&] )


MakeFermionChains[ top_ ] := top /; FreeQ[top, p$nc]

MakeFermionChains[ top_ ] :=
Block[ {ch = {}, res, ext},
  res = Fold[NCSelect, top, Flatten[{P$NonCommuting}]];
  res = Flatten[{res, Cases[ch, gmc[c__] :> Chkgmc[Fixgmc[c]], Infinity]}];

	(* Since fermion chains are always traversed opposite to the
	   fermion flow, we need the sign of the permutation that gets
	   the list of external fermions into _descending_ order.
	   Since Signature gives the sign for _ascending_ order, we
	   need another (-1)^(Length[ext]/2).
	   (Actually, the factor is (-1)^(len (len - 1)/2), but since
	   the number of external fermions is always even, (-1)^(len/2)
	   gives the same result.) *)
  ext = Flatten[ Cases[res, d_dot :> Extract[d, {{1, 1}, {-1, 2}}, Leg]] ];
  AppendTo[ scalars,
    Signature[ext] (-1)^(Count[res, _tr] + Length[ext]/2) ];

  mtf = Times@@ Cases[res, t_tr :> MTF[ Union[Cases[t, Field[_], {-2}]] ]];

  res
]


Leg[ Vertex[1][n_] ] = n

Leg[ _ ] = {}


MTF[ {} ] = 1

MTF[ fi_List ] :=
Block[ {res},
  res = Union[MatrixTraceFactor/@ fi];
  If[ Length[res] === 1,
    res[[1]] /. i_Index :> MTFIndex[i, fi],
  (* else *)
    Message[CreateFeynAmp::mtrace, fi]; 1 ]
] /; FreeQ[fi, Field]


Attributes[ MTFIndex ] = {Listable}

MTFIndex[ i_, _. fi_[n_, ind_] ] :=
  i /. Thread[Indices[fi[n]] -> ind]


	(* useful for Truncated -> True *)
NonCommutative[ 1 ] = Sequence[]


SignedMixers[ fi_ ] := MixingPartners[fi][[-1]] /; FreeQ[fi, Generic]

SignedMixers[ -fi_[x__] ] := -MixingPartners[AntiParticle[fi]][[-1]][x]

SignedMixers[ fi_[x__] ] := MixingPartners[fi][[-1]][x]


ResolveGeneric[ vert:Vertex[_, cto_:0][_], chainprops___ ] :=
Block[ {v, perm},
  v = SignedMixers/@ TakeInc[vert]/@ Flatten[{chainprops, props}];
  perm = FindVertex[ToGeneric[v], Generic];
  If[ perm === $Failed, Return[{}] ];
  v = v[[perm]];
  If[ cto < 0,
    I PV[ If[FreeQ[v, p$nc], Identity, NonCommutative][
            VertexFunction[-cto]@@ v ] ],
  (* else *)
    AnalyticalCoupling[cto]@@ v ]
]


ResolveChain[ c_[props__] ] := ToChain[c]@@ MidVertex[props]


Attributes[ MidVertex ] = {Flat}

MidVertex[ p1:Propagator[_][__], p2:Propagator[_][v_, __] ] := (
  vert = DeleteCases[vert, v];
  MidVertex[p1, ResolveGeneric[v, p1, p2], p2]
)


LeftVertex[ p1:_[Vertex[1][_], __] ] = p1

LeftVertex[ p1:_[v_, __] ] := (
  vert = DeleteCases[vert, v];
  Seq[ResolveGeneric[v, p1], p1]
)


RightVertex[ p2:_[_, Vertex[1][_], ___] ] = p2

RightVertex[ p2:_[_, v_, ___] ] := (
  vert = DeleteCases[vert, v];
  Seq[p2, ResolveGeneric[v, p2]]
)


ToChain[dot][ p1_, pr___, p2_ ] :=
  FermionChain[LeftVertex[p1], pr, RightVertex[p2]]

ToChain[tr][ p1:_[v_, __], pr___, p2_ ] := (
  vert = DeleteCases[vert, v];
  MatrixTrace[p1, pr, p2, ResolveGeneric[v, p2, p1]]
)

	(* the single-propagator version applies to tadpoles: *)
ToChain[tr][ p1:_[v_, __] ] := (
  vert = DeleteCases[vert, v];
  MatrixTrace[p1, ResolveGeneric[v, p1]]
)


FermionChain[] = MatrixTrace[] = 1	(* e.g. for ghosts *)


	(* if AnalyticalPropagator with the exact type is not defined
	   use a more generic type.  The replacement must be limited to
	   the head or else the kinematical information is altered. *)
ResolvePropagator[type_][ _, _, part_ ] :=
Block[ {res},
  res = MapAt[
    # /. {_Loop -> Internal, Incoming | Outgoing -> External} &,
    AnalyticalPropagator[type][part],
    0 ];
  If[ Head[res] === PV,
    res /. Mass[fi_] -> Mass[fi, ResolveType[type]],
  (* else *)
    Message[CreateFeynAmp::noprop, part]; Propagator[part] ]
]


TakeNC[ f_List ] :=
Block[ {s},
  s = Select[f, FreeQ[#, NonCommutative]&];
  AppendTo[scalars, Select[s, FreeQ[#, PropagatorDenominator]&]];
  AppendTo[prden, Select[s, !FreeQ[#, PropagatorDenominator]&]];
  Sequence@@ Select[f, !FreeQ[#, NonCommutative]&]
]

TakeNC[ f_Times ] := TakeNC[List@@ f]

TakeNC[ f_ ] := TakeNC[{f}]


LoopPD[ p_ ] := p /; FreeQ[p, Internal]

LoopPD[ p_Plus ] := LoopPD/@ p

LoopPD[ p_Times ] :=
  Select[p, FreeQ[#, PropagatorDenominator]&] *
    LoopPD@@ Cases[p, _PropagatorDenominator]

LoopPD[ p__PropagatorDenominator ] :=
  Times@@ Select[{p}, FreeQ[#, FourMomentum[Internal, _]]&] *
    FeynAmpDenominator@@ SortPD/@
      Select[{p}, !FreeQ[#, FourMomentum[Internal, _]]&]


SortPD[ PropagatorDenominator[mom_, mass__] ] :=
  PropagatorDenominator[ Expand[-mom], mass ] /;
  !FreeQ[mom, -FourMomentum[Internal, _]]

SortPD[ p_ ] = p


Attributes[ FeynAmpDenominator ] = {Orderless}

FeynAmpDenominator[ ] = 1


LeviCivita[ lor__ ] := Signature[{lor}] LeviCivita@@ Sort[{lor}] /;
  !OrderedQ[{lor}]


SumOver[ i_, {}, ext___ ] := SumOver[i, 0, ext]

SumOver[ i_, NoUnfold[l_], ext___ ] := SumOver[i, l, ext]

SumOver[ i_, r:{___, l_Integer}, ext___ ] :=
  SumOver[i, l, ext] /; r === Range[l]


CreateAmpIns[ top_, gm_, sgen_, gr_ -> ins_ ] :=
  CreateAmpIns[top, gm, sgen, gr] ->
    (CreateAmpIns[top, gm, sgen, #]&)/@ ins

CreateAmpIns[ top_, gm_, sgen_, gr:FeynmanGraph[s_, ___][ru__] ] :=
Block[ {ext, int, ins, deltas},
  ins = ReplacePart[gm, sgen/s, -1] /. {ru} /.
    anti -> AntiParticle /.
    app[ x_. (fi:P$Generic)[n__], k__ ] :> x fi[n, k];
  deltas = DeleteCases[ Union@@ CouplingDeltas/@
    Union[ Cases[ins, G[_][cto_][fi__][_] :> FieldPoint[cto][fi]] ],
    _Integer ];
  ins = ins /. G -> GtoC /. Mass -> TheMass /. gaugeru /.
    _MTF -> 1 /. Thread[deltas -> 1];
  ext = Union[Cases[Take[{ru}, next], _Index, Infinity]];
  int = Complement[Cases[Drop[{ru}, next], _Index, Infinity], ext];
  ins[[-1]] *=
    graphinfo[FeynmanGraph[ru], top, toplist] *
    Times@@ deltas *
    Times@@ (SumOver[#, IndexRange[Take[#, 1]], External]&)/@ ext *
    Times@@ (SumOver[#, IndexRange[Take[#, 1]]]&)/@ int;
  ins
]


(* about G -> C replacement: 
   GtoC tries to replace the head "G" by "TheC" (the classes permutation
   is first resolved by applying the appropriate mapping of kinematical
   indices to all G-expressions).  Failing that, it will try the negative
   kinematical expression (for a G[-]).  If neither method resolves TheC,
   it will issue a warning and return C[cto][fields][kinpart]. *) 

GtoC[ sym_ ][ cto_ ][ fi__ ][ k_ ] :=
Block[ {vert, perm, ferm, kin, cv, cvr},
  vert = Last/@ MixingPartners/@ {fi};

  perm = FindVertex[ToClasses[vert], Classes];
  If[ perm === $Failed, Return[C[cto][fi][k]] ];

  ferm = Cases[vert, _. _F];
  vert = vert[[perm]];
  kin = k /. MapIndexed[KinRule, perm];
  If[ Length[M$FlippingRules] > 0 && ferm =!= Cases[vert, _. _F],
    If[ Length[ferm] > 2, Message[CreateFeynAmp::ambig, vert] ];
    kin = kin /. M$FlippingRules ];

  cv = SignResolve[sym, cvr = TheC[kin]@@ vert];

  VertexMonitor[{"vert" -> vert, "kin" -> kin, "cv" -> cv,
    "fi" -> {fi}, "cto" -> cto}];

  If[ !FreeQ[cv, TheC],
    Message[CreateFeynAmp::nocoupl, vert, kin];
    VertexDebug[{"vert" -> vert, "kin" -> kin, "cv" -> cvr,
      "fi" -> {fi}, "cto" -> cto}];
    Return[C[cto][fi][k]] ];

	(* check requested counter-term order *)
  If[ Length[cv] <= cto,
    Message[CreateFeynAmp::counter, vert, cto];
    Return[C[cto][fi][k]] ];

  cv[[cto + 1]]
]


SignResolve[ -1, TheC[kin_][cv__] ] := -TheC[-kin][cv]

SignResolve[ _, c_ ] = c


KinRule[i_, {i_}] = Sequence[]

KinRule[i_, {j_}] = (obj:Alternatives@@ Prepend[KIs, Mom])[i] -> obj[j]


FindVertex::novert =
"Cannot find vertex `1`."

	(* at classes level there may be several definitions for
	   fermionic vertices, e.g. C[F, -F, ...] and C[-F, F, ...].
	   Thus, an exact match is attempted first and only then the
	   sorted form is used. *)
FindVertex[ v_, Classes ] := Range[Length[v]] /;
  MemberQ[ReferenceOrder[Classes], v]

FindVertex[ v_, lev_ ] :=
Block[ {pos, fp},
  pos = Position[FieldPointList[lev], FieldPoint@@ v, 1, 1];
  If[ Length[pos] === 0,
    Message[FindVertex::novert, v];
    Return[$Failed] ];
  fp = ReferenceOrder[lev][[ pos[[1, 1]] ]];
  fp[[ Ordering[fp] ]] = Ordering[v];
  fp
]


Format[ G[sym_][cto_][fi__] ] :=
  DisplayForm[
    SubsuperscriptBox[ "G",
      StringJoin@@ ToString/@ ToGeneric[{fi}],
      "(" <> ToString[cto] <> ")" ] ]

Format[ NonCommutative[nc__] ] := Dot[nc]

Format[ MatrixTrace ] = "tr"

Format[ FermionChain[a__] ] := Dot[a]

Format[ PropagatorDenominator[p_, m_, d___] ] :=
  Block[ {x = p^2 - m^2}, 1/x^d /; x =!= 0 ]

Format[ FourMomentum[Incoming, i_Integer] ] := SequenceForm["p", i]

Format[ FourMomentum[Outgoing, i_Integer] ] := SequenceForm["k", i]

Format[ FourMomentum[Internal, i_Integer] ] := SequenceForm["q", i]

Format[ FourMomentum[_, s_Symbol] ] = s

Format[ Index[type_, i_] ] :=
  SequenceForm[StringTake[ToString[type], 3], i]


PickLevel[ _ ][ tops_TopologyList ] = tops

PickLevel[ lev_ ][ tops:TopologyList[___][___] ] :=
Block[ {Rule, levels, res},
  _ -> Insertions[_][] = Sequence[];
	(* Generic is always kept *)
  res = Switch[ {FreeQ[lev, Classes], FreeQ[lev, Particles]},
    {True, True},
      tops /. (x_ -> Insertions[Classes | Particles][__]) -> x,
    {False, True},
      tops /. (x_ -> Insertions[Particles][__]) -> x,
    {True, False},
      tops /. gr:Insertions[Classes][__] :>
        Insertions[Particles]@@ Join@@ TakeIns/@ gr,
    _,
      tops ];
  levels = DeleteCases[Flatten[{lev}], Generic];
  If[ Length[levels] =!= 0,
    res = MapAt[ Select[#, ContainsQ[#, levels]&]&, res,
      Array[{#, 2}&, Length[res]] ] ];
  res
]

PickLevel::nolevel =
"Warning: FeynAmps have already been picked at a different level, \
`1` level cannot be extracted."

PickLevel[ lev_ ][ amps:FeynAmpList[___][___] ] :=
Block[ {n = 0, c = 0, warn = True},
  LevelPick[lev]/@ (amps /. Number == _ :> Seq[]) /.
    (AmplitudeLevel -> _) -> (AmplitudeLevel -> {lev})
]

PickLevel[ lev_ ][ amp_FeynAmp ] :=
Block[ {n = 0, c = 0, warn = True},
  FeynAmpList[AmplitudeLevel -> {lev}][
    LevelPick[lev][amp /. Number == _ :> Seq[]] ]
]


LevelPick[ Generic ][ amp_ ] :=
Block[ {RelativeCF = 1},
  If[ Length[amp] =!= 3 || MatchQ[amp[[1]], GraphID[__, Generic == _]],
    Insert[ Take[amp, 3], Number == ++n, {1, -1} ],
  (* else *)
    If[warn, Message[PickLevel::nolevel, Generic]; warn = False];
      Seq[] ]
]

LevelPick[ lev:Classes | Particles ][ amp_ ] := (
  Sequence@@ (Insert[#, Number == ++n, {1, -1}]&)/@
    If[ Length[amp] === 3,
      If[ MatchQ[amp[[1]], GraphID[__, lev == _]], amp,
        If[warn, Message[PickLevel::nolevel, lev]; warn = False]; {} ],
    (* else *)
      ApplyGMRules[Take[amp, 3], amp[[-1]], lev] ]
)


ApplyGMRules[ amp_, gm_ -> Insertions[lev_][ru__], lev_ ] :=
Block[ {n = 0},
  Insert[#, lev == ++n, {1, -1}]&/@
    (amp /. (Thread[gm -> TakeGraph[#]]&)/@ {ru})
]

ApplyGMRules[ amp_, gm_ -> Insertions[Classes][ru__], Particles ] :=
Block[ {partru},
  partru = Flatten[TakeIns/@ Insertions[Particles][ru]];
  If[ Length[partru] === 0, {},
    ApplyGMRules[ Insert[amp, Classes == ++c, {1, -1}],
      gm -> partru, Particles ] ]
]


ExpandRanges[n__] := List/@ Union[Flatten[ {n} /.
  a_Integer (Repeated | RepeatedNull)[b_] :>
    Range@@ Sort[Floor[{b, a}]] ]]


AndLower[this:{r__, _, _}, o___] := AndLower[{r, 1}, this, o]

DiagramExtract[ tops:TopologyList[info__][__], n__ ] :=
Block[ {lev, p, Rule},
  lev = Alternatives@@ ResolveLevel[InsertionLevel /. {info}];
  p = Position[tops, FeynmanGraph[_, lev == _][__]];
  Check[ 
    p = Complement[p,
      Level[AndLower/@ Extract[p, ExpandRanges[n]], {2}]],
    Return[$Failed] ];
  Rule[_] := Sequence[];
  Delete[tops, p] /.
    (FeynmanGraph[__][__] -> _[]) :> Seq[] /.
    (Topology[__][__] -> _[]) :> Seq[]
]

DiagramExtract[ other_, n__ ] := Extract[other, ExpandRanges[n]]


DiagramDelete[ tops:TopologyList[info__][__], n__ ] :=
Block[ {lev, p, Rule},
  lev = Alternatives@@ ResolveLevel[InsertionLevel /. {info}];
  p = Position[tops, FeynmanGraph[_, lev == _][__]];
  Check[ p = Extract[p, ExpandRanges[n]], Return[$Failed] ];
  Rule[_] := Sequence[];
  Delete[tops, p] /.
    (FeynmanGraph[__][__] -> _[]) :> Seq[] /.
    (Topology[__][__] -> _[]) :> Seq[]
]

DiagramDelete[ other_, n__ ] := Delete[other, ExpandRanges[n]]


DiagramMap[ foo_, tops:(h_TopologyList)[__] ] :=
Block[ {lev, Rule},
  lev = ResolveLevel[InsertionLevel /. List@@ h][[-1]];
  Rule[_] := Sequence[];
  Apply[ #1 -> (#2 /. gr:FeynmanGraph[__, lev == _][__] :> foo[gr, #1, h])&,
      tops, 1 ] /.
    (FeynmanGraph[__][__] -> _[]) :> Seq[] /.
    (Topology[__][__] -> _[]) :> Seq[]
]

DiagramMap[ foo_, other_ ] := foo/@ other


DiagramSelect[ tops:TopologyList[___][__], crit_ ] :=
Block[ {sel},
  sel[g_, r__] := g /; crit[g, r];
  _sel = Sequence[];
  DiagramMap[sel, tops]
]

DiagramSelect[ other_, crit_ ] := Select[other, crit]


DiagramGrouping[ tops:TopologyList[___][___], foo_ ] :=
Block[ {Rule, tag, group, res, c = 0},
  Rule[_] := Sequence[];
  tag[new_] := tag[new] = group[++c];
  res = DiagramMap[tag[foo[##]][#1]&, tops];
  Cases[ DownValues[tag], _[_[_[obj_]], g_group] :>
    obj -> (res /. {g[gr_] :> gr, group[_][_] :> Seq[]}) ] /.
    (FeynmanGraph[__][__] -> _[]) :> Seq[] /.
    (Topology[__][__] -> _[]) :> Seq[]
]


Attributes[ prop ] = {Orderless}

Attributes[ merge ] = {Flat, Orderless}

merge[ prop[i_, j_], prop[j_, k_] ] := prop[i, k]

FermionRouting[ gr_:{}, top:P$Topology, ___ ] := Level[
  merge@@ Apply[ prop[ #1[[1]], #2[[1]] ]&,
    Select[AddFieldNo[top] /. List@@ gr, !FreeQ[#, p$nc]&], 1 ],
  {-1} ]


toins[ Generic, gr_ ] := Insertions[Generic][gr]

toins[ lev_, gr_ ] := Insertions[Generic][gr -> Insertions[lev][gr]]

_FeynAmpCases[ _[], ___ ] = {}

(fac_FeynAmpCases)[ gr:FeynmanGraph[__, lev_ == _][__],
    top:P$Topology, h_ ] :=
  fac @ FeynAmpExpr[gr, top, h]

FeynAmpCases[ patt_, lev_:Infinity ][ amp_ ] := Cases[amp, patt, lev]


FeynAmpExpr[ gr:FeynmanGraph[__, lev_ == _][__], top:P$Topology, h_ ] :=
Block[ {FAPrint},
  CreateFeynAmp[ h[top -> toins[lev, gr]],
    AmplitudeLevel -> {lev} ]
]


Unprotect[Exponent]

Exponent[ FeynAmp[_, _, amp_], sym_ ] :=
  Exponent[amp /. FermionChain | MatrixTrace -> Times, sym]

Exponent[ FeynAmp[_, _, amp_, gm_ -> ins_], sym_ ] :=
Block[ {tamp = amp /. FermionChain | MatrixTrace -> Times},
  Exponent[tamp /. gm -> #, sym]&/@ ins
]

Protect[Exponent]


DiagramComplement[ tops:TopologyList[info__][___],
  more:TopologyList[__][___].. ] :=
Block[ {lev = ResolveLevel[InsertionLevel /. {info}][[-1]]},
  Fold[DiagramRemove[#2]/@ #1 &, tops, Level[{more}, {2}]]
]

DiagramRemove[ top_ -> rem_ ][ top_ -> ins_ ] := top -> (
Block[ {Rule, FeynmanGraph},
  Rule[_] := Sequence[];
  Cases[rem,
    FeynmanGraph[_, lev == _][gr__] :>
      (FeynmanGraph[_, lev == _][gr] = Sequence[]),
    Infinity];
  ins
] /. (FeynmanGraph[__][__] -> _[]) :> Seq[] ) /.
  (Topology[__][__] -> _[]) :> Seq[]

DiagramRemove[ _ ][ t_ ] = t


ToJoin[ h:Topology == _, r__ ] := {h, ToJoin[r]}

ToJoin[ r__, h:Number == _ ] := {ToJoin[r], h}


ToFA1Conventions[ expr_ ] :=
Block[ {GraphID, FourMomentum, Conjugate, Global`PolarizationVector,
Global`DiracSpinor, Index, Integral = Sequence, FermionChain = Dot,
NonCommutative = Dot, MatrixTrace = Global`DiracTrace},

  GraphID[ id__ ] := Global`GraphName@@
    Apply[StringJoin, Flatten[{"", ToJoin[id]}] /.
      lev_ == n_ :> {StringTake[ToString[lev], 1], ToString[n]}, 1];

  FourMomentum[ Incoming | External, n_Integer ] :=
    FourMomentum[ Incoming | External, n ] =
      ToExpression["p" <> ToString[n]];
  FourMomentum[ Outgoing, n_Integer ] :=
    FourMomentum[ Outgoing, n ] =
      ToExpression["k" <> ToString[n]];
  FourMomentum[ Internal, n_Integer ] :=
    FourMomentum[ Internal, n ] =
      ToExpression["q" <> ToString[n]];

  Conjugate[Global`PolarizationVector][ args__ ] :=
    Conjugate[ Global`PolarizationVector[args] ];
  Global`PolarizationVector[ _, mom_, li_ ] =
    Global`PolarizationVector[mom, li];

  (* Global`DiracSpinor[ mom_, mass_, ___ ] := FeynArts`Spinor[mom, mass]; *)

  Index[ Global`Lorentz, n_ ] := Index[Global`Lorentz, n] =
    ToExpression["li" <> ToString[n]];

  expr
]

End[]



==> FeynArts/FeynArts/Graphics.m <==
(*
	Graphics.m
		Graphics routines for FeynArts
		last modified 11 Jul 14 th
*)

Begin["`Graphics`"]

NPi = N[Pi]

	(* for "PS" format: paper size in bp for finding margins *)
PaperSize = {595, 842}	(* A4, use 72 {8.5, 11} for Letter *)

DefaultImageSize = 72 {6, 7}

	(* Dimensions of a single diagram *)
DiagramBorder = 1

DiagramCanvas = 20

DiagramSize = DiagramCanvas + 2 DiagramBorder

LabelFontSize = 2 (* units of the diagram coordinate system *)

LabelFont = "Helvetica"

	(* for ordinary vertices and counter terms: *)
PropagatorThickness = Thickness[.11/DiagramSize]

VertexThickness = PointSize[8 .11/DiagramSize]

CounterThickness = Thickness[3 .11/DiagramSize]

	(* for counter terms: *)
CrossWidth = 1

ArrowLength = 1.2

	(* height of an arrow's thick end over the baseline *)
ArrowHeight = .4

DampingConst = (.65 ArrowLength)^4

ScalarDashing = Dashing[{.66, .66}/DiagramSize]

GhostDashing = Dashing[{.11, .66}/DiagramSize]

	(* # of points per unit arc length used in drawing Sine and
	   Cycles lines *)
NPoints = 10

	(* # of Sine or Cycles wave crests per unit arc length *)
NCrestsSine = .5

NCrestsCycles = .65

SineAmp = .25

CyclesAmp = .6

	(* the breadth of the "spikes" of the cycloid *)
CyclesBreadth = .16

	(* default radius for label positioning, must be the
	   same as DEFAULT_RADIUS in TopologyEditor.java *)
DefaultRadius = 1.3


Options[ Paint ] = {
  PaintLevel -> InsertionLevel,
  ColumnsXRows -> 3,
  AutoEdit -> True,
  SheetHeader -> Automatic,
  Numbering -> Full,
  FieldNumbers -> False,
  If[ $VersionNumber >= 6 && $Notebooks,
    DisplayFunction :> (Print/@ Render[#] &),
    DisplayFunction :> $DisplayFunction ]
}

Paint::nolevel =
"Warning: Level `1` is not contained in this insertion."

Paint::colrows =
"ColumnsXRows is not an integer or a pair of integers."

Paint[ top:P$Topology, opt:P$Options ] :=
  Paint[ TopologyList[top], opt ]

Paint[ top:(P$Topology -> _), opt:P$Options ] :=
  Paint[ TopologyList[][top], opt ]

Paint[ tops_TopologyList, options:P$Options ] :=
Block[ {fnum, ghead, opt = ActualOptions[Paint, options]},
  fnum = FieldNumbers /. opt;
  ghead = Switch[ ghead = SheetHeader /. opt,
    None | False,
      FeynArtsGraphics[],
    Automatic | True, 
      ghead = #[[0, 1]]&/@ tops[[1]];
      FeynArtsGraphics[
        Count[ghead, Incoming | External] -> Count[ghead, Outgoing] ],
    _,
      FeynArtsGraphics[ghead]
  ];

  PaintSheet[tops]
]

Paint[ tops:TopologyList[info___][___], options:P$Options ] :=
Block[ {plevel, ins, ghead,
fnum = False, opt = ActualOptions[Paint, options]},
  If[ (plevel = ResolveLevel[PaintLevel /. opt /. {info} /.
        Options[InsertFields]]) === $Failed,
    Return[$Failed] ];
  ins = PickLevel[plevel][tops];
  If[ FreeQ[plevel, Generic],
    ins = Select[
      ins /. Insertions[Generic][ gr__ ] :> Join@@ TakeIns/@ {gr},
      Length[#] =!= 0 & ] ];
  Scan[
    If[FreeQ[ins, Insertions[#]], Message[Paint::nolevel, #]]&,
    plevel ];

  If[ InitializeModel[ Model /. {info} /. Options[InsertFields],
    GenericModel -> (GenericModel /. {info} /. Options[InsertFields]),
    Reinitialize -> False ] === $Failed, Return[$Failed] ];

  ghead = Switch[ ghead = SheetHeader /. opt,
    None | False,
      FeynArtsGraphics[],
    Automatic | True, 
      If[ (ghead = Process /. {info}) === Process,
        FeynArtsGraphics[],
      (* else *)
        FeynArtsGraphics[Map[TheLabel[#, External]&, ghead, {2}] /.
          _Index -> Null]
      ],
    _,
      FeynArtsGraphics[ghead]
  ];

  PaintSheet[ ins //.
    (x:FeynmanGraph[___][__] -> Insertions[_][gr___]) :> Seq[x, gr] ]
]


PaintSheet[ tops_ ] :=
Block[ {auto, disp, cols, rows, dhead, g, topnr = 0, runnr = 0},
  auto = AutoEdit /. opt /. {False -> 2, _ -> 1};
  Switch[ cols = ColumnsXRows /. opt,
    _Integer,
      rows = cols,
    {_Integer, _Integer},
      {cols, rows} = cols,
    _,
      Message[Paint::colrows]; cols = rows = 3
  ];
  Switch[ Numbering /. opt,
    Full,
      dhead[gr_] := 
      Block[ {specs},
        ++runnr;
        specs = Cases[Head[gr], lev_ == n_ :>
          {" ", StringTake[ToString[lev], 1], ToString[n]}];
        If[ Length[specs] =!= 0,
          specs = {specs, " N", ToString[runnr]} ];
        DiagramGraphics["T" <> ToString[topnr] <> specs]
      ],
    Simple,
      dhead[_] := DiagramGraphics[ ToString[++runnr] ],
    _,
      dhead[_] = DiagramGraphics[]
  ];

  g = Flatten[TopologyGraphics/@ List@@ tops] /. _Index -> Null;
  g = Flatten[{g, Table[Null, {Mod[rows cols - Length[g], rows cols]}]}];
  g = ghead@@ Partition[Partition[g, cols], rows];
  (DisplayFunction /. opt)[g];
  g
]


TopologyGraphics[ top_ -> gr_ ] :=
Block[ {shapedata, gtop, vertexplot},
  shapedata = Shape[gtop = top /. Vertex[e_, _] -> Vertex[e], auto];
  gtop = Transpose[{
    List@@ gtop /. shapedata[[1]],
    shapedata[[2]],
    shapedata[[3]] }];
  vertexplot = VGraphics/@ Vertices[top] /. shapedata[[1]];
  ++topnr;
  FAPrint[2, "> Top. ", topnr, ": ", NumberOf[{Length[gr]}, " diagram"]];
  dhead[#]@@ Flatten[{
    PGraphics@@@ (gtop /. List@@ # /. Field[_] -> 0),
    vertexplot }]&/@ List@@ gr
]

TopologyGraphics[ top_ ] :=
  TopologyGraphics[
    MapIndexed[Append[ Take[#1, 2], #2[[1]] ]&, top] -> {{}} ] /; fnum

TopologyGraphics[ top_ ] :=
  TopologyGraphics[ Append[Take[#, 2], 0]&/@ top -> {{}} ]


VGraphics[ _[e_, c_:0][n_] ] := VertexGraphics[c][ Vertex[e][n] ]

PGraphics[ _[from_, to_, 0, ___], height_, labelpos_ ] :=
  PropagatorGraphics[Straight][from, to, height, labelpos]

PGraphics[ _[type_][from_, to_, particle_, ___], height_, labelpos_ ] :=
  PropagatorGraphics[
    PropagatorType[particle],
    TheLabel[particle, ResolveType[type]],
    PropagatorArrow[particle] ][from, to, height, labelpos]


Format[ DiagramGraphics[h___][__] ] := SequenceForm["[", h, "]"]

Format[ FeynArtsGraphics[h___][l__List] ] :=
  FeynArtsGraphics[h]@@ MatrixForm/@ {l}


SetOptions[OpenWrite, CharacterEncoding -> {}]

Unprotect[Show, Display, Export]

Show[ g:FeynArtsGraphics[___][___] ] := Show/@ Render[g]

Display[ chan_, g:FeynArtsGraphics[___][___], format___String,
  opt:P$Options ] :=
Block[ {rg},
  rg = Render[g, InferFormat[chan, format],
    ImageSize -> (ImageSize /. {opt} /. Options[Display] /.
                   ImageSize -> Automatic)];
  MapThread[Display[##, format, opt]&,
    {FilePerSheet[chan, Length[rg]], rg}]
]

Display[ chan_, s_String, ___ ] := (WriteString[#, s]; Close[#])& @
  OpenWrite[chan, CharacterEncoding -> "ISO8859-1"]

Export[ chan_, g:FeynArtsGraphics[___][___], format___String,
  opt:P$Options ] :=
Block[ {rg},
  rg = Render[g, InferFormat[chan, format],
    ImageSize -> (ImageSize /. {opt} /. Options[Export] /.
                   ImageSize -> Automatic)];
  MapThread[Export[##, format, opt]&,
    {FilePerSheet[chan, Length[rg]], rg}]
]

Export[ chan_, s_String, ___ ] := (WriteString[#, s]; Close[#])& @
  OpenWrite[chan, CharacterEncoding -> "ISO8859-1"]

	(* we have to play some tricks to get our definitions
	   for Export before Mma's ones *)
DownValues[Export] =
  Sort[DownValues[Export], !FreeQ[#1, chan] && FreeQ[#2, chan] &]

Protect[Show, Display, Export]


InferFormat[ _, format_ ] = format

InferFormat[ file_String ] := "PS" /; StringMatchQ[file, "*.ps"]

InferFormat[ file_String ] := "EPS" /; StringMatchQ[file, "*.eps"]

InferFormat[ file_String ] := "TeX" /; StringMatchQ[file, "*.tex"]

InferFormat[ _ ] = Sequence[]


Options[Render] = {ImageSize -> Automatic}

getsize[ opt___, def_ ] :=
  If[NumberQ[#], {#, #}, #]& @
    Round[ImageSize /. ActualOptions[Render, opt] /. Automatic -> def]

prologue := prologue =
  ReadList[ToFileName[$FeynArtsProgramDir, "FeynArts.pro"],
    Record, RecordSeparators -> ""][[1]]

epsf = ""

Render[ g:FeynArtsGraphics[___][___], "EPS", opt___Rule ] :=
Block[ {PaperSize = imgsize, epsf = " EPSF-3.0"},
  Flatten[ Render[Head[g][#], "PS", opt]&/@ List@@ g ]
]

Render[ g:FeynArtsGraphics[___][___], "PS", opt___Rule ] :=
Block[ {imgsize = getsize[opt, DefaultImageSize], bbox,
None = 0, Forward = 1, Backward = -1},
  bbox = Round[.5 (PaperSize - imgsize)];
  bbox = {bbox, bbox + imgsize};
  { PSString[ "\
%!PS-Adobe-3.0", epsf, "\n\
%%BoundingBox: 0 0 ", PaperSize, "\n\
%%Pages: ", Length[g], "\n",
    prologue,
    MapIndexed[
      { "\n%%Page: ", #2, #2, "\ngsave\n",
        bbox, #1, "\ngrestore\nshowpage\n" }&,
      PSRender[Head[g]/@ List@@ g] ], "\n\
%%Trailer\n\
end\n\
%%EOF\n" ] }
]

Render[ g:FeynArtsGraphics[___][___], "TeX", opt___Rule ] :=
Block[ {imgsize = getsize[opt, DefaultImageSize],
None = 0, Forward = 1, Backward = -1},
  { "\\unitlength=1bp%\n\n" <> TeXRender[Head[g]/@ List@@ g] }
]

Render[ g:FeynArtsGraphics[___][___], ___String, opt___Rule ] :=
Block[ {imgsize = getsize[opt, {288, 288}],
None = 0, Forward = 1, Backward = -1},
  MmaRender[Head[g]/@ List@@ g]
]


FilePerSheet[ file_, 1 ] := {file}

FilePerSheet[ file:{__}, n_ ] := Thread[FilePerSheet[#, n]&/@ file]

FilePerSheet[ file_String, n_ ] :=
Block[ {p, pre, post},
  p = StringPosition[file, "."];
  If[ Length[p] === 0, pre = file <> "_"; post = "",
    p = p[[-1, 1]] - 1;
    pre = StringTake[file, p] <> "_";
    post = StringDrop[file, p] ];
  Array[pre <> ToString[#] <> post &, n]
] /; file =!= "stdout"

FilePerSheet[ file_, n_ ] := Table[file, {n}]


PSString[ s_String ] = s

PSString[ RGBColor[r_, g_, b_, ___] ] :=
  ToString[r] <> " " <> ToString[g] <> " " <> ToString[b] <>
  " setrgbcolor "

PSString[ CMYKColor[c_, m_, y_, k_, ___] ] :=
  ToString[c] <> " " <> ToString[m] <> " " <> ToString[y] <>
  " " <> ToString[k] <> " setcmykcolor "

PSString[ Hue[h_, s_:1, b_:1, ___] ] :=
  ToString[h] <> " " <> ToString[s] <> " " <> ToString[b] <>
  " sethsbcolor "

PSString[ GrayLevel[g_, ___] ] := ToString[g] <> " setgray "

PSString[ Thickness[t_] ] := ToString[t DiagramSize] <> " setlinewidth "

PSString[ s_ ] := ToString[s] <> " " /; Head[s] =!= List

PSString[ s__ ] := StringJoin[PSString/@ Flatten[{s}]]


TeXString[ {x_, y_} ] := "(" <> ToString[x] <> "," <> ToString[y] <> ")"

TeXString[ s_ ] := ToString[s]

TeXString[ s__ ] := StringJoin[TeXString/@ {s}]


Attributes[ PSRender ] = Attributes[ TeXRender ] =
  Attributes[ MmaRender ] = {Listable}


PSRender[ FeynArtsGraphics[h___][sheet_] ] :=
Block[ {rows, cols, g},
  {rows, cols} = Dimensions[sheet];
  g = PSRender[{Title[h], sheet}];
  PSString[cols, rows, "Layout\n" <> g]
]

Attributes[ TeXJoin ] = {Flat, OneIdentity}

TeXJoin[ n_Integer ] := ToString[n]

TeXJoin[ s1_String, s2_String ] := s1 <> "\\quad " <> s2

TeXRender[ FeynArtsGraphics[in_ -> out_][sheet_] ] :=
  TeXRender[
    FeynArtsGraphics[TeXJoin@@ Flatten[{in, "\\to", out}]][sheet] ]

TeXRender[ FeynArtsGraphics[h___][sheet_] ] :=
Block[ {rows, cols, g},
  {rows, cols} = Dimensions[sheet];
  g = TeXRender[{Title[h], sheet}];
  TeXString["\\begin{feynartspicture}", imgsize, {cols, rows}, "\n" <>
    g <> "\\end{feynartspicture}\n\n"]
]

MmaRender[ FeynArtsGraphics[h___][sheet_] ] :=
Block[ {rows, cols, fsize, g, title,
(* magnify the labels a bit for screen viewing: *)
LabelFontSize = 1.26 LabelFontSize},
  {rows, cols} = Dimensions[sheet];
  g = MapIndexed[DiagramBox, sheet, {2}];
  title = MmaRender[Title[h]];
  fsize = LabelFontSize Min[imgsize/{cols, rows}]/DiagramSize;
  Graphics[ Flatten[{g, title}],
    PlotRange -> {{0, cols}, {0, rows}} DiagramSize,
    AspectRatio -> rows/cols]
]


DiagramBox[ Null, _ ] = {}

DiagramBox[ g_, {yoff_, xoff_} ] := Inset[ MmaRender[g],
  {xoff - 1, rows - yoff} DiagramSize, {0, 0}, {1, 1} DiagramSize ]

If[ $VersionNumber < 6,
  Inset[obj_, pos_, _, size_] := Rectangle[pos, pos + size, obj]
]


Title[ ] = {}

Title[ t_ ] := (
  rows += .3;
  LabelText[t, {.5 cols, rows - .12} DiagramSize, {0, 0}, 1.2, 0] )


PSRender[ DiagramGraphics[h___][pv__] ] :=
  "\n(" <> h <> ") Diagram\n" <> Transpose[PSRender[{pv}]]

PSRender[ Null ] = "\n() Diagram\n"

TeXRender[ DiagramGraphics[h___][pv__] ] :=
  "\n\\FADiagram{" <> h <> "}\n" <> Transpose[TeXRender[{pv}]]

TeXRender[ Null ] = "\n\\FADiagram{}\n"

MmaRender[ DiagramGraphics[h___][pv__] ] :=
Block[ {g = Transpose[MmaRender[{pv}]]},
  Graphics[
    Flatten[{
      PropagatorThickness, g[[1]],
      scope[ VertexThickness, g[[2]] ],
      DiagLabel[h]
    }] /. scope[a__] :> scope@@ Flatten[{a}] /. scope -> List,
    PlotRange -> {{0, DiagramSize}, {0, DiagramSize}} - DiagramBorder,
    AspectRatio -> 1 ]
]

DiagLabel[ ] = {}

DiagLabel[ t_ ] :=
  MmaRender[ LabelText[t, {.5 DiagramCanvas, -.5}, {0, -1}, .8] ]


PSRender[ VertexGraphics[cto_][xy_] ] :=
  {{}, PSString[xy, cto, "Vert\n"]}

TeXRender[ VertexGraphics[cto_][xy_] ] :=
  {{}, TeXString["\\FAVert", xy, "{", cto, "}\n"]}

MmaRender[ VertexGraphics[0][xy_] ] := {{}, Point[xy]}

MmaRender[ VertexGraphics[c_?Negative][xy_] ] := {{},
  { scope[ GrayLevel[Max[0, 1.1 + .3 c]], Disk[xy, CrossWidth] ],
    Circle[xy, CrossWidth] }}

MmaRender[ VertexGraphics[c_][xy_] ] := {{},
  { scope[ CounterThickness,
      Line[{xy - .5 CrossWidth, xy + .5 CrossWidth}],
      Line[{xy - {.5, -.5} CrossWidth, xy + {.5, -.5} CrossWidth}] ],
    Array[Circle[xy, (.25 # + .8) CrossWidth]&, c - 1] }}


PSRender[ PropagatorGraphics[type_, label_:0, arrow_:0][
  from_, to_, height_, labelpos_:0 ] ] :=
Block[ {dir, ommc, cs, ctr, rad, mid, dphi, line},
  line = PSString["{ ", type, "} ", arrow, height, from, to, "Prop\n"];

  If[ label =!= 0,
    CalcPropData[from, to, height];
    line = line <> PSRender[PropLabel[label, labelpos, arrow, type]] ];

  {line, {}}
]

TeXRender[ PropagatorGraphics[type_, label_:0, arrow_:0][
  from_, to_, height_, labelpos_:0 ] ] :=
Block[ {dir, ommc, cs, ctr, rad, mid, dphi, line},
  line = TeXString["\\FAProp", from, to,
    If[ NumberQ[height], {height, ""}, height],
    "{" <> StringDrop[PSString[type], -1] <> "}{", arrow, "}\n"];

  If[ label =!= 0,
    CalcPropData[from, to, height];
    line = line <> TeXRender[PropLabel[label, labelpos, arrow, type]] ];

  {line, {}}
]

MmaRender[ PropagatorGraphics[type_, label_:0, arrow_:0][
  from_, to_, height_, labelpos_:0 ] ] :=
Block[ {dir, ommc, cs, ctr, rad, mid, dphi, line, phi, damping, t, h, v},
  CalcPropData[from, to, height];
  If[ arrow =!= 0,
    damping[phi_] := (#/(# + DampingConst))&[(rad Abs[phi - ommc])^4],
  (* else *)
    _damping = 1 ];
  phi = Mod[ommc - dphi, 2 NPi];
  t = Flatten[{type}];
  h = Position[t, Straight | ScalarDash | GhostDash | Sine | Cycles, 1];
  dphi *= 2./Length[h];
  line = scope[MapAt[PropSegment[#, phi += dphi, dphi]&, t, h]];

  If[ arrow =!= 0,
    h = .5 arrow ArrowLength {Cos[dir], Sin[dir]};
    v = ArrowHeight cs;
    line = {line, Polygon[{mid + h, mid - h + v, mid - h - v}]} ];

  If[ label =!= 0,
    line = {line, MmaRender[PropLabel[label, labelpos, arrow, type]]} ];

  {line, {}}
]


(* CalcPropData computes the data necessary for actual drawing:
   dir  -- the direction along the propagator
   ommc -- the direction of the perpendicular bisector
   ctr  -- the center of the circle on which the prop lies,
   rad  -- the radius of the circle
   mid  -- the position on the middle of the prop
           (the blue square in the topology editor)
   dphi -- half the opening angle *)

CalcPropData[ from_, _, xy_List ] := (
  mid = xy;
  ctr = .5 (from + mid);
  rad = Distance[from, ctr];
  ommc = Orientation[from, ctr];
  dir = ommc + .5 NPi;
  cs = {Cos[ommc], Sin[ommc]};
  dphi = NPi
)

CalcPropData[ from_, to_, height_ ] :=
Block[ {lab, h},
  lab = .5 Distance[from, to];
  dir = Orientation[from, to];
  ommc = dir + If[height < 0, .5, -.5] NPi;
  cs = {Cos[ommc], Sin[ommc]};
  ctr = mid = .5 (from + to);
  If[ height != 0,
    dphi = 2. ArcTan[h = Abs[height]];
    rad = lab/Sin[dphi];
    dphi *= Sign[height];
    mid += h lab cs;
    h = If[h > 1., -1, 1],
  (* else *)
    rad = 20000.;
    dphi = ArcSin[lab/rad];
    h = 1
  ];
  ctr -= h Sqrt[rad^2 - lab^2] cs
]


PropSegment[ Sine, phi_, dphi_ ] :=
Block[ {arc, w, n},
  arc = rad Abs[dphi];
  w = 2. NPi (.5 + Max[1, Round[NCrestsSine arc]]);
  Line[
    Table[ arc = phi - n dphi;
      ctr + (rad - damping[arc] SineAmp Sin[n w]) {Cos[arc], Sin[arc]},
      {n, 0, 1, 1./Floor[NPoints arc]} ] ]
]

rshift = CyclesAmp - SineAmp

phadj = ArcCos[rshift/CyclesAmp]

sphadj = Sin[phadj]

PropSegment[ Cycles, phi_, dphi_ ] :=
Block[ {arc, w, n, phamp},
  arc = rad Abs[dphi];
  w = 2. (phadj + NPi Max[1, Round[NCrestsCycles arc]]);
  phamp = CyclesBreadth NPi Sign[dphi]/rad;
  Line[
    Table[ arc = n w - phadj;
      ctr + (rad + CyclesAmp Cos[arc] - rshift) *
        Through[{Cos, Sin}[
          phi - n dphi - phamp (Sin[arc] - (2 n - 1) sphadj)]],
      {n, 0, 1, 1./Floor[2 NPoints arc]} ] ]
]

PropSegment[ Straight, phi_, dphi_ ] :=
  If[ rad < 20000,
    Circle[ctr, rad, Sort[{phi - dphi, phi}]],
    Line[{ ctr + rad {Cos[phi - dphi], Sin[phi - dphi]},
           ctr + rad {Cos[phi], Sin[phi]} }] ]

PropSegment[ ScalarDash, phi_, dphi_ ] :=
  scope[ ScalarDashing, PropSegment[Straight, phi, dphi] ]

PropSegment[ GhostDash, phi_, dphi_ ] :=
  scope[ GhostDashing, PropSegment[Straight, phi, dphi] ]


PropLabel[ label_, labelpos_, arrow_, type_ ] :=
Block[ {rad, phi, s},
  {rad, phi} =
    If[ NumberQ[labelpos], {labelpos DefaultRadius, 0.}, labelpos ];
  s = Sign[rad Cos[phi]];
  cs *= s;
  Which[
    arrow =!= 0 || !FreeQ[type, Sine],
      mid += SineAmp cs,
    !FreeQ[type, Cycles],
      mid += If[s < 0, CyclesAmp + rshift, SineAmp] cs ];
  phi += ommc;
  cs = -Round[1.3 cs];
  LabelText[ label,
    mid + rad {Cos[phi], Sin[phi]} + .24 LabelFontSize cs,
    cs, 1, dir ]
]


LabelText[ in_ -> out_, pos_, align_, size_, dir_ ] :=
Block[ {t, l, cs = {Cos[dir], Sin[dir]}},
  t = Flatten[{in, "\\to", out}];
  l = .5 (Length[t] + 1);
  MapIndexed[LabelText[#1, pos + 4.5 (#2[[1]] - l) cs, align, size]&, t]
]

LabelText[ t_List, pos_, align_, size_, dir_ ] :=
Block[ {l = .5 (Length[t] + 1), cs = {Cos[dir], Sin[dir]}},
  MapIndexed[LabelText[#1, pos + 2 (#2[[1]] - l) cs, align, size]&, t]
]

PSRender[ LabelText[t_, pos_, align_, size_, ___] ] :=
  PSString["{ ", MapIndexed[PSChar, Flatten[{ToPS[t]}]], "} ",
    pos, align, size, "Label\n"]

PSChar[ _[], _ ] = {}

PSChar[ _[c_], {n_} ] := {"$(", c, psops[[n]]}

PSChar[ c_, {n_} ] := {"(", c, psops[[n]]}

psops = {")# ", ")_ ", ")^ ", ")~ "}


TeXRender[ LabelText[t_, pos_, align_, size_, ___] ] :=
Block[ {ComposedChar = TeXComposedChar},
  TeXString[
    "\\FALabel", pos, "[" <> Extract[texalign, align + {2, 2}] <> "]{" <>
    Which[size > 1, "\\large ", size < 1, "\\small ", True, ""] <>
    "$", t, "$}\n" ]
]

texalign = {{"bl", "l", "tl"},
            {"b",  "",  "t"},
            {"br", "r", "tr"}}

TeXComposedChar[ t_, sub_:Null, super_:Null, over_:Null ] :=
Block[ {tex = t},
  If[ sub =!= Null, tex = tex <> "_" <> ToString[sub] ];
  If[ super =!= Null, tex = tex <> "^" <> ToString[super] ];
  If[ over =!= Null, tex = ToString[over] <> " " <> tex ];
  tex
]

If[ $VersionNumber >= 6 || $Notebooks,

MmaRender[ LabelText[t_, pos_, align_, size_, ___] ] := Text[
  StyleForm[DisplayForm[MmaChar@@ Flatten[{ToUnicode[t]}]],
    FontFamily -> LabelFont,
    FontSize -> size fsize],
  pos, align ];

MmaChar[t__, Null] := MmaChar[t];

MmaChar[t_, sub_, super_, over_] :=
  MmaChar[OverscriptBox[t, over], sub, super];

MmaChar[t_, Null, super_] := SuperscriptBox[t, super];

MmaChar[t_, sub_, super_] := SubsuperscriptBox[t, sub, super];

MmaChar[t_, sub_] := SubscriptBox[t, sub];

MmaChar[t_] := RowBox[{t}],

(* else $Notebooks *)

MmaRender[ LabelText[t_, r__] ] :=
  MapIndexed[ KernelChar[##, r]&, Flatten[{ToPS[t]}] ];

KernelChar[ _[], __ ] = {};

KernelChar[ t_, {n_}, pos_, align_, size_, ___ ] :=
Block[ {newpos, newalign, fscale = sizes[[n]] size},
  {newpos, newalign} = If[ size < 1, {pos, align},
    {pos + .24 size LabelFontSize (palign[[n]] - align), talign[[n]]} ];
  Text[ MmaChar[t], newpos, newalign ]
];

MmaChar[ _[c_] ] := FontForm[c, {"Symbol", fscale fsize}];

MmaChar[ c_ ] := FontForm[c, {LabelFont, fscale fsize}];

sizes = {1, .667, .667, 1};

palign = {{0, 0}, {1.2, -.9}, {1.2, .7}, {0, 1.2}};

talign = {{0, 0}, {-1, 0}, {-1, 0}, {0, -1}};

] (* endif $Notebooks *)


FindFlip[ h_, top_, rulz_ ] :=
Block[ {ntop = top /. rulz, ord, shapedata},
  ord = TopologyOrdering[ntop];
  FlipShape[h, ntop, ord,
    GetShape[TopologyCode[ ord[[1]] ]] /. Reverse/@ rulz]
]


FlipShape[ h_, top_, _[ntop_, map_], {vert_, prop_, labels_} ] :=
Block[ {ord = Ordering[Abs[map]], vord, vmap},
  vord = Flatten[(4 Abs[#] - 1 + Sign[#] {-1, 1})/2&/@ map];
  vmap = Thread[ Level[ntop, {2}] -> Level[top, {2}][[vord]] ];
  Throw[
    FAPrint[2, "  found shape through ", h, " flip"];
    { Sort[h[1]/@ vert /. vmap],
      Sequence@@ Transpose[MapThread[h[23],
        {prop[[ord]], labels[[ord]], map}]] } ]
]


TopBottom[1][ v_ -> {x_, y_} ] := v -> {x, DiagramCanvas - y}

TopBottom[23][ {x_, y_}, {r_, fi_}, _ ] := {{x, DiagramCanvas - y}, {r, -fi}}

TopBottom[23][ {x_, y_}, l_, _ ] := {{x, DiagramCanvas - y}, l}

TopBottom[23][ h_, {r_, fi_}, s_ ] := {-Sign[s] h, {r, -Sign[s] fi}} /; h != 0

TopBottom[23][ h_, l_, s_ ] := {-Sign[s] h, l} /; h != 0

TopBottom[23][ _, {r_, fi_}, s_ ] := {0, {r, If[s > 0, Pi - fi, -fi]}}

TopBottom[23][ _, l_, s_ ] := {0, -Sign[s] l}


LeftRight[1][ v_ -> {x_, y_} ] := v -> {DiagramCanvas - x, y}

LeftRight[23][ {x_, y_}, {r_, fi_}, _ ] := {{DiagramCanvas - x, y}, {r, -fi}}

LeftRight[23][ {x_, y_}, l_, _ ] := {{DiagramCanvas - x, y}, l}

LeftRight[23][ h_, {r_, fi_}, s_ ] := {-Sign[s] h, {r, -fi}} /; h != 0

LeftRight[23][ h_, l_, s_ ] := {-Sign[s] h, l} /; h != 0

LeftRight[23][ _, {r_, fi_}, s_ ] := {0, {r, If[s > 0, Pi - fi, -fi]}}

LeftRight[23][ _, l_, s_ ] := {0, -Sign[s] l}


AutoShape[ top_ ] :=
Block[ {in, out, vert, shapedata, props, ext, l, tree, mesh, mesh2,
vars, tadbr, tad, min, ok, c, ct, pt, shrink = {}, rev = {}, loops = {}},

	(* before embarking on any serious autoshaping, check if we know
	   how to paint the vertical or horizontal mirror image of top *)
  in = Sort[Cases[top, _[Incoming][v_, _] :> v]];
  out = Sort[Cases[top, _[Outgoing][v_, _] :> v]];
  vert = Join[out, in];

  FAPrint[1, "shaping topology ", TopologyCode[top]];

  FindFlip[ TopBottom, top, Thread[vert -> Reverse[Join[in, out]]] ];

  FindFlip[ LeftRight, top, Flatten[{Thread[vert -> Sort[vert]],
    Incoming -> Outgoing, Outgoing -> Incoming}] ];

  FAPrint[2, "  autoshaping"];

  props[_] = {};
  top /. Propagator -> pr;
  loops = Union[loops];

  Off[FindMinimum::fmmp, FindMinimum::fmcv, FindMinimum::precw,
    FindMinimum::fmgz, FindMinimum::sdprec, FindMinimum::lstol];

	(* a) fix the incoming and outgoing propagators on the left and
	      right side, respectively *)
  shapedata = Join[
    l = Length[props[Incoming]]/20.;
    MapIndexed[
      #1[[1]] -> {0, 20 - Round[(#2[[1]] - .5)/l]}&,
      props[Incoming] ],
    l = Length[props[Outgoing]]/20.;
    MapIndexed[
      #1[[1]] -> {20, 20 - Round[(#2[[1]] - .5)/l]}&,
      props[Outgoing] ] ];

	(* b) shrink loops to 1 point which is the center of an imaginary
	      circle on which the external points of the loop lie *)
  vert = Flatten[props[Tree]];
  tree = Fold[
    ( l = Flatten[props[#2]];
      ext[#2] = l = Select[vert, MemberQ[l, #]&];
      AppendTo[ rev, c = center[Length[l]][#2] -> Union[l] ];
      shrink = {shrink, c = Thread[Reverse[c]]};
      #1 /. c )&,
    props[Tree], loops ];
  shrink = Flatten[shrink];

	(* c) cut tadpole-like parts and minimize the length of the
	      remaining mesh of propagators *)
  mesh2 = Leaves@@ twig@@@ (tree /. shapedata) /. twig -> List;
  _tadbr = {};
  Cases[mesh2, branch[ctr:center[_][_], v_, ___] :>
    (tadbr[ctr] = Flatten[{tadbr[ctr], v /. rev}]), Infinity];
  mesh = mesh2 /. branch[__] :> Seq[];
  vert = Cases[mesh, leaf[a_] -> a];
  mesh = mesh /. _leaf :> Seq[];
  mesh = List@@ Fold[
    Replace[#1, x:{__, #2} :> Reverse[x], {1}] /.
      Leaves[x:{#2, __}, {#2, b__}] :> Leaves[{Sequence@@ Reverse[x], b}]&,
    mesh,
    vert = Union[vert, Cases[mesh, _[2, ___][_], {2}]]
  ] /. twig -> List;
  vert = (# -> CartesianVar[#])&/@
    Complement[Cases[mesh, _[__][_], {2}], vert];
  If[ Length[vert] =!= 0,
    dist = Distance2@@@ (mesh /. vert);
    dist = Expand[Apply[Plus, Outer[(#1 - #2)^2 &, dist, dist], {0, 1}]];
    vars = Flatten[Last/@ vert];
    min := FindMinimum@@ Prepend[{#, 10 + Random[]}&/@ vars, dist];
    Do[
      If[ ok = (Head[c = min] =!= FindMinimum &&
                Min[ l = Last/@ c[[2]] ] >= 0 &&
                Max[l] <= 20), Break[] ],
    {5} ];
    vert = vert /.
      If[ ok, MapAt[Round, #, 2]&/@ c[[2]], (# -> RandInt)&/@ vars ]
  ];
  shapedata = Join[shapedata, vert];
  shapedata = Flatten[ {shapedata,
    (l = (#[[-1]] - (c = #[[1]]))/(Length[#] - 1);
     MapIndexed[#1 -> c + l #2[[1]] &, Take[#, {2, -2}]])&/@
      (Select[mesh, Length[#] > 2 &] /. shapedata)} ];

	(* d) minimizing the straight distance of a tadpole to its
	      nearest vertex v would make the tadpole stick to v.
	      Therefore, the tadpole is given polar coordinates with
	      fixed radius and we try to construct the ideal angle with
	      respect to the lines joining at v by maximizing. *)
  mesh2 = (List@@ mesh2) /.
    leaf[br__] :> Sequence@@ Cases[{br}, branch[__]] /. shapedata;
  While[ Length[ tad = Cases[mesh2, branch[{_, _}, __]] ] =!= 0,
    mesh2 = Fold[FixTad, mesh2, tad] ];

	(* e) for each loop, distribute the external points of the loop
	      at the middle of the line from the center to the external
	      vertex and distribute the remaining points of the loop
	      on the imaginary circle around the center. *)
  ok = shapedata;
  Scan[
    Function[rul,
      If[ Length[ vert = Union[ext[ rul[[1, 1]] ]] ] === 1,
        c = SetTadpole[vert[[1]], rul],
        SetMiddle[#, rul]&/@ vert; c = rul[[2]] ];
      SetLoop[props[ rul[[1, 1]] ] /. shapedata, c] ],
    Select[shapedata, !FreeQ[#, center]&] ];

	(* f) last resort: randomize any remaining vertex *)
  shapedata = Join[ MapAt[Inside, #, 2]&/@ shapedata,
    (# -> {RandInt, RandInt})&/@
      Union[Cases[top /. shapedata, Vertex[__][_], Infinity]] ];

	(* g) give tadpoles and identical propagators curvature so that
	      they do not fall on top of each other *)
  pt[ _[Loop[n_]][v_, v_], _ ] :=
    center[ Length[ext[n]] ][n] /. shapedata /. center[_][_] :>
      Inside[ (v /. shapedata) + 4 Through[{Cos, Sin}[2. NPi Random[]]] ];
  pt[ _, 0 ] = 0;
  ct[ p_ ] := If[ (c = (Count[top, p] - 1)/2) === 0, 0,
    pt[ p, n_ ] = .8 n/c;
    ct[ p ] = c
  ];

  On[FindMinimum::fmmp, FindMinimum::fmcv, FindMinimum::precw,
    FindMinimum::fmgz, FindMinimum::sdprec, FindMinimum::lstol];

  { Select[shapedata, FreeQ[#, center]&],
    pt[#, ct[#]--]&/@ List@@ top,
    Table[1, {Length[top]}] }
]


pr[ Loop[l_] ][ from_, to_, ___ ] := (
  AppendTo[loops, l];
  AppendTo[props[l], {from, to}] )

pr[ type_ ][ from_, to_, ___ ] := (
  AppendTo[props[Tree], {from, to}];
  AppendTo[props[type], {from, to}] )


Attributes[ twig ] = {Orderless}

twig[ a:_[1, ___][_], b_ ] := branch[b, a]

Attributes[ Leaves ] = {Orderless, Flat}

Leaves[ branch[a_, b__], twig[a:_[2, ___][_], c_] ] :=
  Leaves[branch[c, a, b]]

Leaves[ br:branch[a_, __].., tw:twig[a_, _].. ] :=
  Switch[ Length[{tw}],
    1, Leaves[branch[ Sequence@@ DeleteCases[tw, a], a, br ]],
    2, Leaves[leaf[br, a], tw],
    _, Leaves[leaf[br], tw]
  ]

cutbranch[ vert__, br___branch ] :=
  Sequence[ br, Drop[{vert}, {2, -2}] ]


Inside[ xy_ ] := Max[Min[#, 20], 0]&/@ N[xy]

RandInt := Plus@@ Table[Random[Integer, 9], {2}] + 1


Distance[ p1_, p2_ ] := Block[ {d = p2 - p1}, Sqrt[d . d] ]

Distance2[ p1_, ___, p2_ ] := Block[ {d = p2 - p1}, d . d ]

Orientation[ p1_, p2_ ] := N[ArcTan@@ (p2 - p1)] /; p1 != p2

Orientation[ __ ] = 0


CartesianVar[ n_ ] := CartesianVar[n] = {Unique["X"], Unique["Y"]}


FixTad[ mesh_, br_ ] :=
Block[ {stem, root, c, phi, dphi, vert, min, dist},
  stem = DeleteCases[List@@ br, branch[__]];
  c = (root = stem[[1]]) + (Length[stem] + 1) {Cos[phi], Sin[phi]};
  vert = Cases[mesh, {a___, root, b___} :> Seq[a, b]];
  Switch[ Length[vert],
    0, phi = 0,
    1, phi = Orientation[vert[[1]], root],
    _, dist = -Plus@@ (Distance[c, #]&)/@ vert;
       Do[
         If[ Head[min = FindMinimum[dist, {phi, 1.57 + dphi}]] =!=
               FindMinimum &&
             Min[ min = c /. min[[2]] ] >= 0 &&
             Max[min] <= 20, c = min; Break[] ],
       {dphi, 0, 2. NPi, .5 NPi} ];
       phi = 2. NPi Random[]
  ];
  If[ Min[c] < 0 || Max[c] > 20, c = {RandInt, RandInt} ];
  c = (c - root)/(Length[stem] - 1);
  vert = MapIndexed[#1 -> root + #2[[1]] c &, Rest[stem]];
  shapedata = Join[shapedata, vert];
  mesh /. br -> cutbranch@@ br /. vert
]


SetLoop[ loop_, ctr_ ] :=
Block[ {vert, vars, rad, angle, off, min, c = 0},
  vert = Union[ Cases[loop, _[__][_], {2}] ];
  If[ Length[vert] =!= 0,
    rad = Union[ Cases[loop, _List, {2}] ];
    rad = If[ Length[rad] === 0, 5,
      Plus@@ (Distance[#, ctr]&/@ rad)/Length[rad] ];
    angle = 2. NPi/Length[vert];
    vars = (# ->
      ctr + rad Through[{Cos, Sin}[++c angle + off]])&/@ vert;
    min = FindMinimum@@ {
      -Plus@@ Distance@@@ (loop /. vars),
      {off, 2. NPi Random[]} };
    shapedata = Join[ shapedata,
      If[ Head[min] === FindMinimum, vars /. off -> 2. NPi Random[],
        c = vars /. min[[2]];
        If[ Length[Intersection[
          Round[Last/@ c], Round[Last/@ shapedata] ]] === 0,
          c,
          # -> ctr + Random[] rad Through[{Sin, Cos}[2. NPi Random[]]]&/@
            vert ] ]
    ]
  ];
]


SetMiddle[ vert_, ctr_ -> xy_ ] :=
Block[ {ex, mid},
  ex = DeleteCases[ Flatten[Select[props[Tree], !FreeQ[#, vert]&]], vert ];
  If[ Length[ex] =!= 0,
    If[ Length[ mid = Complement[ex, tadbr[ctr]] ] =!= 0, ex = mid ];
    ex = ex /. shrink /. shapedata;
    While[ Length[ex] =!= 0 && (mid = Plus@@ ex/Length[ex]) == xy,
      ex = Rest[ex] ];
    If[ Length[ex] === 0, mid = {RandInt, RandInt} ];
    AppendTo[shapedata, vert -> .6 xy + .4 mid]
  ]
]


SetTadpole[ vert_, ctr_ -> xy_ ] :=
Block[ {adj, max, new, a1, a2},
  adj = Select[tree, !FreeQ[#, ctr]&] /. ok;
  shapedata = shapedata /. ctr -> vert;
  If[ Length[adj] === 1,
    new = 2.6 xy - .8 Plus@@ adj[[1]],
  (* else *)
    adj = Orientation@@@ (adj /. {a_, xy} -> {xy, a});
    max = -1;
    Outer[
      If[ (new = Abs[#2 - #1]) > max, max = new; a1 = #1; a2 = #2 ]&,
      adj, adj ];
    new = xy + 4 Through[{Cos, Sin}[.5 (a1 + a2)]] ];
  If[ Distance2[xy, max = Inside[new]] < 2.8,
    shapedata = shapedata /. xy -> xy - .7 (new - max) ];
  AppendTo[shapedata, ctr -> max];
  max
]


vcode = Characters["\
abcdefghijklmnopqrstuvwxyz\
ABCDEFGHIJKLMNOPQRSTUVWXYZ\
0987654321"]

pcode[ _[Incoming | External][c__] ] := {{c}, {}, {}}

pcode[ _[Outgoing][c__] ] := {{}, {c}, {}}

pcode[ _[c__] ] := {{}, {}, {c}}

TopologyCode[ top:P$Topology ] :=
  StringJoin/@ Transpose[pcode/@ Apply[vcode[[#]]&, List@@ top, {2}]] /.
    "" -> "0"


MkDir[ dir_String ] := dir /; FileType[dir] === Directory

MkDir[ dir_String ] := Check[CreateDirectory[dir], Abort[]]

MkDir[ dirs__String ] := Fold[MkDir[ToFileName[##]]&, {}, {dirs}]


Attributes[ GetShape ] = {HoldRest}

GetShape[ {topcode__}, ___ ] :=
Block[ {shapedata = ShapeData[topcode]},
  shapedata /; Head[shapedata] === List
]

GetShape[ {ext__, int_}, ___ ] :=
Block[ {file = ToFileName[{$ShapeDataDir, ext}, int <> ".m"]},
  (ShapeData[ext, int] = Get[file]) /; FileType[file] === File
]

GetShape[ {topcode__}, alt_ ] := ShapeData[topcode] = alt


PutShape[ shapedata_, {ext__, int_} ] :=
  Put[ShapeData[ext, int] = shapedata,
    ToFileName[MkDir[$ShapeDataDir, ext], int <> ".m"]]


ToJava[ p__, n_?NumberQ ] := ToJava[p, {n DefaultRadius, 0.}]

ToJava[ _[from_, from_], {xc_, yc_}, {xl_, yl_} ] :=
  {-from, xc, yc, xl, yl}

ToJava[ _[from_, to_], height_, {xl_, yl_} ] :=
  {from, to, height, xl, yl}


(* call the topology editor *)

Shape::wait =
"Starting Java and the topology editor.  This may take a moment."

Shape::notopedit =
"Could not load the topology editor.  Make sure you have J/Link and Java
installed."

Shape::javaerror =
"Could not open a topology-editor window."

Shape[ tops:TopologyList[___][___] | TopologyList[___] ] :=
Block[ {remaining = Length[tops]},
  MapIndexed[
    (--remaining; FAPrint[ 2, "> Top. ", #2[[1]] ]; Shape[#1])&,
    List@@ tops ]
]

Shape[ top:P$Topology -> _ ] := Shape[top]

Shape[ top:P$Topology, auto_:0 ] :=
Block[ {edittop, topcode, shapedata, arg1, arg2, exitcode},
  edittop = Take[#, 2]&/@ Topology@@ top /.
    External -> Incoming /. Vertex[e_, _] -> Vertex[e];
  topcode = TopologyCode[edittop];
  res = auto;
  shapedata = GetShape[topcode, --res; Catch[AutoShape[edittop]]];
  If[ res > 0, Return[shapedata] ];

  If[ editorclass === False,
    Message[Shape::wait];
    Needs["JLink`"];
    JLink`InstallJava[];
    AppendTo[ JLink`$ExtraClassPath,
      ToFileName[$FeynArtsProgramDir, "TopologyEditor.jar"] ];
    editorclass = JLink`LoadClass["de.FeynArts.TopologyEditor"];
    If[ Head[editorclass] =!= JLink`JavaClass, Message[Shape::notopedit] ]
  ];
  If[ Head[editorclass] =!= JLink`JavaClass, Return[shapedata] ];

  If[ !JLink`JavaObjectQ[editor],
    editor = JLink`JavaNew[editorclass];
    If[ !JLink`JavaObjectQ[editor],
      Message[Shape::javaerror];
      Return[shapedata] ];
  ];

  arg1 = Last/@ shapedata[[1]];
  arg2 = MapThread[ ToJava,
    { List@@ edittop /. MapIndexed[ First/@ Rule[##]&, shapedata[[1]] ],
      shapedata[[2]],
      shapedata[[3]] } ];
  editor@putShapeData[ N[Flatten[arg1]], N[Flatten[arg2]] ];

  exitcode = JLink`DoModal[];
  If[ exitcode === 0,
    shapedata = MapAt[
      MapThread[Rule, {First/@ shapedata[[1]], #}]&,
      editor@getShapeData[], 1 ];
    PutShape[shapedata, topcode]
  ];

  If[ remaining === 0 || exitcode === 2,
    editor@closeWindow[];
    JLink`ReleaseObject[editor];
    editor = False;
    If[ exitcode === 2, Abort[] ];
  ];

  shapedata
]


editorclass = editor = False

remaining = 0


ToPS[ "\\alpha" ] = SymbolChar["a"];
ToPS[ "\\beta" ] = SymbolChar["b"];
ToPS[ "\\gamma" ] = SymbolChar["g"];
ToPS[ "\\delta" ] = SymbolChar["d"];
ToPS[ "\\epsilon" ] = ToPS[ "\\varepsilon" ] = SymbolChar["e"];
ToPS[ "\\zeta" ] = SymbolChar["z"];
ToPS[ "\\eta" ] = SymbolChar["h"];
ToPS[ "\\theta" ] = SymbolChar["q"];
ToPS[ "\\vartheta" ] = SymbolChar["J"];
ToPS[ "\\iota" ] = SymbolChar["i"];
ToPS[ "\\kappa" ] = SymbolChar["k"];
ToPS[ "\\lambda" ] = SymbolChar["l"];
ToPS[ "\\mu" ] = SymbolChar["m"];
ToPS[ "\\nu" ] = SymbolChar["n"];
ToPS[ "\\xi" ] = SymbolChar["x"];
ToPS[ "\\pi" ] = SymbolChar["p"];
ToPS[ "\\varpi" ] = SymbolChar["v"];
ToPS[ "\\rho" ] = ToPS[ "\\varrho" ] = SymbolChar["r"];
ToPS[ "\\sigma" ] = SymbolChar["s"];
ToPS[ "\\varsigma" ] = SymbolChar["V"];
ToPS[ "\\tau" ] = SymbolChar["t"];
ToPS[ "\\upsilon" ] = SymbolChar["u"];
ToPS[ "\\phi" ] = SymbolChar["f"];
ToPS[ "\\varphi" ] = SymbolChar["j"];
ToPS[ "\\chi" ] = SymbolChar["c"];
ToPS[ "\\psi" ] = SymbolChar["y"];
ToPS[ "\\omega" ] = SymbolChar["w"];
ToPS[ "\\Gamma" ] = SymbolChar["G"];
ToPS[ "\\Delta" ] = SymbolChar["D"];
ToPS[ "\\Theta" ] = SymbolChar["Q"];
ToPS[ "\\Lambda" ] = SymbolChar["L"];
ToPS[ "\\Xi" ] = SymbolChar["X"];
ToPS[ "\\Pi" ] = SymbolChar["P"];
ToPS[ "\\Sigma" ] = SymbolChar["S"];
ToPS[ "\\Upsilon" ] = SymbolChar["\241"];
ToPS[ "\\Phi" ] = SymbolChar["F"];
ToPS[ "\\Psi" ] = SymbolChar["X"];
ToPS[ "\\Omega" ] = SymbolChar["W"];
ToPS[ "\\infty" ] = SymbolChar["\245"];
ToPS[ "\\pm" ] = SymbolChar["\261"];
ToPS[ "\\partial" ] = SymbolChar["\266"];
ToPS[ "\\leq" ] = SymbolChar["\243"];
ToPS[ "\\geq" ] = SymbolChar["\263"];
ToPS[ "\\times" ] = SymbolChar["\264"];
ToPS[ "\\otimes" ] = SymbolChar["\304"];
ToPS[ "\\oplus" ] = SymbolChar["\305"];
ToPS[ "\\nabla" ] = SymbolChar["\321"];
ToPS[ "\\neq" ] = SymbolChar["\271"];
ToPS[ "\\equiv" ] = SymbolChar["\272"];
ToPS[ "\\approx" ] = SymbolChar["\273"];
ToPS[ "\\ldots" ] = SymbolChar["\274"];
ToPS[ "\\in" ] = SymbolChar["\316"];
ToPS[ "\\notin" ] = SymbolChar["\317"];
ToPS[ "\\sim" ] = SymbolChar["\176"];
ToPS[ "\\sqrt" ] = SymbolChar["\326"];
ToPS[ "\\propto" ] = SymbolChar["\265"];
ToPS[ "\\subset" ] = SymbolChar["\314"];
ToPS[ "\\supset" ] = SymbolChar["\311"];
ToPS[ "\\subseteq" ] = SymbolChar["\315"];
ToPS[ "\\supseteq" ] = SymbolChar["\312"];
ToPS[ "\\bullet" ] = SymbolChar["\267"];
ToPS[ "\\perp" ] = SymbolChar["^"];
ToPS[ "\\simeq" ] = SymbolChar["@"];
ToPS[ "\\vee" ] = SymbolChar["\332"];
ToPS[ "\\wedge" ] = SymbolChar["\331"];
ToPS[ "\\leftrightarrow" ] = SymbolChar["\253"];
ToPS[ "\\leftarrow" ] = SymbolChar["\254"];
ToPS[ "\\rightarrow" ] = ToPS[ "\\to" ] = SymbolChar["\256"];
ToPS[ "\\uparrow" ] = SymbolChar["\255"];
ToPS[ "\\downarrow" ] = SymbolChar["\257"];
ToPS[ "\\Leftarrow" ] = SymbolChar["\334"];
ToPS[ "\\Rightarrow" ] = SymbolChar["\336"];
ToPS[ "\\Uparrow" ] = SymbolChar["\335"];
ToPS[ "\\Downarrow" ] = SymbolChar["\337"];
ToPS[ "\\bar" ] = "\305";
ToPS[ "\\hat" ] = "\303";
ToPS[ "\\tilde" ] = "\304";
ToPS[ "\\dot" ] = "\307";
ToPS[ "\\ddot" ] = "\310";
ToPS[ "\\vec" ] = SymbolChar["\256"];
ToPS[ "\\prime" ] = "'";
ToPS[ "\\#" ] = "#";
ToPS[ "\\&" ] = "&";
ToPS[ "\\$" ] = "$";
ToPS[ "\\%" ] = "%";
ToPS[ "\\_" ] = "_";
ToPS[ "-" ] = SymbolChar["-"];
ToPS[ Null ] = SymbolChar[];
ToPS[ ComposedChar[t__] ] := ToPS/@ {t};
ToPS[ c_ ] := ToString[c]

ToUnicode[ "\\alpha" ] = "\[Alpha]";
ToUnicode[ "\\beta" ] = "\[Beta]";
ToUnicode[ "\\gamma" ] = "\[Gamma]";
ToUnicode[ "\\delta" ] = "\[Delta]";
ToUnicode[ "\\epsilon" ] = "\[Epsilon]";
ToUnicode[ "\\varepsilon" ] = "\[CurlyEpsilon]";
ToUnicode[ "\\zeta" ] = "\[Zeta]";
ToUnicode[ "\\eta" ] = "\[Eta]";
ToUnicode[ "\\theta" ] = "\[Theta]";
ToUnicode[ "\\vartheta" ] = "\[CurlyTheta]";
ToUnicode[ "\\iota" ] = "\[Iota]";
ToUnicode[ "\\kappa" ] = "\[Kappa]";
ToUnicode[ "\\lambda" ] = "\[Lambda]";
ToUnicode[ "\\mu" ] = "\[Mu]";
ToUnicode[ "\\nu" ] = "\[Nu]";
ToUnicode[ "\\xi" ] = "\[Xi]";
ToUnicode[ "\\pi" ] = "\[Pi]";
ToUnicode[ "\\varpi" ] = "\[CurlyPi]";
ToUnicode[ "\\rho" ] = "\[Rho]";
ToUnicode[ "\\varrho" ] = "\[CurlyRho]";
ToUnicode[ "\\sigma" ] = "\[Sigma]";
ToUnicode[ "\\varsigma" ] = "\[FinalSigma]";
ToUnicode[ "\\tau" ] = "\[Tau]";
ToUnicode[ "\\upsilon" ] = "\[Upsilon]";
ToUnicode[ "\\phi" ] = "\[Phi]";
ToUnicode[ "\\varphi" ] = "\[CurlyPhi]";
ToUnicode[ "\\chi" ] = "\[Chi]";
ToUnicode[ "\\psi" ] = "\[Psi]";
ToUnicode[ "\\omega" ] = "\[Omega]";
ToUnicode[ "\\Gamma" ] = "\[CapitalGamma]";
ToUnicode[ "\\Delta" ] = "\[CapitalDelta]";
ToUnicode[ "\\Theta" ] = "\[CapitalTheta]";
ToUnicode[ "\\Lambda" ] = "\[CapitalLambda]";
ToUnicode[ "\\Xi" ] = "\[CapitalXi]";
ToUnicode[ "\\Pi" ] = "\[CapitalPi]";
ToUnicode[ "\\Sigma" ] = "\[CapitalSigma]";
ToUnicode[ "\\Upsilon" ] = "\[CapitalUpsilon]";
ToUnicode[ "\\Phi" ] = "\[CapitalPhi]";
ToUnicode[ "\\Psi" ] = "\[CapitalPsi]";
ToUnicode[ "\\Omega" ] = "\[CapitalOmega]";
ToUnicode[ "\\infty" ] = "\[Infinity]";
ToUnicode[ "\\pm" ] = "\[PlusMinus]";
ToUnicode[ "\\partial" ] = "\[PartialD]";
ToUnicode[ "\\leq" ] = "\[LessEqual]";
ToUnicode[ "\\geq" ] = "\[GreaterEqual]";
ToUnicode[ "\\times" ] = "\[Times]";
ToUnicode[ "\\otimes" ] = "\[CircleTimes]";
ToUnicode[ "\\oplus" ] = "\[CirclePlus]";
ToUnicode[ "\\nabla" ] = "\[Del]";
ToUnicode[ "\\neq" ] = "\[NotEqual]";
ToUnicode[ "\\equiv" ] = "\[Congruent]";
ToUnicode[ "\\approx" ] = "\[TildeTilde]";
ToUnicode[ "\\ldots" ] = "\[Ellipsis]";
ToUnicode[ "\\in" ] = "\[Element]";
ToUnicode[ "\\notin" ] = "\[NotElement]";
ToUnicode[ "\\sim" ] = "\[Tilde]";
ToUnicode[ "\\sqrt" ] = "\[Sqrt]";
ToUnicode[ "\\propto" ] = "\[Proportional]";
ToUnicode[ "\\subset" ] = "\[Subset]";
ToUnicode[ "\\supset" ] = "\[Superset]";
ToUnicode[ "\\subseteq" ] = "\[SubsetEqual]";
ToUnicode[ "\\supseteq" ] = "\[SupersetEqual]";
ToUnicode[ "\\bullet" ] = "\[FilledSmallCircle]";
ToUnicode[ "\\perp" ] = "\[RightAngle]";
ToUnicode[ "\\simeq" ] = "\[TildeEqual]";
ToUnicode[ "\\vee" ] = "\[Vee]";
ToUnicode[ "\\wedge" ] = "\[Wedge]";
ToUnicode[ "\\leftrightarrow" ] = "\[LeftRightArrow]";
ToUnicode[ "\\leftarrow" ] = "\[LeftArrow]";
ToUnicode[ "\\rightarrow" ] = ToUnicode[ "\\to" ] = "\[RightArrow]";
ToUnicode[ "\\uparrow" ] = "\[UpArrow]";
ToUnicode[ "\\downarrow" ] = "\[DownArrow]";
ToUnicode[ "\\Leftarrow" ] = "\[DoubleLeftArrow]";
ToUnicode[ "\\Rightarrow" ] = "\[DoubleRightArrow]";
ToUnicode[ "\\Uparrow" ] = "\[DoubleUpArrow]";
ToUnicode[ "\\Downarrow" ] = "\[DoubleDownArrow]";
ToUnicode[ "\\bar" ] = "_";
ToUnicode[ "\\hat" ] = "^";
ToUnicode[ "\\tilde" ] = "~";
ToUnicode[ "\\dot" ] = "\[CenterDot]";
ToUnicode[ "\\ddot" ] = "\[CenterDot]\[CenterDot]";
ToUnicode[ "\\vec" ] = "\[RightVector]";
ToUnicode[ "\\prime" ] = "'";
ToUnicode[ "\\#" ] = "#";
ToUnicode[ "\\&" ] = "&";
ToUnicode[ "\\$" ] = "$";
ToUnicode[ "\\%" ] = "%";
ToUnicode[ "\\_" ] = "_";
ToUnicode[ Null ] = Null;
ToUnicode[ ComposedChar[t__] ] := ToUnicode/@ {t};
ToUnicode[ c_ ] := ToString[c]

End[]



==> FeynArts/FeynArts/Initialize.m <==
(* ::Package:: *)

(*
	Initialize.m
		Functions for the initialization of models
		last modified 4 Dec 14 th
*)

Begin["`Initialize`"]

(* The functions defined for a certain model are:
	F$AllGeneric:		all generic fields
	F$AllClasses:		all classes of the model
	F$AllParticles:		all particles of the model
   These lists are static for the initialized model.  For InsertFields
   the following lists are also used; they might be changed by the
   function RestrictCurrentModel:
	F$Generic:		currently used generic fields
	F$Classes:		currently used classes
	F$Particles:		currently used particles
	F$AllowedFields:	all used fields
   For the construction of the couplings the following lists are defined:
	FieldPointList[0, 1, 2, ...]
	ReferenceOrder[Generic | Classes]
   Furthermore, InitializeModel defines the functions
	PossibleFields	-> fields `fitting' on a half-filled vertex
	CheckFieldPoint	-> is this vertex in the current model?
	AnalyticalCoupling	-> analytical expression for a coupling
	AnalyticalPropagator	-> ditto for propagators
   InitializeModel also sets the functions that return certain
   properties of the fields like
	AntiParticle, Indices, SelfConjugate, TheMass, TheLabel, etc.

   There is one restriction on entering the model file:
   the coupling definitions in the classes model file have to be made
   with classes couplings of the same ordering as in the generic
   coupling definition.
*)


Attributes[ FieldPoint ] = Attributes[ PermutationSymmetry ] = {Orderless}


ToModelName[mod_] := str/@ Flatten[{mod}]

str[ mod:_[___] ] := str/@ mod

str[ mod_ ] := ToString[mod]


indent = ""

Attributes[ ReadModelFile ] = {HoldFirst}

ReadModelFile[ args__ ][ ModelDebug[name_] ] :=
  ReadModelFile[args][name, True]

ReadModelFile[ args__ ][ name_ ] :=
  ReadModelFile[args][name, $ModelDebug]

ReadModelFile[ newitems_, type_, ext_ ][ name_, deb_ ] :=
Block[ {$Path = $ModelPath, file},
  file = System`Private`FindFile[name <> ext];
  FAPrint[2, indent, "loading ", type, " model file ", file];

  (*Off[Syntax::newl, Syntax::com];*)
  Check[ Block[{indent = indent <> "  "}, Get[file]], Abort[] ];
  (*On[Syntax::newl, Syntax::com];*)

  DebugModel[newitems, name, deb];
  olditems = newitems;

  name
]


Attributes[ DebugModel ] = {HoldFirst}

DebugModel[ __, False ] = 0

DebugModel[ newitems_, name_, True ] :=
  MapThread[ ReportChanges[name],
    {Block[newitems, ToString/@ newitems], newitems, olditems} ] /;
  olditems =!= 0

DebugModel[ newitems_, name_, other_ ] :=
  DebugModel[newitems, name, MemberQ[ToString/@ Flatten[{other}], name]]


ReportChanges[ _ ][ _, new_, new_ ] = True

ReportChanges[ name_ ][ item_, new_, old_ ] := (
  {$ModelRemoved, $ModelChanged, $ModelAdded} =
    FindDiff[new, old, {}, {}];

  Print[];

  If[ Length[$ModelAdded] > 0,
    Print[name, " added the following ", Length[$ModelAdded],
      " items to ", item, ":"];
    Print[$ModelAdded //$ModelDebugForm] ];

  If[ Length[$ModelRemoved] > 0,
    Print[name, " removed the following ", Length[$ModelRemoved],
      " items from ", item, ":"];
    Print[$ModelRemoved //$ModelDebugForm] ];

  If[ Length[$ModelChanged] > 0,
    Print[name, " changed the following ", Length[$ModelChanged],
      " items in ", item, ":"];
    Print[$ModelChanged //$ModelDebugForm] ];

  False
)


FindDiff[ {c_, d___}, {a___, c_, b___}, diff_, add_ ] :=
  FindDiff[{d}, {a, b}, diff, add]
 
FindDiff[ {c_ == x_, d___}, {a___, k_ == y_, b___}, diff_, add_ ] :=
  FindDiff[{d}, {a, b}, {diff, c}, add] /; ToClasses[c] === ToClasses[k]

FindDiff[ {c_, d___}, old_, diff_, add_ ] :=
  FindDiff[{d}, old, diff, {add, c}]

FindDiff[ {}, r__ ] := Replace[Flatten/@ {r}, x_ == _ -> x, {2}]


General::genmiss =
"Definition missing in generic model file."

LoadGenericModel[ genmod_, ext_String:".gen" ] :=
Block[ {olditems = 0},
  M$GenericPropagators := (
    Message[M$GenericPropagators::genmiss];
    Abort[]; );
  M$GenericCouplings := (
    Message[M$GenericCouplings::genmiss];
    Abort[]; );
  M$FlippingRules = M$TruncationRules = M$LastGenericRules = {};

  ReadModelFile[
    {M$GenericPropagators, M$GenericCouplings,
      M$FlippingRules, M$TruncationRules, M$LastGenericRules},
    "generic", ext ]/@ ToModelName[genmod]
]


General::modmiss =
"Definition missing in classes model file."

LoadModel[ mod_, ext_String:".mod" ] :=
Block[ {olditems = 0},
  M$ClassesDescription := (
    Message[M$ClassesDescription::modmiss];
    Abort[]; );
  M$CouplingMatrices := (
    Message[M$CouplingMatrices::modmiss];
    Abort[]; );
  M$LastModelRules = {};

  ReadModelFile[
    {M$ClassesDescription, M$CouplingMatrices, M$LastModelRules},
    "classes", ext ]/@ ToModelName[mod]
]


(* this is a workaround for a Mathematica bug in Put, known
   to Wolfram Support since Version 4 but still not fixed *)

Attributes[ WriteDef ] = {Listable, HoldRest}

WriteDef[ hh_, sym_, foo_ ] :=
Block[ {list = foo[sym], sym},
  Scan[
    ( foo[sym] = #;
      Put[Definition[sym], hh];
      WriteString[hh, "\n"] )&,
    Partition[list, 16, 16, 1, {}] ]
]

Attributes[ WriteDefinitions ] = {HoldRest}

WriteDefinitions[ file_, syms__ ] :=
Block[ {hh},
  hh = OpenWrite[file];
  WriteDef[hh, {syms}, DownValues];
  WriteDef[hh, {syms}, OwnValues];
  Close[hh]
]


Attributes[ DumpGenericModel ] = {HoldRest}

DumpGenericModel[ genfile_String, other___ ] :=
  WriteDefinitions[ genfile,
    M$GenericPropagators, M$GenericCouplings,
    M$FlippingRules, M$TruncationRules, M$LastGenericRules,
    KinematicIndices, other ]


Attributes[ DumpModel ] = {HoldRest}

DumpModel[ modfile_String, other___ ] :=
Block[ {IndexRange},
  DownValues[IndexRange] = #;
  IndexRange[error_] =.;
  WriteDefinitions[ modfile,
    M$ClassesDescription, M$CouplingMatrices, 
    M$LastModelRules, IndexRange, ViolatesQ, RenConst, other ]
]& @ DownValues[IndexRange]


Options[ InitializeModel ] = {
  GenericModel -> "Lorentz",
  Reinitialize -> True,
  TagCouplings -> False,
  GenericModelEdit :> Null,
  ModelEdit :> Null
}

InitializeModel::nonlin =
"Non-linear term `` in ``."

InitializeModel::unknown =
"Unknown field ``."

InitializeModel::norange =
"Index `` has no IndexRange specification."

InitializeModel::incomp1 =
"Coupling definition in model file for `` is incompatible to generic \
coupling structure.  Coupling is not a vector of length ``."

InitializeModel::incomp2 =
"Incompatible index structure in classes coupling ``.  \
Field `` needs `` indices, not ``."

InitializeModel::kinind =
"Warning: Wrong number of kinematic indices in field ``."

InitializeModel::nogeneric =
"Warning: Classes coupling `` matches no generic coupling."

InitializeModel::rhs1 =
"Generic coupling `` has G-expressions inside the kinematic vector."

InitializeModel::rhs2 =
"Generic coupling `` is not of the form \
AnalyticalCoupling[__] == G[_][__] . {__}."

InitializeModel::rhs3 =
"Classes coupling `` is not of the form C[__] == {{__}..}."

InitializeModel::dup =
"Duplicate components in ``."

InitializeModel::badrestr =
"Warning: `` is not a valid model restriction."

InitializeModel::nosymb =
"Cannot properly analyze the field specification ``.  Either the \
overall format is wrong, or it contains symbols that were already \
assigned values somewhere in your model file (most often \"i\" or \"j\").  \
Please check your generic model file and try again."

InitializeModel[ opt:P$Options ] := InitializeModel[{}, opt]

InitializeModel[ model_, options:P$Options ] :=
Block[ {reini, tagcoup, genmod, mod,
opt = ActualOptions[InitializeModel, options]},
  reini = TrueQ[Reinitialize /. opt];
  tagcoup = TrueQ[TagCouplings /. opt];

  genmod = ToModelName[GenericModel /. opt];
  If[ reini || genmod =!= $GenericModel,
    (InitGenericModel[GenericModelEdit] /. opt)[genmod] ];

  mod = ToModelName[model];
  If[ Length[mod] > 0 && (reini || mod =!= $Model),
    (InitModel[ModelEdit] /. opt)[mod] ];

  True
]


$GenericModel = $Model = ""


(* initializing a generic model: *)

Attributes[ InitGenericModel ] = {HoldAll}

InitGenericModel[ edit_ ][ genmod_ ] :=
Block[ {savecp = $ContextPath},
	(* no Global symbols allowed for these operations *)
  $ContextPath = DeleteCases[$ContextPath, "Global`"];
  $GenericModel = $Model = "";

  Clear[AnalyticalPropagator, AnalyticalCoupling, KinematicVector,
    PermutationSymmetry, PossibleFields, CheckFieldPoint, Combinations,
    Compatibles, MixingPartners];
  $ExcludedFPs = $ExcludedParticleFPs = {};

  $FermionLines = True;
  $SparseCouplings = False;

  FAPrint[2, ""];
  $GenericModel = LoadGenericModel[genmod];
  edit;

  ReferenceOrder[Generic] =
    Union[ ToGeneric[(List@@ #[[1]])&/@ M$GenericCouplings] ];
  FieldPointList[Generic] = FieldPoint@@@ ReferenceOrder[Generic];
  Scan[ BuildCombinations, Union[Length/@ ReferenceOrder[Generic]] ];

  MixingPartners[ Mix[p__] ] := {p};
  MixingPartners[ Rev[p__] ] := Reverse[{p}];
  MixingPartners[ p_ ] = {p};

  Compatibles[ _, p_ ] = {p};

  F$Generic = Union[ ToGeneric[#[[1, 1]]&/@ M$GenericPropagators] ];
  If[ TrueQ[$GenericMixing],
    FAPrint[2, "> $GenericMixing is ON"];
    F$Generic = Flatten[{F$Generic,
      ( AppendTo[Compatibles[0, #1], Rev[##]];
        AppendTo[Compatibles[0, #2], Mix[##]];
        Rev[##] )&@@@ Cases[F$Generic, _Mix]}],
  (* else *)
    FAPrint[2, "> $GenericMixing is OFF"]
  ];
  F$AllGeneric = F$Generic;

  (CheckFieldPoint[ FieldPoint[_][##] ] = True)&@@@
    FieldPointList[Generic];
	(* CheckFieldPoint must yield True in cases where some part
	   of the vertex is yet unknown, e.g. FieldPoint[0, V, V, V] *)
  CheckFieldPoint[ fp_ ] :=
    MemberQ[fp, 0] || !FreeQ[fp, Field] ||
      Length[Union[AtomQ/@ fp]] =!= 1;

  PossibleFields[_][ __ ] = {};
  SetPossibleFields[_, Table[0, {Length[#]}]&, FieldPointList[Generic]];

  SubValues[AnalyticalPropagator] =
    InitGenericPropagator@@@ M$GenericPropagators;
  SubValues[AnalyticalCoupling] =
    InitGenericCoupling@@@ M$GenericCouplings;

  $ContextPath = savecp;
  FAPrint[1, "generic model ", $GenericModel, " initialized"];
]


InitGenericPropagator[ lhs_, rhs_ ] :=
  HoldPattern[Evaluate[PropFieldPattern/@ lhs]] :> PV[rhs]


(* BuildCombinations generates all combinations of valence 
   configurations of a vertex with n legs, e.g.
	Combinations[{f1_, f2_}, {h1_, h2_}] :=
	  { {{h1, FieldPoint[h1, f2]}, f1},
	    {{h2, FieldPoint[f1, h2]}, f2},
	    {{h1, FieldPoint[h1, h2]}, f1},
	    {{h2, FieldPoint[h1, h2]}, f2} }
   The first line is interpreted as: for the vertex FieldPoint[h1, f2] 
   where h1 is a `wildcard' (0 or a Generic field), f1 is a possible 
   field to insert. *)

BuildCombinations[ n_ ] := 
Block[ {f, h, i, v},
  f = Array[ToExpression["f" <> ToString[#]]&, n];
  h = Array[ToExpression["h" <> ToString[#]]&, n];
  SetDelayed@@
    { Combinations[patt/@ f, patt/@ h],
      Flatten[ Table[
        (v = f; Scan[(v[[#]] = h[[#]])&, #];
          { {h[[#]], FieldPoint@@ v}, f[[#]] }&/@ #)&/@ TupleList[n, i],
        {i, n} ], 2 ] }
]


(* TupleList[n, m] returns all possible m-tuples that can be constructed 
   from an n-tuple *)

TupleList[ n_, 1 ] := Array[List, n]

TupleList[ n_, m_ ] := TupleList[n, m] =
  Flatten[
    Function[z, Flatten[{z, #}]&/@ Range[Last[z] + 1, n]]/@
      TupleList[n, m - 1],
    1 ]


(* construct PossibleFields from the vertex lists: *) 

SetPossibleFields[ cto_, func_, fp_ ] :=
Block[ {id = Sequence[], pl = {}},
  Scan[
	(* this is NOT the same as `=!=' since id = Sequence[] at first *)
    ( If[ !(#[[1]] === id),
        (PossibleFields[cto][##] = Union[pl])&@@ id;
        pl = {} ];
      id = #[[1]];
      AppendTo[ pl, #[[2]] ] )&,
    Append[ Union[Flatten[
      Combinations[List@@ #, func[List@@ #]]&/@ fp, 1 ]], {0, 0} ] ]
]


(* Transformation of Equal in the generic couplings to SetDelayed:
   lhs has to be changed to patterns, rhs is changed from
   G . {g1, g2, ...} to {G[g1], G[g2], ...} * {g1, g2, ...}.
   Both lhs and rhs get an additional argument, the counter-term order.
   Also, the function KinematicVector is defined which gives only the
   kinematic part of the coupling *)

InitGenericCoupling[ lhs_, s_. g:G[_][__] ] :=
  InitGenericCoupling[ lhs, g . {s} ]

InitGenericCoupling[ AnalyticalCoupling[f__],
    G[_][__] . kinvec_List ] :=
  (Message[InitializeModel::rhs1, ToGeneric[{f}]]; Seq[]) /;
  !FreeQ[kinvec, G]

InitGenericCoupling[ AnalyticalCoupling[f__],
    G[n_][g__] . kinvec_List ] :=
Block[ {lhs, cpl, kin, sic, kv, x, Global`cto},
  lhs = CoupFieldPattern/@ {f};
  Evaluate[cpl@@ lhs] = kinvec;

  (PermutationSymmetry[##] = n)&@@ ToGeneric[lhs];

	(* put Mom and KI dummies in the fields on the rhs.  These dummies 
	   will appear as part of the Lorentz term indexing of the G's. *)
  x = (sic = 0; # /. IndexSum :> (#1 /. (SumDummies/@ {##2})&))&/@
    cpl@@ MapIndexed[KinDummies, {f}];
  kv = KinematicVector@@ ToGeneric[{f}];
  If[ Length[x] > Length[Union[x]],
    Message[InitializeModel::dup, kv] ];
  (# = x)&[kv];

  (HoldPattern[#1] :> #2)&[
    AnalyticalCoupling[Global`cto_]@@ lhs,
    PV[(G[n][Global`cto][g]/@ x) . kinvec] ]
]

InitGenericCoupling[ AnalyticalCoupling[f__], _ ] :=
  (Message[InitializeModel::rhs2, ToGeneric[{f}]]; Seq[])


SumDummies[ {i_, __} ] := i -> SI[++sic]

SumDummies[ i_ ] := i -> SI[++sic]


KinDummies[ s_. (f:P$Generic)[__, ki_List], {n_} ] :=
  s f[CI[n], Mom[n], Through[Take[KIs, Length[ki]][n]]]

KinDummies[ s_. (f:P$Generic)[__], {n_} ] := s f[CI[n], Mom[n]]


Off[RuleDelayed::rhs]


(* Change field representation to patterns.  Coupling patterns include
   ___ so that they match also in mixing cases. *)

PropFieldPattern[ fi_[i_Symbol, m_Symbol] ] := fi[i__, m_]

PropFieldPattern[ fi_[i_Symbol, m_Symbol, ki:{__Symbol}] ] := 
  fi[i__, m_, patt/@ ki]

PropFieldPattern[
  fi_[i_Symbol, m_Symbol, ki:({__Symbol} -> {__Symbol})] ] := 
  fi[i__, m_, Map[patt, ki, {2}]]

PropFieldPattern[ s_Symbol fi:_[___] ] := s_. PropFieldPattern[fi]

PropFieldPattern[ fi_ ] :=
  (Message[InitializeModel::nosymb, FullForm[fi]]; Abort[])


CoupFieldPattern[ f:fi_[i_Symbol, m_Symbol] ] := (
  If[ Length[KinematicIndices[fi]] =!= 0,
    Message[InitializeModel::kinind, f] ];
  fi[i__, m_, ___List] )

CoupFieldPattern[ f:fi_[i_Symbol, m_Symbol, ki:{__Symbol}] ] := 
  fi[i__, m_, KinIndices[f, ki]]

CoupFieldPattern[
    fi_[i_Symbol, m_Symbol, ki1:{__Symbol} -> ki2:{__Symbol}] ] := 
  fi[i__, m_, KinIndices[f, ki1] -> KinIndices[f, ki2]]

CoupFieldPattern[ s_Symbol fi:_[___] ] := s_. CoupFieldPattern[fi]

CoupFieldPattern[ fi_ ] :=
  (Message[InitializeModel::nosymb, FullForm[fi]]; Abort[])


KinIndices[ f_, ki_ ] := (
  If[ Length[KinematicIndices[Head[f]]] =!= Length[ki],
    Message[InitializeModel::kinind, f] ];
  Append[patt/@ ki, ___] )


On[RuleDelayed::rhs]


AllFields[ fi:_Mix[_] ] := 
  If[ SelfConjugate[fi], #, {#, -#} ]&[ {fi, 2 fi} ]

AllFields[ fi_ ] :=
  If[ SelfConjugate[fi], fi, {fi, -fi} ]


Attributes[ ClearDefs ] = {HoldAll}

ClearDefs[ defs_ ] := defs = Select[defs, FreeQ[#, P$Generic[__]]&]


Attributes[ Assign ] = {Listable}

	(* e.g. Mass[Loop] -> ... *)
Assign[ fi_, a_[t___] -> b_ ] := Assign[fi, t, a -> b]

Assign[ fi__, Mass -> b_ ] := TheMass[fi] = b

Assign[ fi__, PropagatorLabel -> b_ ] := TheLabel[fi] = b

Assign[ fi__, a_ -> b_ ] := a[fi] = b


TagCoupling[ x_, {_, 1, __} ] := x

TagCoupling[ x_, {n__} ] := x Coupling[n]


TagCoupling[ coup_ == expr_, {n_} ] := coup == 
  MapIndexed[#1 Coupling[n, #2[[1]] - 1]&, expr, {2}]


(* Initialization of a classes model: *)

Attributes[ InitModel ] = {HoldAll}

InitModel[ edit_ ][ mod_ ] :=
Block[ {SVTheC, sv, unsortedFP, unsortedCT, savecp = $ContextPath},
	(* no Global symbols allowed for these operations *)
  $ContextPath = DeleteCases[$ContextPath, "Global`"];
  $Model = "";

  Clear[CouplingDeltas, TheC, RenConst];
  ClearDefs[SubValues[PossibleFields]];
  ClearDefs[DownValues[#]]&/@ {CheckFieldPoint,
    SelfConjugate, Indices, Compatibles, MixingPartners,
    TheMass, QuantumNumbers, MatrixTraceFactor,
    InsertOnly, Mixture, TheCoeff, IndexBase,
    TheLabel, PropagatorType, PropagatorArrow};

  FAPrint[2, ""];
  $Model = LoadModel[mod];
  edit;

	(* initialize particles:
	   set properties of classes from their description list: *)
  Assign@@@ M$ClassesDescription;
  SetCoeff[#][Mixture[#]]&@@@ M$ClassesDescription;
  Cases[ DownValues[MixingPartners],
    (_[_[p:_[__]]] :> m_) :> AssignMixing[p, m] ];

  F$Classes = First/@ M$ClassesDescription;
	(* set all possible index combinations for a class: *)
  F$AllParticles = Flatten[
    Function[ fi, If[ Indices[fi] === {}, fi,
      Outer[Append[fi, {##}]&, Sequence@@
        (IndexRange/@ Indices[fi] /. {} | _NoUnfold -> {_})] ] ]/@
      F$Classes ];
  F$Particles = F$AllParticles = Flatten[AllFields/@ F$AllParticles];

  FAPrint[2, "> ", Length[F$AllParticles],
    " particles (incl. antiparticles) in ",
    Length[F$Classes], " classes"];

  F$Classes = F$AllClasses = Flatten[AllFields/@ F$Classes];
  F$AllowedFields = Union[F$AllGeneric, F$AllClasses, F$AllParticles];

  _CouplingDeltas = Sequence[];

	(* forming the explicit and half-generic vertex lists: *)
  Off[Rule::rhs];

  If[ $SparseCouplings,
    SVTheC[ fi___ ][ kin_, rhs:{(0)..} ] :=
      (svdef = HoldPattern[TheC[_][fi]] :> rhs; {}) ];
  SVTheC[ fi___ ][ kin_, rhs_ ] := HoldPattern[TheC[kin][fi]] :> rhs;

  {sv, unsortedFP} = Flatten/@ Transpose[
    InitCoupling@@@ Block[ {Coup},
      _Coup = 0;
      TheCoeff[ fi_ ] := Throw[Message[InitializeModel::unknown, fi]];
      Scan[SetCoupling, If[ tagcoup, 
        MapIndexed[TagCoupling, M$CouplingMatrices, {4}],
      (* else *)
        M$CouplingMatrices ]];
      TheCoeff[ fi_ ] =.;
      _Coup =.;
      DownValues[Coup]
    ] ];
  SubValues[TheC] = sv;

  On[Rule::rhs];

  ReferenceOrder[Classes] = Union[List@@@ unsortedFP];
  FieldPointList[Classes] = FieldPoint@@@ ReferenceOrder[Classes];

  L$CTOrders = Union[Cases[unsortedFP, FieldPoint[n_][__] -> n]];
  Scan[
    Function[ cto,
      unsortedCT = Union[Select[unsortedFP, #[[0, 1]] === cto &]];
      FieldPointList[cto] = FieldPoint@@@ unsortedCT;
      FAPrint[2, "> ", Length[unsortedCT],
        If[ cto === 0, " vertices",
          " counter terms of order " <> ToString[cto] ]];
      (CheckFieldPoint[ FieldPoint[cto][##] ] = True)&@@@
        FieldPointList[cto];
      SetPossibleFields[cto, ToGeneric, FieldPointList[cto]] ],
    If[ $CounterTerms,
      FAPrint[2, "> $CounterTerms are ON"]; L$CTOrders,
      FAPrint[2, "> $CounterTerms are OFF"]; {0} ] ];

  FAPrint[1, "classes model ", $Model, " initialized"];
  $ContextPath = savecp;
]


CC[ fi__ ] == coup_ ^:= Sequence[
  C[fi] == coup,
  AntiParticle/@ C[fi] == ConjugateCoupling[fi][coup]
]


ToPatt[ c_C ] := ToPatt/@ c

ToPatt[ c__C ] := Map[ToPatt, Alternatives[c], {2}]

ToPatt[ p_ ] := p /; !FreeQ[p, Verbatim[_] | Verbatim[__] | Verbatim[___]]

ToPatt[ s_Symbol f_ ] := Optional[patt[s]] ToPatt[f]

ToPatt[ s_. f:P$Generic[__] ] :=
  s Replace[f, x_Symbol :> patt[x], {1, Infinity}]

ToPatt[ other_ ] = other

patt = Pattern[#, _]&


GetCouplings[ c__C ] := Cases[M$CouplingMatrices, ToPatt[c] == _]


Attributes[ ReplaceCouplings ] = {HoldAll}

ReplaceCouplings[ a___, c_C += coup_, b___ ] :=
  ReplaceCouplings[a, c == c + coup, b]

ReplaceCouplings[ a___, c_C -= coup_, b___ ] :=
  ReplaceCouplings[a, c == c - coup, b]

ReplaceCouplings[ a___, c_C *= coup_, b___ ] :=
  ReplaceCouplings[a, c == c coup, b]

ReplaceCouplings[ a___, c_C /= coup_, b___ ] :=
  ReplaceCouplings[a, c == c/coup, b]

ReplaceCouplings[ cs__Equal ] :=
Block[ {Cx, Cmod, done = {}},
  Cx[fi__] := CxSet[fi]@@ Cases[M$CouplingMatrices, ToPatt[C[fi]] == _];
  CmodSet[{cs}];
  Cmod[ other_ ] = other;
  M$CouplingMatrices = Cmod/@ M$CouplingMatrices;
  Flatten[done]
]


Attributes[ CmodSet ] = {HoldAll, Listable}

CmodSet[ c_C == coup_ ] :=
  Csetmod[c, ToPatt[c], Hold[coup] /. C -> Cx]

Csetmod[ c_, pc_, Hold[coup_] ] :=
  Cmod[ pc == _ ] := (done = {done, #}; #)&[ c == coup ]


CxSet[ fi__ ][ c_ == coup_ ] := ((Cx[##] = coup)&@@ ToPatt[c]; Cx[fi])

CxSet[ fi__ ][ ___ ] := C[fi]


ConjugateCoupling[__][ ConjugateCoupling[__][coup_] ] = coup

ConjugateCoupling[fi__][ coup:(_Plus | _List) ] :=
  ConjugateCoupling[fi]/@ coup

ConjugateCoupling[__][ n:(_Integer | _Rational | _IndexDelta) ] := n


(* Assigning the mixing propagators.  There are in general 4 cases which
   are distinguished by the following factors multiplying the fields:
	-->--~~>~~	SV = {S, V}
	--<--~~<~~	-SV = {-S, -V} 
	~~>~~-->--	2 SV = {V, S}
	~~<~~--<--	-2 SV = {-V, -S}  *)

AssignMixing[ part:_. (fi:P$Generic)[__], {left_, right_} ] :=
Block[ {comp, i, ppart, pleft, pright},
  ppart = Append[part, i___];
  pleft = Append[left, i];
  pright = Append[right, i];
  MixingPartners[part] =.;
  MixingPartners[ppart] = {pleft, pright};
  MixingPartners[2 ppart] = {pright, pleft};
  AddCompatibles[fi, right, part];
  AddCompatibles[fi, left, 2 part];
  If[ !SelfConjugate[part],
    MixingPartners[-ppart] = {-pleft, -pright};
    MixingPartners[-2 ppart] = {-pright, -pleft};
    AddCompatibles[fi, -right, -part];
    AddCompatibles[fi, -left, -2 part] ]
]


AddCompatibles[ fi__, new_ ] :=
  Compatibles[fi] = Union[Flatten[{Compatibles[fi], new}]]


(* form linear combinations of couplings *)

SetCoeff[ fi_ ][ fi_ ] := AppendTo[TheCoeff[fi], fi]

SetCoeff[ fi_ ][ p_Plus ] := Scan[SetCoeff[fi], p]

SetCoeff[ fi_ ][ c_. Field[s_. (f:P$Generic)[i_, j___]] ] :=
  AppendTo[TheCoeff[s f[i]], fi -> {c, j}]

SetCoeff[ fi_ ][ c_. (f:P$Generic)[i_, j___] ] :=
  AppendTo[TheCoeff[f[i]], fi -> {c, j}]

SetCoeff[ fi_ ][ other_ ] := Message[InitializeModel::nonlin, other, fi]


SetCoupling[ c:vert_ == _ ] :=
  Catch[SetCoupling[c, Distribute[TheCoeff/@ vert, List]]]

SetCoupling[ vert_ == coup_, comb_ ] :=
  (Coup[ vert ] += coup) /; FreeQ[comb, Rule]

SetCoupling[ vert_ == coup_, comb_ ] :=
Block[ {sign, vorig, vref, ord, o, new},
  sign = If[ PermutationSymmetry@@ ToGeneric[vert] === -1,
    Signature, 1 & ];
  vorig = vert;
  vref = vert /. s_. (f:P$Generic)[___] -> s f;
  o = ord = Ordering[vref];
  Attributes[ new ] = {Orderless};
  new[ fi__ ] := (new[fi] = 0 &; SplitCoeff);
  Scan[(new@@ #)[coup, #]&, comb];
]


SplitCoeff[ coup_, comb_ ] :=
Block[ {coeff, v, c, fn = 0},
  o[[ord]] = Ordering[Thread[{vref, comb /. (f_ -> _) -> f}, C]];
  c = coup sign[o];
  _coeff = {};
  v = C@@ DeleteCases[
    StripCoeff@@@ Thread[{vorig, comb}, C][[o]],
    {}, {-2} ];
  _coeff =.;
  Coup[v] += c Times@@
    (Plus@@ Times@@@ PermuteFields@@ Transpose[#2]&)@@@
    DownValues[coeff];
]


StripCoeff[ f0_, -(fi_ -> {coeff_, ind___}) ] :=
  StripCoeff[f0, -fi -> {Conjugate[coeff], ind}]

StripCoeff[ s0_. (f0:P$Generic)[i0_, patt___],
    s_. (f:P$Generic)[i_, ___] -> {lc_, ind___} ] := (
  c = Subst[c, patt, ind];
  AppendTo[coeff[f[i]], {s0 f0[i0] -> lc, Thread[Indices[f[i]] -> #]}];
  s f[i, #]
)&[ IndexBase[Indices[f[i]], ++fn] ]

StripCoeff[ _, s_. (fi:P$Generic)[i_, ___] ] :=
  s fi[i, IndexBase[Indices[fi], ++fn]]


PermuteFields[ fi_, ind_ ] :=
  Transpose[MapThread[ ReplaceAll,
    {Transpose[Map[Last, Permutations[fi], {2}]], ind} ]]


Attributes[ IndexBase ] = {Listable}

IndexBase[ i_ ] := IndexBase[i] =
Block[ {n = "", ib = Cases[DownValues[IndexBase], _[_, s_String] -> s]},
  Scan[ If[ FreeQ[ib, n = n <> #], Return[] ]&,
    Flatten[{Characters[ToLowerCase[ToString@@ i]], "j", "q", "x"}]  ];
  n
]

IndexBase[ i_, n_ ] := ToExpression[IndexBase[i] <> ToString[n]]


(* InitCoupling converts a single classes coupling definition
   (Equal) to a function definition (SetDelayed).  It checks for
   compatibility of the generic and the classes coupling structure and
   sets the CouplingDeltas function for the field point.
   The structure of the classes coupling is
	{ {a[0], a[1], ...}, {b[0], b[1], ...}, ... }
   where a, b, etc. refer to the kinematic vector G = {Ga, Gb, ..} and
   the inner lists stand for increasing order of the vertices.  For a
   one-dimensional generic coupling we need only {c[0], c[1], ...}. *)

InitCoupling[ _[_[vert_]], coup:{__List} ] :=
Block[ {lhs, cv, sv, svdef = {}, fps, fp, x,
genref = ToGeneric[List@@ vert]},

	(* find corresponding generic coupling.
	   Note: whereas formerly the classes coupling was allowed to be
	         given in a different order than the generic coupling, a
	         strict match is now required *)
  If[ !MemberQ[ReferenceOrder[Generic], genref],
    Message[InitializeModel::nogeneric, vert]; Return[{}] ];

  cv = KinematicVector@@ genref;
  If[ Length[cv] =!= Length[coup],
    Message[InitializeModel::incomp1, vert, Length[cv]];
    Abort[] ];

	(* check structure of field indices in coupling *)
  If[ Or@@ (If[ SameQ@@ (x = IndexCount[#]), False,
        Message[InitializeModel::incomp2, vert, #, Sequence@@ x];
        True ]&)/@ vert,
    Abort[] ];

	(* change symbols in model file to patterns: *)
  lhs = vert //. {a___, j_Symbol, b___} -> {a, j_, b};
	(* this assigns TheC for all components of the coupling vector *)
  sv = MapThread[SVTheC@@ lhs, {cv /. SI[n_] :> SIs[[n]], coup}];

  lhs = VSort[lhs];
  cv = ToClasses[vert];
  fps = {};
  MapIndexed[
    If[ !VectorQ[#1, # === 0 &],	(* complete ct order is zero *)
      fps = {fps, (fp = FieldPoint[#2[[1]] - 1])@@ cv};
      If[ Length[x = DeltaSelect[#1]] =!= 0,
        CouplingDeltas[ Evaluate[fp@@ lhs] ] := Evaluate[x] ] ]&,
    Transpose[coup] ];
	(* transposing coup yields a list of coupling vectors for each
	   ct order: { {a[0], b[0], ...}, {a[1], b[1], ...}, ...} *)
  {{sv, svdef}, fps}
]

InitCoupling[ _[_[vert_]], _ ] := (
  Message[InitializeModel::rhs3, vert];
  Abort[] )


IndexCount[ _. fi_[n_, ndx_List:{}] ] :=
  {Length[Indices[fi[n]]], Length[ndx]}

IndexCount[ _ ] = {0, 0}


DeltaSelect[ expr_Times ] := Cases[expr, _IndexDelta]

DeltaSelect[ expr_List ] :=
  Intersection@@ DeltaSelect/@ DeleteCases[expr, 0]

DeltaSelect[ expr_Plus ] :=
  If[ Head[#] === Plus, {}, DeltaSelect[#] ]& @
    Collect[expr, _IndexDelta] /;
  !FreeQ[expr, IndexDelta]

DeltaSelect[ expr_IndexDelta ] = expr

DeltaSelect[ _ ] = {}


(* some defaults for the classes properties: *)

SelfConjugate[ _Integer fi_ ] := SelfConjugate[fi]

SelfConjugate[ fi_[i_, __] ] := SelfConjugate[fi[i]]

_SelfConjugate = False


IndexRange[ error_ ] :=
  (Message[InitializeModel::norange, error]; IndexRange[error] = {})

Indices[ _Integer fi_ ] := Indices[fi]

Indices[ fi_[i_, __] ] := Indices[fi[i]]

_Indices = {}


IndexSum[0, _] = 0

IndexSum[ IndexDelta[i_, j_] r_., {i_, _} ] := r /. (i -> j)


AddHC[ h_[type___, i_, j_], weight_:(1&) ] :=
  weight[i, j] h[type, i, j]/2 +
  weight[j, i] Conjugate[h[type, j, i]]/2

AddHC[ h_, weight_:(1&) ] :=
  weight[i, j] h/2 +
  weight[j, i] Conjugate[h]/2


KinematicIndices[ Rev[fi__] ] := KinematicIndices[Mix[fi]]

_KinematicIndices = {}


MatrixTraceFactor[ _Integer fi_ ] := MatrixTraceFactor[fi]

MatrixTraceFactor[ fi_[i_, __] ] := MatrixTraceFactor[fi[i]]

_MatrixTraceFactor = 1


InsertOnly[ _Integer fi_ ] := InsertOnly[fi]

InsertOnly[ fi_[i_, __] ] := InsertOnly[fi[i]]

_InsertOnly = {External, Internal, Loop}


QuantumNumbers[ -fi_ ] := -QuantumNumbers[fi]

_QuantumNumbers = {}


Mixture[ fi_[i_, j_, ___] ] := Subst[Mixture[fi[i]], i, j]

Mixture[ fi_, ___ ] = fi


TheCoeff[ s_Integer f_ ] := s TheCoeff[f]

TheCoeff[ fi_[i_, __] ] := TheCoeff[fi[i]]

_TheCoeff = {}


(* There are no direct definitions for the masses of the particles since
   we want to keep track of the field contents of a propagator and the
   mass replacement rules (e.g. Mass[particle] = Mass[antiparticle])
   destroy this information.  All those definitions are given for the
   function TheMass. *)

TheMass[ _Integer fi_, t___ ] := TheMass[fi, t]

TheMass[ fi_[i_, j_List, __], t___ ] := TheMass[fi[i, j], t]

TheMass[ fi___ ] := DefaultMass[fi]


DefaultMass[ fi_[i_, j_List], t___ ] :=
Block[ {DefaultMass, m},
  IndexMass[m, j] /; Head[m = TheMass[fi[i], t]] =!= DefaultMass
]

DefaultMass[ fi_, t_ ] :=
Block[ {m = TheMass[fi]}, m /; Head[m] =!= Mass ]

DefaultMass[ fi__ ] = Mass[fi]


IndexMass[ n_?NumberQ, _ ] = n

IndexMass[ s_, {j___} ] := s[j]


TheLabel::undef = "No label defined for `1`."

TheLabel[ i_Integer, ___ ] = i

TheLabel[ Mix[fi__], ___ ] := {fi}

TheLabel[ Rev[fi__], ___ ] := Reverse[{fi}]

TheLabel[ fi:P$Generic, ___ ] = fi

TheLabel[ (2 | -2) fi_, t___ ] := Reverse[Flatten[{TheLabel[fi, t]}]]

TheLabel[ -fi_, t___ ] := TheLabel[fi, t]

TheLabel[ fi:_Mix[_] ] := TheLabel/@ MixingPartners[fi]

TheLabel[ fi___ ] := DefaultLabel[fi]


DefaultLabel[ fi_[i_Integer, j_List], t___ ] :=
Block[ {DefaultLabel, l},
  (Subst[l, Indices[fi[i]], IndexStyle/@ j] /. _Index -> Null) /;
    Head[l = TheLabel[fi[i], t]] =!= DefaultLabel
]

DefaultLabel[ fi_, t_ ] := TheLabel[fi]

DefaultLabel[ h_[i___] ] :=
  (Message[TheLabel::undef, h[i]]; ComposedChar[h, i])


IndexStyle[ Index[_, i_] ] := Alph[i]

IndexStyle[ other_ ] = other


(* Note: AntiParticle[...] := AntiParticle[...] = ... is not possible
   because if another model with different SelfConjugate behaviour is
   loaded, AntiParticle must be rebuilt. *)

AntiParticle[ 0 ] = 0

	(* there are no antiparticles at Generic level.
	   It is important to have _Symbol here to prevent
	   AntiParticle[Field[i]] from being evaluated. *)
AntiParticle[ fi_Symbol ] = fi

AntiParticle[ Mix[fi__] ] := Rev[fi]

AntiParticle[ Rev[fi__] ] := Mix[fi]

AntiParticle[ AntiParticle[fi_] ] = fi

AntiParticle[ s_. part:(fi:P$Generic)[i_, ___] ] :=
  If[SelfConjugate[fi[i]], 1, -Sign[s]] *
  (Length[MixingPartners[fi[i]]] - Abs[s] + 1) part /.
  mom_FourMomentum -> -mom


	(* Rev is present only at generic level and is needed to
	   distinguish which side of a mixing propagator is which.
	   Rev[fi] should actually be represented by 2 Mix[fi] but
	   there are no factors in front of fields at generic level.

	   Take care: The reverse of Mix[a, b][i] is usually
	   2 Mix[a, b][i].  In following definition is needed by
	   CreateAmpGraph and SignedMixers to distinguish the
	   direction of the inserted particle relative to the
	   original one and hence the -1 instead of 2. *)
Rev[fi__][ i___ ] := -Mix[fi][i]


PropagatorType[ V ] = Sine

PropagatorType[ S ] = ScalarDash

PropagatorType[ U ] = GhostDash

PropagatorType[ UV ] = GhostDash

PropagatorType[ (2 | -2) fi_ ] := Reverse[Flatten[{PropagatorType[fi]}]]

PropagatorType[ -fi_ ] := PropagatorType[fi]

PropagatorType[ Mix[fi__] ] := PropagatorType/@ {fi}

PropagatorType[ Rev[fi__] ] := Reverse[PropagatorType/@ {fi}]

PropagatorType[ fi_[i_, __] ] := PropagatorType[fi[i]]

PropagatorType[ fi:_Mix[_] ] := PropagatorType/@ MixingPartners[fi]

_PropagatorType = Straight


PropagatorArrow[ _?Negative fi_ ] :=
  PropagatorArrow[fi] /. {Forward -> Backward, Backward -> Forward}

PropagatorArrow[ 2 fi_ ] := PropagatorArrow[fi]

PropagatorArrow[ fi_[i_, __] ] := PropagatorArrow[fi[i]]

	(* mixing fields with different arrow properties makes not
	   much sense, so we just take left's one - override with
	   an explicit PropagatorArrow for the mixing field *)
PropagatorArrow[ fi:_Mix[_] ] := PropagatorArrow[ MixingPartners[fi][[1]] ]

_PropagatorArrow = None


GaugeXi[ _Integer fi_ ] := GaugeXi[fi]


Attributes[ MixExtend ] = {Listable}

MixExtend[ Mix[fi__] ] := Sequence[Mix[fi], Rev[fi]]


(* RestrictCurrentModel accepts any number of ExcludeFieldPoints or
   ExcludeParticles rules and correspondingly sets the CheckFieldPoint
   functions for the vertices to False or deletes the fields from the
   F$xxx lists
   RestrictCurrentModel[] removes all restrictions from the current
   model *)

RestrictCurrentModel::badfp =
"`1` is not a valid coupling specification of the form
FieldPoint[cto][fields]."

$ExcludedFPs = $ExcludedParticleFPs = {}

RestrictCurrentModel[] :=
Block[ {lG, lC, lP},
  lG = Length[F$AllGeneric] - Length[F$Generic];
  lC = Length[F$AllClasses] - Length[F$Classes];
  lP = Length[F$AllParticles] - Length[F$Particles];
  If[ {lG, lC, lP} =!= {0, 0, 0},
    F$Generic = F$AllGeneric;
    F$Classes = F$AllClasses;
    F$Particles = F$AllParticles;
    F$AllowedFields = Union[F$Generic, F$Classes, F$Particles];
    FAPrint[2, ""];
    FAPrint[2, "Restoring ",
      lG, " Generic, ", lC, " Classes, and ", lP, " Particles fields"]
  ];
  If[ (lP = Length[$ExcludedFPs] + Length[$ExcludedParticleFPs]) > 0,
    Scan[ (CheckFieldPoint[#] = True)&, $ExcludedFPs ];
    FAPrint[2, ""];
    FAPrint[2, "Restoring ", lP, " field point(s)"];
    $ExcludedFPs = $ExcludedParticleFPs = {}
  ];
]

RestrictCurrentModel[ args__ ] :=
Block[ {ex, exclFP, exclP, lG, lC, lP, fps},
  ex = Select[ Flatten[{args}],
    If[ MatchQ[#, ExcludeParticles | ExcludeFieldPoints -> _], True,
      Message[InitializeModel::badrestr, #]; False ]& ];

  exclP = Union[Flatten[ Cases[ex, (ExcludeParticles -> p_) -> p] ]];
  If[ Length[exclP] > 0,
    exclP = Union[Flatten[
      Function[fi, Select[F$AllowedFields, FieldMatchQ[#, fi]&]]/@
        exclP ]];
    {lG, lC, lP} = Length/@ {F$Generic, F$Classes, F$Particles};
    F$Generic = Complement[F$Generic, exclP];
    F$Classes = Complement[F$Classes, exclP];
    F$Particles = Complement[F$Particles, exclP];
    F$AllowedFields = Complement[F$AllowedFields, exclP];
    FAPrint[2, ""];
    FAPrint[2, "Excluding ",
      lG - Length[F$Generic], " Generic, ",
      lC - Length[F$Classes], " Classes, and ",
      lP - Length[F$Particles], " Particles fields"];
  ];

  exclFP = Union[Flatten[ Cases[ex, (ExcludeFieldPoints -> p_) -> p] ]];
  If[ Length[exclFP] > 0,
    exclFP = Union[ VSort/@ #,
      VSort/@ Map[AntiParticle, #, {2}] ]&[ ValidFP/@ exclFP ];
    ex = Select[exclFP, !FreeQ[#, P$Generic[_, _]]&];
    $ExcludedParticleFPs = Union[Join[$ExcludedParticleFPs, ex]];
    fps = Cases[ DownValues[CheckFieldPoint],
      (_[_[ fp_ ]] :> True) -> fp ];
    exclFP = Union[Flatten[
      Function[fi, Select[fps, FieldPointMatchQ[#, fi]&]]/@
        Complement[exclFP, ex] ]];
    Scan[ (CheckFieldPoint[#] =.)&, exclFP ];
    $ExcludedFPs = Union[ Join[$ExcludedFPs, exclFP] ];
    FAPrint[2, ""];
    FAPrint[2, "Excluding ", Length[exclFP] + Length[ex],
      " field point(s) (incl. charge-conjugate ones)"];
  ];

  {ExcludeParticles -> exclP, ExcludeFieldPoints -> exclFP}
]


ValidFP[ FieldPoint[f__] ] := FieldPoint[_][f]

ValidFP[ f:FieldPoint[_][__] ] = f

ValidFP[ f_ ] := (Message[RestrictCurrentModel::badfp, f]; Seq[])


FieldMatchQ[ _. (fi:P$Generic)[___], _. fi_ ] = True

FieldMatchQ[ _. (fi:P$Generic)[i_, ___], _. fi_[j_] ] := MatchQ[i, j]

FieldMatchQ[ _. (fi:P$Generic)[i__], _. fi_[j_, {r__}] ] :=
  MatchQ[{i}, {j, {r, ___}}]

FieldMatchQ[ _. fi:P$Generic, _. fi_ ] = True

FieldMatchQ[ Rev[fi__], Mix[fi__] ] = True

FieldMatchQ[ Mix[fi__], Rev[fi__] ] = True

FieldMatchQ[ fi1_, fi2_ ] := MatchQ[fi1, fi2]


FieldMemberQ[ li_, fi_ ] :=
  !VectorQ[List@@ li, !FieldMatchQ[#, fi]&]


FieldPointMatchQ[ fp_, FieldPoint[f__] ] :=
  FieldPointMatchQ[fp, FieldPoint[_][f]]

FieldPointMatchQ[ FieldPoint[cto1_][fi1__], FieldPoint[cto2_][fi2__] ] :=
  MatchQ[cto1, cto2] &&
    Length[{fi1}] === Length[{fi2}] &&
    Catch[
      If[ VectorQ[Transpose[{{fi1}, #}], (FieldMatchQ@@ #)&],
        Throw[True] ]&/@ Permutations[{fi2}];
      False ]

FieldPointMatchQ[ ___ ] = False


FieldPointMemberQ[ li_, fp_ ] :=
  !VectorQ[List@@ li, !FieldPointMatchQ[#, fp]&]


ExcludedQ[ vertlist_ ] :=
  Catch[
    Outer[ If[FieldPointMatchQ[##], Throw[True]]&,
      VSort/@ vertlist, $ExcludedParticleFPs ];
    False ]


End[]



==> FeynArts/FeynArts/Insert.m <==
(*
	Insert.m
		Insertion of fields into topologies created by 
		CreateTopologies.
		last modified 23 Oct 14 th

The insertion is done in 3 levels: insertion of generic fields (Generic),
of classes of a certain model (Classes) or of the members of the classes
(Particles).

Models are described in model files which are supposed to exist somewhere
on the $ModelPath.  At the beginning of an insertion InsertFields calls
InitializeModel that checks whether the model is initialized or not and
performs the initialization if needed.

*)

Begin["`Insert`"]

Options[ InsertFields ] = {
  Model -> "SM",
  GenericModel -> "Lorentz",
  InsertionLevel -> Classes,
  ExcludeParticles -> {}, 
  ExcludeFieldPoints -> {},
  Restrictions -> {},
  LastSelections -> {}
} 

InsertFields::syntax =
"The syntax of InsertFields is InsertFields[tops, in -> out, options]."

InsertFields::extnumber = 
"You cannot fit `` -> `` external particles onto a `` -> `` leg \
topology."
			  
InsertFields::badparticle = 
"Particle `` does not live in model ``."

InsertFields::badsel =
"Element `` of LastSelections is not a proper field specification."


InsertFields[ top:P$Topology, args__ ] :=
  InsertFields[TopologyList[top], args]

InsertFields[ tops:(TopologyList | _TopologyList)[___],
  initial_ -> final_, options___Rule ] :=
Block[ {proc, ilevel, level, excl, last, omit, need, 
res, ninc, nout, pinc, pout, fields, topnr = 0, fieldnr = 0,
opt = ActualOptions[InsertFields, options]},

  If[ (ilevel = ResolveLevel[InsertionLevel /. opt]) === $Failed,
    Return[$Failed] ];

  If[ InitializeModel[ Model /. opt,
    GenericModel -> (GenericModel /. opt),
    Reinitialize -> False ] =!= True, Return[$Failed] ];

  proc = Flatten[{initial}] -> Flatten[{final}] /.
    _Integer p_Symbol -> p;

  If[ Or@@ (If[ InModelQ[#], False,
    Message[InsertFields::badparticle, #, $Model]; True ]&)/@
      Join@@ proc,
    Return[$Failed] ];

  proc = Map[AppendIndex[Field[++fieldnr] -> #][[2]]&, proc, {2}];

  excl = RestrictCurrentModel[ Restrictions /. opt,
    Cases[opt, _[ExcludeFieldPoints | ExcludeParticles, _]] ];
  last = Union[Flatten[{LastSelections /. opt}, 1]] /.
    (f:P$Generic)[i_, {j__}] -> f[i, {j, ___}];

  If[ Length[res = tops] > 0,
    ninc = Length @ proc[[1]];
    nout = Length @ proc[[2]];
    res = res /. Propagator[External][Vertex[1][j_], v2__] :>
      Propagator[ If[j > ninc, Outgoing, Incoming] ][Vertex[1][j], v2];

    pinc = Count[res[[1]], Incoming, Infinity, Heads -> True];
    pout = Count[res[[1]], Outgoing, Infinity, Heads -> True];
    If[ ninc =!= pinc || nout =!= pout,
      Message[InsertFields::extnumber, ninc, nout, pinc, pout];
      Return[$Failed]
    ];

    omit = Union[ CheckProperField/@ Flatten[{
      Cases[last, !p_ :> {p, AntiParticle[p]}],
      Cases[ExcludeParticles /. excl, _. P$Generic[_, _]] }] ];
    need = CheckProperField/@ Complement[last /. !p_ -> p, omit];

    FAPrint[2, ""];
    FAPrint[2, "inserting at level(s) ", ilevel];

    fields = MapIndexed[ Field@@ #2 -> #1 &,
      Join[ proc[[1]], AntiParticle/@ proc[[2]] ] ];
    ninc = Length[fields];
    level = Last[ilevel];
    res = TopologyInsert/@ res
  ];

  RestrictCurrentModel[];

  FAPrint[1, "in total: ", Statistics[res, ilevel, " insertion"]];

  PickLevel[ilevel][ TopologyList[
    Process -> proc,
    Model -> $Model,
    GenericModel -> $GenericModel,
    InsertionLevel -> ilevel,
    Sequence@@ excl,
    LastSelections -> last ]@@ res ] /. Insertions -> NumberInsertions
]

InsertFields[ ___ ] := (Message[InsertFields::syntax]; $Failed)


CheckProperField[ fi_Alternatives ] := CheckProperField/@ fi

CheckProperField[ fi:P$Generic | _. P$Generic[__] ] = fi

CheckProperField[ fi_ ] := (Message[InsertFields::badsel, fi]; Seq[])


InModelQ[ s_. fi_[i_Integer, j_List] ] :=
Block[ {r, NoUnfold = Identity},
  InModelQ[s fi[i]] && Length[j] <= Length[Indices[fi[i]]] &&
    Catch[
      Apply[
        If[ IntegerQ[#2] &&
            Length[r = IndexRange[#1]] =!= 0 && !MemberQ[r, #2],
          Throw[False] ]&,
        Transpose[{Take[Indices[fi[i]], Length[j]], j}], 1 ];
      True ]
]

InModelQ[ p_ ] := MemberQ[F$AllowedFields, p]


FieldToString[ fi_[n_, ___] ] := ToString[fi] <> ToString[n]

FieldToString[ -fi_[n_, ___] ] := ToLowerCase[ToString[fi]] <> ToString[n]

FieldToString[ _ ] = "_"


(* add numbers to the Heads of each FeynmanGraph, i.e.
   FeynmanGraph[sym] -> FeynmanGraph[sym, lev == num] *)

AddNumbering[ FeynmanGraph[s_, ___][args__] -> ins_, n_ ] :=
  FeynmanGraph[s, n][args] -> ins

AddNumbering[ FeynmanGraph[s_, ___][args__], n_ ] :=
  FeynmanGraph[s, n][args]

NumberInsertions[ lev_ ][ gr___ ] :=
  Insertions[lev]@@
    MapIndexed[AddNumbering[ #1, lev == #2[[1]] ]&, {gr}]


(* TopologyInsert: insert fields into one topology *)

TopologyInsert[ Topology[pr__] -> ins_ ] :=
  TopologyInsert[Topology[1][pr] -> ins]

TopologyInsert[ Topology[pr__] ] :=
  TopologyInsert[Topology[1][pr]]

(* start from scratch if someone wants to re-insert Generic level *)

TopologyInsert[ top_ -> Insertions[_][__] ] :=
  TopologyInsert[top] /; level === Generic

(* allow insertion on top of old insertions only if external particles
   are the same: *)

TopologyInsert[ top_ -> Insertions[_][ins_, ___] ] :=
  TopologyInsert[top] /; fields =!= List@@ Take[ins, ninc]

(* append Insertions template: *)

ReplaceFieldNo[ p_[from_, to_, ___], {n_} ] := p[from, to, Field[n]]

TopologyInsert[ top:Topology[_][__] ] :=
  TopologyInsert[ MapIndexed[ReplaceFieldNo, top] ->
    { FeynmanGraph@@ Join[fields,
      Array[Field[#] -> 0 &, Length[top] - ninc, ninc + 1]] } ]

TopologyInsert[ top:Topology[_][__] -> ins_ ] :=
Block[ {vertli, fpoints, res, topol = top},
  fpoints = Map[ VertexFields[top],
    DeleteCases[Take[#, 2], Vertex[1][_]]&/@ top, {2} ];
  vertli = Union[Flatten[ Apply[List, fpoints, {0, 1}] ]];

	(* if the field points exist with the external particles
	   inserted, start insertion process *)
  res =
    If[ VectorQ[vertli /. ToClasses[fields], CheckFP],
      Catch[ DoInsert[level][ins] ],
      Insertions[Generic][] ];
  FAPrint[2, "> Top. ", ++topnr, ": ",
    Statistics[top -> res, ilevel, " insertion"]];
  top -> res
]

TopologyInsert[ other_ ] = other


(* extract field points *)

VertexFields[ top_ ][ v_ ] := FieldPoint[CTO[v]]@@ TakeInc[v]/@ top

CTO[ Vertex[_, c_][__] ] = c

CTO[ _ ] = 0


FieldPoints[ gr_:{}, top:P$Topology, ___ ] := Sort/@
  (VertexFields[AddFieldNo[top]]/@ Vertices[top] /. List@@ gr)


(* get particle which is incoming in vertex v from propagator pr *)

TakeInc[ v_ ][ _[v_, v_, f_, ___] ] := Sequence[IncField[f], OutField[f]]

TakeInc[ v_ ][ _[v_, _, f_, ___] ] := IncField[f]

TakeInc[ v_ ][ _[_, v_, f_, ___] ] := OutField[f]

TakeInc[ _ ][ _ ] = Sequence[]


IncField[ s_. fi_[ind__, fr_ -> _] ] := AntiParticle[s fi[ind, fr]]

IncField[ fi_ ] := AntiParticle[fi]

OutField[ s_. fi_[ind__, _ -> to_] ] := s fi[ind, to]

OutField[ fi_ ] = fi


LeftPartner[ fi_ ] := MixingPartners[fi][[1]] /; FreeQ[fi, Field]

RightPartner[ fi_ ] := MixingPartners[fi][[-1]] /; FreeQ[fi, Field]


ParticleLookup[ fp_, Mix[l_, r_] ] := PLookup[fp, Mix[l, r], l, r]

ParticleLookup[ fp_, Rev[l_, r_] ] := PLookup[fp, Mix[l, r], r, l]

ParticleLookup[ {fp_, fp_}, p_ ] := lallowed = PLookup[fp, p, p]

ParticleLookup[ fp_, p_ ] := PLookup[fp, p, AntiParticle[p], p]

PLookup[ {fpl_, fpr_}, mp_, ap_, p_ ] := Intersection[
  lallowed = AntiParticle/@ PLookup[fpl, mp, ap],
  rallowed = PLookup[fpr, mp, p] ]

PLookup[ fp_, mp_, p_ ] := Flatten[ Compatibles[mp, #]&/@
  FieldLookup[ fp[[0, 1]] ][p, FieldPoint@@ (fp /. _Field -> p)] ]


FieldLookup[ cto_?NonNegative ] = PossibleFields[cto]

FieldLookup[ cto_ ][ 0, fp_ ] := PossibleFields[-cto][0, fp]

FieldLookup[ _ ][ p_, fp_ ] :=
Block[ {n = Position[fp, p, {1}, 1]},
  Select[
    Select[F$Classes, !FreeQ[#, p]&],
    VFAllowed[ReplacePart[fp, #, n]]& ]
]


CheckFP[ fp:FieldPoint[_?NonNegative][__] ] :=
  CheckFieldPoint[ Sort[fp] ]

CheckFP[ fp_ ] :=
  !FreeQ[fp, Field] ||
  ( MemberQ[FieldPointList[Generic], FieldPoint@@ ToGeneric[fp] /. 0 -> _] &&
    VFAllowed[fp] )


VFAllowed[ fp_ ] := True /; MemberQ[fp, 0 | P$Generic]

VFAllowed[ fp_ ] :=
  ViolatesQ@@ Flatten[QuantumNumbers/@ List@@ fp] =!= True


(* Insert compatible particles in 1 propagator for 1 set of rules: *)

Ins11[ vert12_, ru_, i_ ] := 
Block[ {vx, p = ru[[i, 2]], lallowed, rallowed, allowed, prop},
  vx = Map[RightPartner, List@@ vert12 /. Delete[List@@ ru, i], {2}];
  allowed = Select[
    Intersection[ParticleLookup[vx, p], F$AllowedFields],
    VectorQ[vx /. Field[i] -> #, CheckFP]& ];

  prop = ResolveType[ vert12[[0, 1]] ];

  If[ TrueQ[$FADebug],
    vx = vert12 /. List@@ ru;
    Print["Ins11: inserting field #", i, " (", p, ") on ", prop];
    Print["Ins11: fields     = ", List@@ ru];
    Print["Ins11: L-vertex   = ", LeftPartner/@ vx[[1]] ];
    Print["Ins11: R-vertex   = ", RightPartner/@ vx[[2]] ];
    Print["Ins11: L-allowed  = ", lallowed];
    Print["Ins11: R-allowed  = ", rallowed];
    Print["Ins11: allowed    = ", allowed];
    Print[""];
  ];

  ReplacePart[ru, #, {i, 2}]&/@
    Select[allowed, !FreeQ[InsertOnly[#], prop]&]
]


(* insert the ith propagator: *)

Ins1[ ru_, i_ ] :=
Block[ {ins},
  ins = Flatten[ Ins11[fpoints[[i]], #, i]&/@ ru ];
  If[ Length[ins] === 0, Throw[ins] ];
  ins
]


Need[ ] = Sequence[]

Need[ fi__ ] := Select[#, ContainsQ[Drop[#, ninc], {fi}]&]&

Omit[ ] = Sequence[]

Omit[ fi__ ] := Select[#, FreeQ[Drop[#, ninc], Alternatives[fi]]&]&


(* insertion at generic level: *)

DoInsert[Generic][ ins_ ] :=
Block[ {freesites, theins, filter},
  freesites = Flatten[ Position[ins[[1]], _ -> 0, 1] ];

  filter = Composition[
    Need@@ (Cases[need, P$Generic | _[P$Generic..]] /.
      Mix -> Mix | Rev),
    Omit@@ (Cases[omit, P$Generic | _[P$Generic..]] /.
      Mix[fi__] :> Seq[Mix[fi], Rev[fi]]) ];

  theins = Insertions[Generic]@@
    InsertionsCompare[ topol,
      filter[ Catch[Fold[Ins1,
        ToGeneric[ins /. (2 | -2) Mix[fi__] :> Rev[fi]], freesites]] ] ] /.
		(* restore unstripped rules *)
    Cases[ ins[[1]], ru:(fi_ -> p_ /; p =!= 0) -> ((fi -> _) -> ru) ];

  If[ Length[theins] === 0, Throw[theins] ];
  theins
]


(* insertion at classes level: *)

DoInsert[Classes][ ins_ ] :=
Block[ {theins, rul, freesites, filter, pfilter},
  theins = ToClasses[ rul = ins /.
    (x_ -> Insertions[Classes | Particles][___]) -> x ];

	(* Generic fields count as free sites at classes level *)
  freesites = Flatten[ Position[theins[[1]], _ -> _?AtomQ, 1] ];

  If[ Head[theins] =!= Insertions[Generic],
    theins = DoInsert[Generic][theins] ];

  filter = Composition[
    Need@@ Cases[need, _. P$Generic[_] | _[(_. P$Generic[_])..]],
    Omit@@ Cases[omit, _. P$Generic[_] | _[(_. P$Generic[_])..]] ];
  pfilter =
    If[ Length[$ExcludedParticleFPs] === 0,
      Identity,
      Select[#, !ExcludedQ[vertli /. List@@ #]&]& ];

  theins =
    (# -> Insertions[Classes]@@ InsertionsCompare[
            Topology[ #[[0, 1]] ]@@ topol,
            filter[ Catch[Fold[Ins1, {FeynmanGraph@@ #}, freesites]] ] ]
    )&/@ theins /.
		(* restore unstripped rules *)
    Cases[ rul[[1]], ru:(fi_ -> _?(!AtomQ[#]&)) -> ((fi -> _) -> ru) ] /.
    cins:Insertions[Classes][__] :> pfilter[ProvideIndices/@ cins];

  theins = Select[theins, Length[ #[[2]] ] =!= 0 &];
  If[ Length[theins] === 0, Throw[theins] ];
  theins
]


Attributes[ IndexDelta ] = {Orderless}

IndexDelta[ n_, n_ ] = 1

	(* Caveat: do not discard the n on n_Integer, or else
	   the IndexDelta[n_, n_] rule will apply! *)
IndexDelta[ n_Integer, _Integer ] = 0

Conjugate[ IndexDelta[ind__] ] ^:= IndexDelta[ind]

IndexDelta[ ind__ ]^_?Positive ^:= IndexDelta[ind]

ext/: IndexDelta[ ext[_], ext[_] ] = 1


AppendIndex[ Field[n_] -> s_. fi:_[_] ] :=
  (Field[n] -> s Append[ fi, Append[#, n]&/@ Indices[fi] ]) /;
  Indices[fi] =!= {}

AppendIndex[ Field[n_] -> s_. fi_[i_, j_List] ] :=
  (Field[n] -> s fi[i, Join[ j,
    Append[#, n]&/@ Drop[Indices[fi[i]], Length[j]] ]]) /;
  Length[j] < Length[Indices[fi[i]]]

AppendIndex[ ru_ ] = ru


ProvideIndices[ ru_ ] :=
Block[ {indexru, extind, deltas},
  indexru = AppendIndex/@ ru;
  extind = Alternatives@@ DeleteCases[
    Union@@ Cases[Take[indexru, ninc], _List, Infinity],
    _Integer ];
  deltas = Union[ Flatten[
    CouplingDeltas[VSort[#]]&/@ Flatten[vertli /.
      Distribute[
        Thread[MapAt[MixingPartners, #, 2]]&/@ List@@ indexru,
        List ]] ] ];
  EvaluateDelta[ indexru, deltas /. e:extind :> ext[e] ]
]


EvaluateDelta[ expr_, {} ] :=
Block[ {c},
  c[ _ ] = ninc;
  c[ t_, n_ ] := c[t, n] = ++c[t];
  expr /. Index[t_, n_] :> Index[t, c[t, n]] /; n > ninc
]

	(* For unequal integers: *)
EvaluateDelta[ _, {0, ___} ] = Sequence[]

EvaluateDelta[ expr_, {IndexDelta[_ext, _Integer], rest___} ] :=
  EvaluateDelta[expr, {rest}]

EvaluateDelta[ expr_, {IndexDelta[ind1_ext, ind2_], rest___} ] :=
  EvaluateDelta[expr /. ind2 -> ind1[[1]], {rest} /. ind2 -> ind1]

EvaluateDelta[ expr_, {IndexDelta[ind1_Integer, ind2_], rest___} ] :=
  EvaluateDelta[expr /. ind2 -> ind1, {rest} /. ind2 -> ind1]

EvaluateDelta[ expr_, {IndexDelta[ind1_, ind2_Index], rest___} ] :=
  EvaluateDelta[expr /. ind2 -> ind1, {rest} /. ind2 -> ind1]

EvaluateDelta[ expr_, {IndexDelta[ind1_, ind2_], rest___} ] :=
  EvaluateDelta[expr /. ind2 -> ind1, {rest} /. ind2 -> ind1]

EvaluateDelta[ expr_, {_, rest___} ] := 
  EvaluateDelta[expr, {rest}]


(* insertion at particles level: *)

DoInsert[Particles][ ins_ ] :=
Block[ {theins, filter},
  theins = ins /. (x_ -> Insertions[Particles][__]) -> x;
  If[ FreeQ[theins, Insertions[Classes]],
    theins = DoInsert[Classes][theins] ];

  filter = Composition[
    If[ Length[$ExcludedParticleFPs] === 0,
      Identity,
      Select[#, !ExcludedQ[vertli /. List@@ #]&]& ],
    Need@@ Cases[need, _. P$Generic[_, _] | _[(_. P$Generic[_, _])..]],
    Omit@@ Cases[omit, _. P$Generic[_, _] | _[(_. P$Generic[_, _])..]] ];

  theins /. cins:Insertions[Classes][__] :> IndexVariations/@ cins
]


IndexVariations[ gr:FeynmanGraph[s_, ___][ru__] ] :=
Block[ {ins, li, NoUnfold},
  NoUnfold[__] = {};
  ins = DeleteCases[
    Thread[ # -> IndexRange[Take[#, 1]] ]&/@ 
      Union[Cases[{ru}, Index[__], Infinity]], {} ];
  If[ Length[ins] =!= 0,
    ins = Flatten[ Outer[li, Sequence@@ ins] ] /. li -> List ];
  If[ Length[ins] === 0,
    Return[gr -> filter[Insertions[Particles][gr]]] ];
  ins = InsertionsCompare[ Topology[s]@@ topol, filter[{ru} /. ins] ];
  gr -> Insertions[Particles]@@ ins
]


InsertionsCompare[ _, {} ] = {}

InsertionsCompare[ top_, ins_ ] :=
Block[ {intp, loo, all, disj, fno},
	(* only attempt to compare disjoint insertions *)
  intp = Cases[top, Propagator[Internal][_, _, fi_] -> fi];
  loo[ _ ] = 0;
  Cases[top, Propagator[Loop[n_]][_, _, fi_] :> (loo[n] += fi)];
  all = {intp, Times@@ Cases[DownValues[loo], (_ :> p_Plus) -> p]} /.
    (List@@@ ins /. s_?Negative -> -s);
  disj = Apply[List, ins[[ Flatten[Position[all, #, 1]] ]], {0, 1}]&/@ 
    Union[all];
  all = TopologyList@@ (Compare[TopologyList@@ (top /. #)]&)/@ disj;
  fno = List@@ Last/@ top;
  (FeynmanGraph[ #[[0, 1]] ]@@ Thread[fno -> Last/@ List@@ #]&)/@ all
]

End[]



==> FeynArts/FeynArts/Topology.m <==
(*
	Topology.m
		Creation of topologies for Feynman graphs
		last modified 27 Mar 12 th
*)

Begin["`Topology`"]

(*
   Definition of starting topologies
   =================================

   The sets of starting topologies are classified according to their
   loop number "l" and counter-term order "c" by definition of 
   StartTop[l, c].  Usually its setting is a list of topologies
   that contains statements of the form "define[name] = starttop".
   The identifier "name" can then be used with StartingTopologies
   to select a subset from the set of starting topologies.  Note that
   this identifier must either be declared in FeynArts.m via usage or
   else live in the Global` context ("define[Global`foo] = ...").
   If there is only one starting topology, or one always wants to
   use all of the starting topologies, the define[...] can be omitted.

   Since entering starting topologies is not an everyday job, some
   restrictions have been imposed that enable FeynArts to work with much 
   faster algorithms:

   1) There is an important distinction between positive and negative
      vertex identifiers (i.e. the v in Vertex[e][v]).  Vertices with
      negative identifiers are so-called permutable vertices.  They are
      used for weeding out topologically equivalent topologies in Compare.
      The algorithm is roughly the following:
      The topologies are sorted into some canonical order, and then
      compared.  This simple method, however, fails whenever a graph has
      a symmetry.  In that case, the indices of the symmetrical vertices
      have to be permuted to give all topologically equivalent versions.
      It is this ``power set'' of each topology that is actually compared.
      If you're not sure which vertices should be permutables, make them
      ALL permutables.  This will be slower, but safer.

   2) For the correct functioning of the ExcludeTopologies -> ... option 
      it is essential that the propagators on a irreducible conglomerate 
      of loops have the SAME loop number (the n in Loop[n]), no matter how 
      many loops there actually are.  For example, the two-loop starting 
      topology `Theta' has only Loop[1] propagators.

   3) Vertex identifiers must always be unique, e.g. having both a 
      Vertex[3][1] and a Vertex[4][1] within the same topology is 
      forbidden.

   4) To determine the symmetry factor, enter the topology with an
      arbitrary factor first (e.g. Topology[1][...]), then use
      SymmetryFactor to find the factor, and supplement the initial
      definition with the correct factor.
*)

StartTop[0, 0] = TopologyList[
  Topology[1][   
    Propagator[External][Vertex[1][1], Vertex[3][4]],
    Propagator[External][Vertex[1][2], Vertex[3][4]],
    Propagator[External][Vertex[1][3], Vertex[3][4]] ]
]

StartTop[0, 1] = TopologyList[
  Topology[1][
    Propagator[External][Vertex[1][1], Vertex[1, 1][2]] ]
]

StartTop[0, 2] = TopologyList[
  define[Global`CT[0, 2][1]] = Topology[2][
    Propagator[Internal][Vertex[1, 1][-2], Vertex[1, 1][-1]] ],
  define[Global`CT[0, 2][2]] = Topology[1][
    Propagator[External][Vertex[1][1], Vertex[1, 2][2]] ]
]

StartTop[0, 3] = TopologyList[
  define[Global`CT[0, 3][1]] = Topology[1][
    Propagator[External][Vertex[1][1], Vertex[1, 3][2]] ],
  define[Global`CT[0, 3][2]] = Topology[1][
    Propagator[Internal][Vertex[1, 1][1], Vertex[1, 2][2]] ],
  define[Global`CT[0, 3][3]] = Topology[2][
    Propagator[Internal][Vertex[1, 1][-1], Vertex[2, 1][1]],
    Propagator[Internal][Vertex[1, 1][-2], Vertex[2, 1][1]] ],
  define[Global`CT[0, 3][4]] = Topology[6][
    Propagator[Internal][Vertex[1, 1][-1], Vertex[3][1]],
    Propagator[Internal][Vertex[1, 1][-2], Vertex[3][1]],
    Propagator[Internal][Vertex[1, 1][-3], Vertex[3][1]] ]
]

StartTop[1, 0] = TopologyList[
  Topology[2][   
    Propagator[External][Vertex[1][1], Vertex[3][2]],
    Propagator[Loop[1]][Vertex[3][2], Vertex[3][2]] ]
]

StartTop[1, 1] = TopologyList[
  define[Global`CT[1, 1][1]] = Topology[2][
    Propagator[Loop[1]][Vertex[2, 1][1], Vertex[2, 1][1]] ],
  define[Global`CT[1, 1][2]] = Topology[2][
    Propagator[Internal][Vertex[1, 1][1], Vertex[3][2]],
    Propagator[Loop[1]][Vertex[3][2], Vertex[3][2]] ]
]

StartTop[1, 2] = TopologyList[
  define[Global`CT[1, 2][1]] = Topology[2][
    Propagator[Loop[1]][Vertex[2, 2][1], Vertex[2, 2][1]] ],
  define[Global`CT[1, 2][2]] = Topology[2][
    Propagator[Internal][Vertex[1, 2][1], Vertex[3][2]],
    Propagator[Loop[1]][Vertex[3][2], Vertex[3][2]] ],
  define[Global`CT[1, 2][3]] = Topology[2][
    Propagator[Internal][Vertex[1, 1][1], Vertex[3][2]],
    Propagator[Loop[1]][Vertex[2, 1][3], Vertex[3][2]],
    Propagator[Loop[1]][Vertex[2, 1][3], Vertex[3][2]] ],
  define[Global`CT[1, 2][4]] = Topology[2][
    Propagator[Internal][Vertex[1, 1][1], Vertex[2, 1][2]],
    Propagator[Internal][Vertex[2, 1][2], Vertex[3][3]],
    Propagator[Loop[1]][Vertex[3][3], Vertex[3][3]] ],
  define[Global`CT[1, 2][5]] = Topology[4][
    Propagator[Loop[1]][Vertex[2, 1][-2], Vertex[2, 1][-1]],
    Propagator[Loop[1]][Vertex[2, 1][-2], Vertex[2, 1][-1]] ],
  define[Global`CT[1, 2][6]] = Topology[4][
    Propagator[Internal][Vertex[1, 1][-1], Vertex[3][1]],
    Propagator[Internal][Vertex[1, 1][-2], Vertex[3][1]],
    Propagator[Internal][Vertex[3][1], Vertex[3][2]],
    Propagator[Loop[1]][Vertex[3][2], Vertex[3][2]] ],
  define[Global`CT[1, 2][7]] = Topology[2][
    Propagator[Internal][Vertex[1, 1][1], Vertex[3, 1][2]],
    Propagator[Loop[1]][Vertex[3, 1][2], Vertex[3, 1][2]] ],
  define[Global`CT[1, 2][8]] = Topology[4][
    Propagator[Internal][Vertex[1, 1][-1], Vertex[3][-2]],
    Propagator[Internal][Vertex[1, 1][-3], Vertex[3][-4]],
    Propagator[Loop[1]][Vertex[3][-4], Vertex[3][-2]],
    Propagator[Loop[1]][Vertex[3][-4], Vertex[3][-2]] ],
  define[Global`CT[1, 2][9]] = Topology[4][
    Propagator[Internal][Vertex[1, 1][-1], Vertex[4][1]],
    Propagator[Internal][Vertex[1, 1][-2], Vertex[4][1]],
    Propagator[Loop[1]][Vertex[4][1], Vertex[4][1]] ]
]

StartTop[2, 0] = TopologyList[
  define[Theta] = Topology[12][
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][-1]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][-1]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][-1]] ],
  define[Eight] = Topology[8][
    Propagator[Loop[1]][Vertex[4][1], Vertex[4][1]],
    Propagator[Loop[1]][Vertex[4][1], Vertex[4][1]] ],
  define[Bicycle] = Topology[8][   
    Propagator[Internal][Vertex[3][-2], Vertex[3][-1]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][-2]],
    Propagator[Loop[2]][Vertex[3][-1], Vertex[3][-1]] ]
]

StartTop[2, 1] = TopologyList[
  define[Global`CT[2, 1][1]] = Topology[6][
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3, 1][-1]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3, 1][-1]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3, 1][-1]] ],
  define[Global`CT[2, 1][2]] = Topology[4][
    Propagator[Loop[1]][Vertex[2, 1][1], Vertex[3][-1]],
    Propagator[Loop[1]][Vertex[2, 1][1], Vertex[3][-2]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][-1]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][-1]] ],
  define[Global`CT[2, 1][3]] = Topology[8][
    Propagator[Internal][Vertex[1, 1][1], Vertex[3][-1]],
    Propagator[Internal][Vertex[3][-2], Vertex[3][-1]],
    Propagator[Internal][Vertex[3][-3], Vertex[3][-1]],
    Propagator[Loop[1]][Vertex[3][-3], Vertex[3][-3]],
    Propagator[Loop[2]][Vertex[3][-2], Vertex[3][-2]] ],
  define[Global`CT[2, 1][4]] = Topology[4][
    Propagator[Loop[1]][Vertex[2, 1][1], Vertex[4][2]],
    Propagator[Loop[1]][Vertex[2, 1][1], Vertex[4][2]],
    Propagator[Loop[1]][Vertex[4][2], Vertex[4][2]] ],
  define[Global`CT[2, 1][5]] = Topology[8][
    Propagator[Loop[1]][Vertex[4, 1][1], Vertex[4, 1][1]],
    Propagator[Loop[1]][Vertex[4, 1][1], Vertex[4, 1][1]] ], 
  define[Global`CT[2, 1][6]] = Topology[6][
    Propagator[Internal][Vertex[1, 1][1], Vertex[4][2]],
    Propagator[Loop[1]][Vertex[3][3], Vertex[4][2]],
    Propagator[Loop[1]][Vertex[3][3], Vertex[4][2]],
    Propagator[Loop[1]][Vertex[3][3], Vertex[4][2]] ],
  define[Global`CT[2, 1][7]] = Topology[4][
    Propagator[Internal][Vertex[1, 1][1], Vertex[3][2]],
    Propagator[Loop[1]][Vertex[3][-1], Vertex[3][2]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][-1]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][-1]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][2]] ],
  define[Global`CT[2, 1][8]] = Topology[4][
    Propagator[Internal][Vertex[1, 1][1], Vertex[3][2]],
    Propagator[Loop[1]][Vertex[3][2], Vertex[4][3]],
    Propagator[Loop[1]][Vertex[3][2], Vertex[4][3]],
    Propagator[Loop[1]][Vertex[4][3], Vertex[4][3]] ], 
  define[Global`CT[2, 1][9]] = Topology[4][
    Propagator[Internal][Vertex[1, 1][1], Vertex[3][2]],
    Propagator[Internal][Vertex[3][3], Vertex[3][4]],
    Propagator[Loop[1]][Vertex[3][2], Vertex[3][4]],
    Propagator[Loop[1]][Vertex[3][2], Vertex[3][4]],
    Propagator[Loop[2]][Vertex[3][3], Vertex[3][3]] ],
  define[Global`CT[2, 1][10]] = Topology[8][
    Propagator[Internal][Vertex[2, 1][1], Vertex[3][-1]],
    Propagator[Internal][Vertex[2, 1][1], Vertex[3][-2]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][-2]],
    Propagator[Loop[2]][Vertex[3][-1], Vertex[3][-1]] ],
  define[Global`CT[2, 1][11]] = Topology[4][
    Propagator[Internal][Vertex[3][1], Vertex[3][2]],
    Propagator[Loop[1]][Vertex[2, 1][3], Vertex[3][1]],
    Propagator[Loop[1]][Vertex[2, 1][3], Vertex[3][1]],
    Propagator[Loop[2]][Vertex[3][2], Vertex[3][2]] ],
  define[Global`CT[2, 1][12]] = Topology[4][
    Propagator[Internal][Vertex[3, 1][1], Vertex[3][2]],
    Propagator[Loop[1]][Vertex[3, 1][1], Vertex[3, 1][1]],
    Propagator[Loop[2]][Vertex[3][2], Vertex[3][2]] ],
  define[Global`CT[2, 1][13]] = Topology[4][
    Propagator[Internal][Vertex[1, 1][1], Vertex[4][2]],
    Propagator[Internal][Vertex[3][3], Vertex[4][2]],
    Propagator[Loop[1]][Vertex[3][3], Vertex[3][3]],
    Propagator[Loop[2]][Vertex[4][2], Vertex[4][2]] ],
  define[Global`CT[2, 1][14]] = Topology[8][
    Propagator[Internal][Vertex[1, 1][1], Vertex[5][2]],
    Propagator[Loop[1]][Vertex[5][2], Vertex[5][2]],
    Propagator[Loop[1]][Vertex[5][2], Vertex[5][2]] ]
]

StartTop[3, 0] = TopologyList[ 
	(* Mercedes star: 4 v3 *)
  define[Three[1]] = Topology[24][ 
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][-1]],
    Propagator[Loop[1]][Vertex[3][-3], Vertex[3][-2]],
    Propagator[Loop[1]][Vertex[3][-3], Vertex[3][-1]],
    Propagator[Loop[1]][Vertex[3][-4], Vertex[3][-3]],
    Propagator[Loop[1]][Vertex[3][-4], Vertex[3][-2]],
    Propagator[Loop[1]][Vertex[3][-4], Vertex[3][-1]] ],
	(* 2 Circles: 4 v3 *)
  define[Three[2]] = Topology[16][ 
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][-1]],
    Propagator[Loop[1]][Vertex[3][-3], Vertex[3][-2]],
    Propagator[Loop[1]][Vertex[3][-3], Vertex[3][-2]],
    Propagator[Loop[1]][Vertex[3][-4], Vertex[3][-3]],
    Propagator[Loop[1]][Vertex[3][-4], Vertex[3][-1]],
    Propagator[Loop[1]][Vertex[3][-4], Vertex[3][-1]] ],
	(* 2 Circles in touch: 2 v3 + 1 v4 *)
  define[Three[3]] = Topology[8][
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][-1]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[4][1]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[4][1]],
    Propagator[Loop[1]][Vertex[3][-1], Vertex[4][1]],
    Propagator[Loop[1]][Vertex[3][-1], Vertex[4][1]] ],
	(* Extended Theta (1): 2 v3 + 1 v4 *)
  define[Three[4]] = Topology[8][
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][-1]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][-1]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[4][1]],
    Propagator[Loop[1]][Vertex[3][-1], Vertex[4][1]],
    Propagator[Loop[1]][Vertex[4][1], Vertex[4][1]] ],
	(* Eye of the tiger: 2 v4 *)
  define[Three[5]] = Topology[48][
    Propagator[Loop[1]][Vertex[4][-2], Vertex[4][-1]],
    Propagator[Loop[1]][Vertex[4][-2], Vertex[4][-1]],
    Propagator[Loop[1]][Vertex[4][-2], Vertex[4][-1]],
    Propagator[Loop[1]][Vertex[4][-2], Vertex[4][-1]] ],
	(* 3 Circles: 2 v4 *)
  define[Three[6]] = Topology[16][
    Propagator[Loop[1]][Vertex[4][-1], Vertex[4][-1]],
    Propagator[Loop[1]][Vertex[4][-2], Vertex[4][-1]],
    Propagator[Loop[1]][Vertex[4][-2], Vertex[4][-2]],
    Propagator[Loop[1]][Vertex[4][-2], Vertex[4][-1]] ],
	(* Extended Theta (2): 1 v3 + 1 v5 *)
  define[Three[7]] = Topology[12][
    Propagator[Loop[1]][Vertex[3][1], Vertex[5][2]],
    Propagator[Loop[1]][Vertex[3][1], Vertex[5][2]],
    Propagator[Loop[1]][Vertex[3][1], Vertex[5][2]],
    Propagator[Loop[1]][Vertex[5][2], Vertex[5][2]] ],
	(* 3-leaf clover: 1 v6 *)
  define[Three[8]] = Topology[48][
    Propagator[Loop[1]][Vertex[6][1], Vertex[6][1]],
    Propagator[Loop[1]][Vertex[6][1], Vertex[6][1]],
    Propagator[Loop[1]][Vertex[6][1], Vertex[6][1]] ],
	(* Theta + Tadpole on Vertex *)
  define[ThreeRed[1]] = Topology[12][
    Propagator[Internal][Vertex[3][1], Vertex[4][2]],
    Propagator[Loop[1]][Vertex[3][1], Vertex[3][1]],
    Propagator[Loop[2]][Vertex[3][3], Vertex[4][2]],
    Propagator[Loop[2]][Vertex[3][3], Vertex[4][2]],
    Propagator[Loop[2]][Vertex[3][3], Vertex[4][2]] ],
	(* Theta + Tadpole on Propagator *)
  define[ThreeRed[2]] = Topology[8][
    Propagator[Internal][Vertex[3][1], Vertex[3][2]],
    Propagator[Loop[1]][Vertex[3][-1], Vertex[3][1]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][-1]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][-1]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][1]],
    Propagator[Loop[2]][Vertex[3][2], Vertex[3][2]] ],
	(* 3 Tadpoles *)
  define[ThreeRed[3]] = Topology[48][
    Propagator[Internal][Vertex[3][-1], Vertex[3][1]],
    Propagator[Internal][Vertex[3][-2], Vertex[3][1]],
    Propagator[Internal][Vertex[3][-3], Vertex[3][1]],
    Propagator[Loop[1]][Vertex[3][-3], Vertex[3][-3]],
    Propagator[Loop[2]][Vertex[3][-2], Vertex[3][-2]],
    Propagator[Loop[3]][Vertex[3][-1], Vertex[3][-1]] ],
	(* Bicycle + Tadpole on Loop *)
  define[ThreeRed[4]] = Topology[16][
    Propagator[Internal][Vertex[3][-2], Vertex[3][-1]],
    Propagator[Internal][Vertex[3][-4], Vertex[3][-3]],
    Propagator[Loop[1]][Vertex[3][-4], Vertex[3][-4]],
    Propagator[Loop[2]][Vertex[3][-3], Vertex[3][-2]],
    Propagator[Loop[2]][Vertex[3][-3], Vertex[3][-2]],
    Propagator[Loop[3]][Vertex[3][-1], Vertex[3][-1]] ],
	(* Bicycle + Tadpole on Vertex *)
  define[ThreeRed[5]] = Topology[16][
    Propagator[Internal][Vertex[3][-1], Vertex[4][1]],
    Propagator[Internal][Vertex[3][-2], Vertex[4][1]],
    Propagator[Loop[1]][Vertex[3][-2], Vertex[3][-2]],
    Propagator[Loop[2]][Vertex[3][-1], Vertex[3][-1]],
    Propagator[Loop[3]][Vertex[4][1], Vertex[4][1]] ],
	(* Eight + Tadpole on Loop *)
  define[ThreeRed[6]] = Topology[8][
    Propagator[Internal][Vertex[3][1], Vertex[3][2]],
    Propagator[Loop[1]][Vertex[3][1], Vertex[4][3]],
    Propagator[Loop[1]][Vertex[3][1], Vertex[4][3]],
    Propagator[Loop[2]][Vertex[3][2], Vertex[3][2]],
    Propagator[Loop[1]][Vertex[4][3], Vertex[4][3]] ],
	(* Eight + Tadpole on vertex => v5 *)
  define[ThreeRed[7]] = Topology[16][
    Propagator[Internal][Vertex[3][1], Vertex[5][2]],
    Propagator[Loop[1]][Vertex[3][1], Vertex[3][1]],
    Propagator[Loop[2]][Vertex[5][2], Vertex[5][2]],
    Propagator[Loop[2]][Vertex[5][2], Vertex[5][2]] ]
]


Attributes[ TopologyList ] = {Flat}


(* some shortcuts *)

If[ $VersionNumber < 5.1, Except[patt_] = _?(!MatchQ[#, patt] &) ]

TadpolesOnly = ExcludeTopologies -> Loops[Except[1]]

TadpoleCTsOnly = ExcludeTopologies -> CTs[Except[1]]

SelfEnergiesOnly = ExcludeTopologies -> {Loops[Except[2]], WFCorrections}

SelfEnergyCTsOnly = ExcludeTopologies -> {CTs[Except[2]], WFCorrectionCTs}

TrianglesOnly = ExcludeTopologies -> Loops[Except[3]]

TriangleCTsOnly = ExcludeTopologies -> CTs[Except[3]]

BoxesOnly = ExcludeTopologies -> Loops[Except[4]]

BoxCTsOnly = ExcludeTopologies -> CTs[Except[4]]

PentagonsOnly = ExcludeTopologies -> Loops[Except[5]]

PentagonCTsOnly = ExcludeTopologies -> CTs[Except[5]]

HexagonsOnly = ExcludeTopologies -> Loops[Except[6]]

HexagonCTsOnly = ExcludeTopologies -> CTs[Except[6]]


Options[ CreateTopologies ] = {
  Adjacencies -> {3, 4},
  ExcludeTopologies -> {},
  StartingTopologies -> All,
  CTOrder -> 0
}

CreateTopologies::nostart = 
"No starting topologies defined for `1` loops and counter-term order `2`."

CreateTopologies::nomatch = 
"Warning: No starting topologies matched any of `1`."

CreateTopologies::badcto = 
"Bad counter-term order `1`."

CreateTopologies::badadj = 
"Adjacencies must be integers > 2."

CreateTopologies::delundef = 
"No $ExcludeTopologies function defined for `1`."

(* main function supporting i -> o input: *)

CreateTopologies[ l_Integer, i_Integer -> o_Integer, opt___Rule ] :=
  CreateTopologies[l, i + o, opt] /. 
    Propagator[External][v1:Vertex[1][j_], v2_] :>
      Propagator[ If[j > i, Outgoing, Incoming] ][v1, v2]

CreateTopologies[ l_Integer, n_Integer, options___Rule ] := 
Block[ {excl, start, cto, adj, emax, forb, tops, tree,
opt = ActualOptions[CreateTopologies, options]},

  If[ !VectorQ[adj = Flatten[{Adjacencies /. opt}],
        IntegerQ[#] && # > 2 &],
    Message[CreateTopologies::badadj];
    Return[$Failed] ];

  If[ !IntegerQ[cto = CTOrder /. opt] || cto < 0,
    Message[CreateTopologies::badcto, cto];
    Return[$Failed] ];

  If[ Head[StartTop[l, cto]] === StartTop,
    Message[CreateTopologies::nostart, l, cto];
    Return[$Failed] ]; 

  If[ (start = StartingTopologies /. opt) === All,
    start = StartTop[l, cto],
  (* else *)
    forb = Flatten[{start}];
    start = Cases[DownValues[define],
      (_[_[Alternatives@@ forb]] :> s_) -> s];
    If[ Length[start] === 0,
      Message[CreateTopologies::nomatch, forb];
      Return[TopologyList[]] ]
  ];

  emax = Max[adj];
  start = Select[start, FreeQ[#, Vertex[e_, ___] /; e > emax]&];
	(* set recursion end: *)
  Scan[
    ( ConstructTopologies[l, cto, Count[#, Propagator[External][__]],
        emax, #] = TopologyList[#] )&,
    start ];
  tops = TopologyList@@
    (ConstructTopologies[l, cto, n, emax, #]&)/@ start;

  If[ Length[ forb = Complement[Range[3, emax], adj] ] =!= 0,
    forb = Vertex[Alternatives@@ forb, ___];
    tops = Select[tops, FreeQ[#, forb]&] ];

  excl = $ExcludeTopologies/@
    Union[Flatten[{ExcludeTopologies /. opt}]];
  If[ Length[excl] =!= 0,
    excl = Level[excl, {2}, AndFunction];
	(* use ToTree only once: *)
    If[ Length[ forb = Position[excl, HoldPattern[ToTree[#]]] ] > 1,
      excl = ReplacePart[excl, tree, Rest[forb]] ];
    tops = Select[tops, excl] ];

  Sort[TopologySort/@ tops]
]


Attributes[ AndFunction ] = {HoldAll}

AndFunction[ f_ ] := f &

AndFunction[ f__ ] := And[f] &


CreateCTTopologies::cterr =
"Error in CreateTopologies for `1` loops and counter-term order `2`."

CreateCTTopologies[ c_Integer,
  n:(_Integer -> _Integer) | _Integer, opt___Rule ] :=
Block[ {x},
  TopologyList@@ Array[
    ( x = CreateTopologies[#, n, CTOrder -> c - #, opt];
      If[x === $Failed, Message[CreateCTTopologies::cterr, #, c - #] ];
      x )&, c, 0 ]
]


CreateVFTopologies[ vf_Integer,
  n:(_Integer -> _Integer) | _Integer, opt___Rule ] :=
  CreateTopologies[0, n, CTOrder -> vf, opt] /.
    Vertex[e_, c_] -> Vertex[e, -c]


(* Recursive creation of topologies.  The internal function that does
   all the work is ConstructTopologies.  It saves all values once found.
   To stop the recursion CreateTopologies defines ConstructTopologies
   with the minimum number of legs.
   ConstructTopologies always generates ALL topologies with up to emax
   edges on any vertex.  Those edge numbers that are to be omitted
   (e.g. Adjacencies -> {4, 6}) are sorted out by CreateTopologies. *)

(* if the recursion failed to stop: *)

ConstructTopologies[ _, _, _?Negative, _, _ ] = TopologyList[]

(* recursive generation of topologies *)

ConstructTopologies[ l_, cto_, ext_, emax_, top_ ] :=
  ConstructTopologies[l, cto, ext, emax, top] =
    TopologyList[ AddOne[#, ext, emax]&/@
      ConstructTopologies[l, cto, ext - 1, emax, top] ]


(* Add external line to a propagator.
   Vertices added by the program are numbered starting at
   100, 101, 102... hopefully this will avoid index conflicts. *)

AddToPropagator[ Propagator[h_][from_, to_], n_ ] :=
  Topology[h /. Loop[_] -> Loop][
    Propagator[h][from, Vertex[3][n + 99]],
    Propagator[h /. External -> Internal][Vertex[3][n + 99], to],
    Propagator[External][Vertex[1][n], Vertex[3][n + 99]] ]

AddPropagator[ top_, n_ ] :=
  TopologyCompare[
    TopologyList@@
      Array[ MapAt[AddToPropagator[#, n]&, top, #]&, Length[top] ] /.
        Topology[s_][p1___, Topology[snew_][pnew__], p2___] :> 
          Topology[s snew][p1, pnew, p2]
  ]


(* add external line to a vertex *)

AddToVertex[ Topology[s_][pr__], vert_, n_ ] :=
Block[ {newv = vert},
  ++newv[[0, 1]];
  Topology[ s If[vert[[1]] < 0, Permutable, Vertex] ][ pr,
    Propagator[External][Vertex[1][n], newv] ] /. vert -> newv
]

AddVertex[ top_, n_, emax_ ] :=
Block[ {vert},
  vert = Union[Cases[ top,
    Vertex[e_, c___][_] /; e < emax && {e, c} =!= {1}, {2} ]];
  TopologyList@@
    (TopologyCompare[
      TopologyList@@ Cases[vert, v:#[__] :> AddToVertex[top, v, n]] ]&)/@
    Union[Head/@ vert]
]


AddOne[ top_, n_, emax_ ] :=
  TopologyList[ AddPropagator[top, n], AddVertex[top, n, emax] ]


(* Order topologies canonically (sort of) *)

Incoming2 = Outgoing

topSort[ top_ ] :=
Block[ {vert, Loop, lc = 0, vc = 0, pc = 0, Incoming2, Outgoing},
  Outgoing = Incoming2;
  Flatten[plist@@ MapIndexed[toSort, top, 2]]
]


toSort[ Vertex[1][n_], _ ] := (vc = Max[vc, n]; vert[1][n, 0])

toSort[ Vertex[e_, c_:0][n_], _ ] := vert[e][1000 + n, c]

toSort[ Propagator[Loop[n_]][v__], {i_} ] :=
  prop[Loop, psort[v], {Loop[1000 + n]}][v, i]

toSort[ Propagator[t_][v__], {i_} ] := prop[t, psort[v]][v, i]


Attributes[ psort ] = Attributes[ plist ] = {Orderless}

plist[ p_[i__], r___ ] := { toProp[Map[renum, p, {2}]][i], plist[r] }

plist[ ] = {}


renum[ x:_[n_, ___] ] := x /; n < 500

renum[ x_Loop ] := x = Loop[++lc]

renum[ x:h_[n_, r___] ] := (x = h[++vc, r]) /; n > 1000

renum[ x:h_[_, r___] ] := x = h[--pc, r]


toProp[ _[t_, _[v__]] ] := Propagator[t][v]

toProp[ _[_, _[v__], _[t_]] ] := Propagator[t][v]


toVert[ vert[e_][n_, 0] ] := Vertex[e][n]

toVert[ vert[e_][n_, c_] ] := Vertex[e, c][n]


ord[ _[v__][v__, i_] ] := i

ord[ _[__, i_] ] := -i


TopologySort[ tops_TopologyList ] := TopologySort/@ tops

TopologySort[ top:P$Topology ] :=
  Head[top]@@ Map[toVert, Head/@ topSort[top], {2}]


TopologyOrdering[ tops_TopologyList ] := TopologyOrdering/@ tops

TopologyOrdering[ top:P$Topology ] :=
Block[ {sort = topSort[top]},
  {Head[top]@@ Map[toVert, Head/@ sort, {2}], ord/@ sort}
]


(* Compare topologies *)

TopologyCompare[ tops_ ] :=
Block[ {comp},
  comp =
    If[ Count[ tops[[1]], Propagator[Loop[_]][__] ] > 1 ||
          !FreeQ[tops[[1]], Vertex[_, _][_]],
      Loop | Permutable | Internal,
    (* else *)
      Loop | Permutable
    ];
  Join[ Select[tops, FreeQ[#[[0, 1]], comp]&],
    Compare[ Select[tops, !FreeQ[#[[0, 1]], comp]&] ] ] /.
    Topology[s_. __Symbol][p__] :> Topology[s][p]
]


(* Finding the symmetry factor: start with symfac = 1, append new
   propagators to loop propagators until all loop propagators have two
   additional vertices.  After each step do a TopologyCompare and choose
   the topology with the smallest symmetry factor (counting downwards,
   since we start with symfac = 1), then proceed to add the next
   propagator.  The inverse of the last symfac is then the s in
   Topology[s]. *)

SymmetryFactor[ top:P$Topology ] :=
Block[ {ext, p, t = Topology[1]@@ top},
  ext = Min[ 0, Cases[top, Vertex[1][n_] -> n, {2}] ];
  While[ Length[ p = Flatten[MapIndexed[ChooseProp, List@@ t]] ] =!= 0,
    ++ext;
    t = TopologyCompare[
      MapAt[AddToPropagator[#, ext]&, t, #]&/@ p /.
        Topology[s_][p1___, Topology[snew_][pnew__], p2___] :> 
          Topology[s snew][p1, pnew, p2] ];
    p = #[[0, 1]]&/@ t;
    t = t[[ Position[p, Min[p], 1, 1][[1, 1]] ]];
  ];
  1/t[[0, 1]]
]


ChooseProp[ pr_, _ ] := {} /; FreeQ[pr, Loop | Vertex[_, _]]

ChooseProp[ pr_, {n_} ] :=
  Switch[ # < 100 &/@ Level[pr, {2}],
    {True, True},
      n,
    {True, False},  
      If[MemberQ[t, _[ pr[[2]], _[i_] ] /; i >= 100], {}, n],
    {False, True},
      If[MemberQ[t, _[ _[i_], pr[[1]] ] /; i >= 100], {}, n],
    _,
      {}
  ]


(* $ExcludeTopologies[name] defines the filter "name" for use with the
   ExcludeTopologies -> ... option of CreateTopologies.

   When programming own filters you must make sure that the filter
   is always defined as a pure function, i.e. func[#]&.  In the filter
   function ToTree may be used which returns its argument (a topology)
   with the loops shrunk to a point named Centre[adj][n] where adj is
   the adjacency of loop n. *)

$ExcludeTopologies[ Loops[n_] ] = FreeQ[ToTree[#], Centre[n]] &

$ExcludeTopologies[ CTs[n_] ] = FreeQ[#, Vertex[n, _]] &

$ExcludeTopologies[ Tadpoles ] = $ExcludeTopologies[ Loops[1] ]

$ExcludeTopologies[ TadpoleCTs ] = $ExcludeTopologies[ CTs[1] ]

$ExcludeTopologies[ SelfEnergies ] = $ExcludeTopologies[ Loops[2] ]

$ExcludeTopologies[ SelfEnergyCTs ] = $ExcludeTopologies[ CTs[2] ]

$ExcludeTopologies[ Triangles ] = $ExcludeTopologies[ Loops[3] ]

$ExcludeTopologies[ TriangleCTs ] = $ExcludeTopologies[ CTs[3] ]

$ExcludeTopologies[ Boxes ] = $ExcludeTopologies[ Loops[4] ]

$ExcludeTopologies[ BoxCTs ] = $ExcludeTopologies[ CTs[4] ]

$ExcludeTopologies[ Pentagons ] = $ExcludeTopologies[ Loops[5] ]

$ExcludeTopologies[ PentagonCTs ] = $ExcludeTopologies[ CTs[5] ]

$ExcludeTopologies[ Hexagons ] = $ExcludeTopologies[ Loops[6] ]

$ExcludeTopologies[ HexagonCTs ] = $ExcludeTopologies[ CTs[6] ]

$ExcludeTopologies[ Boxes[n_] ] = $ExcludeTopologies[ Loops[n] ]

$ExcludeTopologies[ BoxCTs[n_] ] = $ExcludeTopologies[ CTs[n] ]

$ExcludeTopologies[ AllBoxes ] = $ExcludeTopologies[ Loops[n_ /; n >= 4] ]

$ExcludeTopologies[ AllBoxCTs ] = $ExcludeTopologies[ CTs[n_ /; n >= 4] ]

$ExcludeTopologies[ WFCorrections ] =
  FreeWFQ[ToTree[#], Centre[1], Centre[2]] &

$ExcludeTopologies[ WFCorrections[patt_] ] =
  $ExcludeTopologies[ WFCorrections ] /.
    t_ToTree :> Select[t, FreeQ[#, Vertex[1][Except[patt]]] &]

$ExcludeTopologies[ WFCorrectionCTs ] =
  FreeWFQ[#, Vertex[1, _], Vertex[2, _]] &

$ExcludeTopologies[ WFCorrectionCTs[patt_] ] =
  $ExcludeTopologies[ WFCorrectionCTs ] /.
    # :> Select[#, FreeQ[#, Vertex[1][_?(!MatchQ[#, patt]&)]] &]

$ExcludeTopologies[ Internal ] = FreeQ[#, Internal] &

$ExcludeTopologies[ undef_ ] :=
  (Message[CreateTopologies::delundef, undef]; Seq[])


ToTree[ top_ ] :=
Block[ {l, v, props, loops = {}},
  props[_] = {};
  tree = top /. Propagator[Loop[l_]][from_, to_, ___] :>
    (loops = {loops, l}; props[l] = {props[l], from, to}; Seq[]);
  v = Sequence@@@ tree;
  tree = Fold[
    ( l = Cases[ v, Alternatives@@ Flatten[props[#2]] ];
      #1 /. Thread[ Union[l] -> Centre[Length[l]][#2] ] )&,
    tree, Union[Flatten[loops]] ]
]


FreeWFQ[ top:P$Topology, patt1_, patt2_ ] :=
  Catch[ MapWF[Throw[False]&, top, patt1, patt2]; True ]


LoopFields[ gr_:{}, top:P$Topology, ___ ] :=
  Cases[AddFieldNo[top] /. List@@ gr, _[_Loop][_, _, f_, ___] -> f]


WFCorrectionFields[ gr_:{}, top:P$Topology, ___ ] :=
  WFFields[ ToTree[AddFieldNo[top] /. List@@ gr],
    Centre[1], Centre[2] ]

WFCorrectionCTFields[ gr_:{}, top:P$Topology, ___ ] :=
  WFFields[ AddFieldNo[top] /. List@@ gr,
    Vertex[1, _], Vertex[2, _] ]

WFFields[ args__ ] := Flatten[ MapWF[((#3&)@@@ #)&, args] ]


MapWF[ foo_, top_, patt1_, patt2_ ] :=
Block[ {etop, res, pos, br},
  etop = top /. Incoming | Outgoing -> External;
  res = DoWF[foo, etop]/@ Union[Cases[etop, patt2[_], {2}]];
  pos = Position[etop, patt1[_], {2}];
  If[ Length[pos] =!= 0,
    br = List@@ Curtail@@ MapAt[ branch[ #[[1]] ]&,
      Delete[etop, pos], {#1}&@@@ pos ];
    res = {res, DoWF[foo, br]/@ Cases[br, branch[v_] -> v]} ];
  res
]

DoWF[ foo_, top_ ][ v_ ] :=
Block[ {prop = Cases[top, _[_][___, v, ___]]},
  If[ Sort[#[[0, 1]]&/@ prop] === {External, Internal}, foo[prop], {} ]
]


Attributes[ Curtail ] = {Orderless, Flat}

Curtail[ br:branch[a_].., _[_][c___, a_, d___] ] :=
  Curtail[branch[c, d]] /; a[[0, 1]] - Length[{br}] < 2


End[]



==> FeynArts/FeynArts/TopologyEditor.java <==
/*
	TopologyEditor.java
		the topology editor UI, called by Shape
		last modified 11 Jun 03 th
*/

package de.FeynArts;

import java.math.*;
import java.awt.*;
import java.awt.geom.*;
import java.awt.event.*;
import javax.swing.*;
import com.wolfram.jlink.*;


public class TopologyEditor extends Frame {

  private final static double DEFAULT_RADIUS = 1.3;

  private final static int BORDER = 7, BOXWIDTH = 10, BOXHEIGHT = 10;
  private final static boolean PAINT = true, ERASE = false;

  private final static BasicStroke narrow = new BasicStroke();
  private final static BasicStroke wide = new BasicStroke(3);
  private final static BasicStroke xwide = new BasicStroke(4);

  private final static int COMMITTED = 0, CANCELLED = 1, ABORTED = 2;

  private Graphics2D screenGC;
  private Color bg;
  private double unitX, unitY;
  private int ybase;

  private CheckboxGroup positioning;
  private Checkbox gridposCheckbox;
  private Checkbox anyposCheckbox;
  private EditorCanvas editor;

  private Clickbox vertices[];
  private Propagator propagators[];
  private int nVertices, nPropagators = 0;

  private int scaleX(double x) {
    return (int)Math.round(unitX*x) + BORDER;
  }

  private int scaleY(double y) {
    return ybase - (int)Math.round(unitY*y);
  }

  private static double hypot(double x, double y) {
    return Math.sqrt(x*x + y*y);
  }

  private abstract class Clickbox {
    double x, y, backup1, backup2;
    Point center;
    Rectangle box;

    Clickbox() {
      center = new Point();
      box = new Rectangle(BOXWIDTH, BOXHEIGHT);
    }

    Clickbox(double x, double y) {
      this();
      backup1 = this.x = x;
      backup2 = this.y = y;
    }

    void update() {
      center.x = scaleX(x);
      center.y = scaleY(y);
      box.x = center.x - BOXWIDTH/2;
      box.y = center.y - BOXHEIGHT/2;
    }

    abstract void dragTo(Graphics2D g, double x, double y);
    abstract void revert();
  }

  private class Vertexbox extends Clickbox {

    Vertexbox(double x, double y) {
      super(x, y);
    }

    void revert() {
      x = backup1;
      y = backup2;
    }

    void dragTo(Graphics2D g, double x, double y) {
      double dx = x - this.x;
      double dy = y - this.y;
      if( dx == 0 && dy == 0 ) return;
      g.setColor(bg);
      g.fill(box);
      for( int i = 0; i < nPropagators; ++i ) {
        Propagator p = propagators[i];
        if( this == p.from || this == p.to ) {
          p.draw(g, ERASE);
          if( p.tadpole ) {		// a tadpole "follows" its vertex
            p.mid.x += dx;
            p.mid.y += dy;
          }
        }
      }
      this.x = x;
      this.y = y;
      update();
      for( int i = 0; i < nPropagators; ++i ) {
        Propagator p = propagators[i];
        if( this == p.from || this == p.to ) {
          p.update();
          p.draw(g, PAINT);
        }
      }
      g.setColor(Color.red);
      g.fill(box);
    }
  }

  private class Propagatorbox extends Clickbox {
    Propagator parent;
    private double backupheight;

    Propagatorbox(double x, double y, Propagator parent) {
      super(x, y);
      this.parent = parent;
      backupheight = parent.height;
    }

    void revert() {
      x = backup1;
      y = backup2;
      parent.height = backupheight;
      parent.update();
    }

    void dragTo(Graphics2D g, double x, double y) {
      if( x == this.x && y == this.y ) return;
      if( parent.tadpole ) parent.draw(g, ERASE);
      else {
        double xm = .5*(parent.to.x + parent.from.x);
        double ym = .5*(parent.to.y + parent.from.y);
        double dx = parent.to.x - parent.from.x;
        double dy = parent.to.y - parent.from.y;

	// adjust clicked position to lie on the perpendicular bisector
        if( dx == 0 ) y = ym;
        else if( dy == 0 ) x = xm;
        else {
          double h = dy/dx;
          double d = h + dx/dy;
          x = (xm/h + ym - y + h*x)/d;
          y = (xm + ym*h - x + y/h)/d;
        }

        double height = hypot(xm - x, ym - y);
        if( height < .3 ) height = 0;
        else {
          height = 2*height/hypot(dx, dy);
	    // cross product tells which side of the prop we are on
          double cross = dy*(x - parent.from.x) - dx*(y - parent.from.y);
          if( height*cross < 0 ) height = -height;
        }
        if( height == parent.height ) return;
        parent.draw(g, ERASE);
        if( (height >= 0 && parent.height < 0) ||
            (height < 0 && parent.height >= 0) )
          parent.label.angle = -parent.label.angle;
        parent.height = height;
      }
      this.x = x;
      this.y = y;
      parent.update();
      parent.draw(g, PAINT);
    }
  }

  private class Labelbox extends Clickbox {
    Propagator parent;
    double radius, angle;

    Labelbox(double radius, double angle, Propagator parent) {
      super();
      this.parent = parent;
      backup1 = this.radius = radius;
      backup2 = this.angle = angle;
    }

    void revert() {
      radius = backup1;
      angle = backup2;
    }

    void setXY() {
      double phi = angle + parent.arcCenterAngle;
      x = parent.mid.x + radius*Math.cos(phi);
      y = parent.mid.y + radius*Math.sin(phi);
    }

    void dragTo(Graphics2D g, double x, double y) {
      if( x == this.x && y == this.y ) return;
      double dx = x - parent.mid.x;
      double dy = y - parent.mid.y;
      radius = hypot(dx, dy);
      angle = Math.atan2(dy, dx) - parent.arcCenterAngle;
      if( Math.abs(angle) < .1 ) angle = 0;
      else if( Math.abs(angle - Math.PI) < .1 ) angle = Math.PI;

      g.setColor(bg);
      g.drawLine(parent.mid.center.x, parent.mid.center.y, center.x, center.y);
      g.fill(box);
      setXY();
      update();
      g.setColor(Color.black);
      g.drawLine(parent.mid.center.x, parent.mid.center.y, center.x, center.y);
      g.setColor(Color.green);
      g.fill(box);
    }
  }


  private class Propagator {
    Vertexbox from, to;
    Propagatorbox mid;
    Labelbox label;
    boolean tadpole;
    double height, arcCenterAngle;
    private double arcRadius, arcCenterX, arcCenterY;
    private int arcAngleStart, arcAngleExtent;

    Propagator(double prop[], int off) {
      if( tadpole = prop[off] < 0 ) {
        from = to = (Vertexbox)vertices[-(int)prop[off] - 1];
        mid = new Propagatorbox(prop[off + 1], prop[off + 2], this);
      }
      else {
        from = (Vertexbox)vertices[(int)prop[off] - 1];
        to = (Vertexbox)vertices[(int)prop[off + 1] - 1];
        height = prop[off + 2];
        mid = new Propagatorbox(0, 0, this);
      }
      label = new Labelbox(prop[off + 3], prop[off + 4], this);
      update();
    }

    void update() {
      if( tadpole ) {
        arcCenterX = .5*(from.x + mid.x);
        arcCenterY = .5*(from.y + mid.y);
        double dx = arcCenterX - from.x;
        double dy = arcCenterY - from.y;
        arcRadius = hypot(dx, dy);
        arcCenterAngle = Math.atan2(dy, dx);
        arcAngleStart = 0;
        arcAngleExtent = 360;
      }
      else {
        double dx = to.x - from.x;
        double dy = to.y - from.y;
        double halfLength = .5*hypot(dx, dy);
        double centerAngle = Math.atan2(dy, dx) - .5*Math.PI;
        double halfAngle, rad;
        arcCenterX = mid.x = .5*(from.x + to.x);
        arcCenterY = mid.y = .5*(from.y + to.y);
        if( height == 0 ) {
          arcRadius = rad = 20000;
          halfAngle = Math.asin(halfLength/rad);
        }
        else {
          if( height < 0 ) centerAngle += Math.PI;
          halfAngle = 2*Math.atan(rad = Math.abs(height));
          mid.x += rad*halfLength*Math.cos(centerAngle);
          mid.y += rad*halfLength*Math.sin(centerAngle);
          arcRadius = rad = halfLength/Math.sin(halfAngle);
          rad = Math.sqrt(rad*rad - halfLength*halfLength);
          if( Math.abs(height) > 1 ) rad = -rad;
        }
        arcCenterX -= rad*Math.cos(centerAngle);
        arcCenterY -= rad*Math.sin(centerAngle);
        arcCenterAngle = centerAngle;
        arcAngleStart = (int)Math.round(Math.toDegrees(centerAngle - halfAngle));
        arcAngleExtent = (int)Math.round(Math.toDegrees(2*halfAngle));
      }
      label.setXY();
    }

    void draw(Graphics2D g, boolean inColor) {
      if( inColor ) {
        g.setStroke(wide);
        g.setColor(Color.black);
      }
      else {
        g.setStroke(xwide);
        g.setColor(bg);
      }
      if( arcRadius < 20000 )
        g.drawArc(
          scaleX(arcCenterX - arcRadius),
          scaleY(arcCenterY + arcRadius),
          (int)Math.round(2*arcRadius*unitX),
          (int)Math.round(2*arcRadius*unitY),
          arcAngleStart, arcAngleExtent);
      else
        g.drawLine(from.center.x, from.center.y, to.center.x, to.center.y);
      g.setStroke(narrow);
      mid.update();
      label.update();
      g.drawLine(mid.center.x, mid.center.y, label.center.x, label.center.y);
      if( inColor ) g.setColor(Color.blue);
      g.fill(mid.box);
      if( inColor ) g.setColor(Color.green);
      g.fill(label.box);
    }
  }


  public class EditorCanvas extends Canvas
    implements ComponentListener, MouseListener, MouseMotionListener {

    private Clickbox selected;
    private Image current = null;
    private Graphics2D currentGC;
    private boolean redraw = true;

    EditorCanvas(int width, int height) {
      setSize(width, height);
      ybase = height - BORDER;
      unitX = (width - 2*BORDER)/20.;
      unitY = (height - 2*BORDER)/20.;
      addComponentListener(this);
      addMouseListener(this);
      addMouseMotionListener(this);
    }

    public void update(Graphics g) {
      paint(g);
    }

    public void paint(Graphics g) {
      if( nPropagators == 0 ) return;
      if( current == null || redraw ) {
        Dimension size = getSize();
        if( current == null ) {
          current = createImage(size.width, size.height);
          currentGC = (Graphics2D)(current == null ? g : current.getGraphics());
        }
        currentGC.setColor(getBackground());
        currentGC.fillRect(0, 0, size.width, size.height);
        paintCanvas(currentGC);
        redraw = false;
      }
      if( current != null ) g.drawImage(current, 0, 0, null);
    }

    private void paintCanvas(Graphics2D g) {
      g.setColor(Color.black);
      double x = BORDER;
      for( int i = 20; i >= 0; --i ) {		// draw grid
        int i5 = i % 5;
        double y = ybase;
        for( int j = 20; j >= 0; --j ) {
          int ix = (int)Math.round(x);
          int iy = (int)Math.round(y);
          if( i5 == 0 && j % 5 == 0 ) {
            g.drawLine(ix - 2, iy, ix + 2, iy);
            g.drawLine(ix, iy - 2, ix, iy + 2);
          }
          else g.drawRect(ix, iy, 0, 0);
          y -= unitY;
        }
        x += unitX;
      }

      for( int i = 0; i < nVertices; ++i ) vertices[i].update();

      for( int i = 0; i < nPropagators; ++i )
        propagators[i].draw(g, PAINT);

      g.setColor(Color.red);
      for( int i = 0; i < nVertices; ++i )
        g.fill(vertices[i].box);
    }

    public void componentResized(ComponentEvent e) {
      Dimension size = getSize();
      ybase = (int)Math.round(size.height) - BORDER;
      unitX = (size.width - 2*BORDER)/20.;
      unitY = (size.height - 2*BORDER)/20.;
      currentGC.dispose();
      current = null;
    }

    public void componentMoved(ComponentEvent e) {}
    public void componentHidden(ComponentEvent e) {}
    public void componentShown(ComponentEvent e) {}

    public void mouseDragged(MouseEvent m) {
      if( selected != null ) {
        double x = (m.getX() - BORDER)/unitX;
        double y = (ybase - m.getY())/unitY;
        if( positioning.getSelectedCheckbox() == gridposCheckbox ) {
          x = .5*Math.round(2*x);
          y = .5*Math.round(2*y);
        }
        x = Math.max(Math.min(x, 20), 0);
        y = Math.max(Math.min(y, 20), 0);
        selected.dragTo(screenGC, x, y);
      }
    }

    public void mousePressed(MouseEvent m) {
      if( SwingUtilities.isLeftMouseButton(m) ) {
        for( int i = 0; i < vertices.length; ++i )
          if( vertices[i].box.contains(m.getPoint()) ) {
            selected = vertices[i];
            break;
          }
      }
    }

    public void mouseReleased(MouseEvent m) {
      if( selected != null ) {
        selected = null;
        redraw = true;
        repaint();
      }
    }

    public void mouseClicked(MouseEvent m) {
      if( SwingUtilities.isLeftMouseButton(m) ) return;

      Clickbox sel = null;
      for( int i = nVertices; i < vertices.length; ++i )
        if( vertices[i].box.contains(m.getPoint()) ) {
          sel = vertices[i];
          break;
        }
      if( sel == null ) return;

      if( sel instanceof Propagatorbox ) {
        Propagator p = ((Propagatorbox)sel).parent;
        if( p.tadpole ) return;
        if( SwingUtilities.isRightMouseButton(m) ) {
          p.height = -p.height;
          p.label.angle = -p.label.angle;
        }
        else {
          if( p.height < 0 ) p.label.angle = -p.label.angle;
          p.height = 0;
        }
        p.update();
      }
      else {
        Labelbox l = (Labelbox)sel;
        if( SwingUtilities.isRightMouseButton(m) )
          l.angle = Math.PI - l.angle;
        else {
          l.radius = DEFAULT_RADIUS;
          l.angle = 0;
        }
        l.setXY();
      }
      redraw = true;
      repaint();
    }

    public void mouseMoved(MouseEvent m) {}
    public void mouseEntered(MouseEvent m) {}
    public void mouseExited(MouseEvent m) {}
  }

  public class HelpCanvas extends Canvas {
    private final int WIDTH = 107, HEIGHT = 175;
    private Image mousehelp;

    HelpCanvas() {
      setSize(WIDTH, HEIGHT);
    }

    public void paint(Graphics g) {
      if( mousehelp == null ) {
        mousehelp = createImage(WIDTH, HEIGHT);
        Graphics gi = mousehelp.getGraphics();
        gi.setColor(getBackground());
        gi.fillRect(0, 0, WIDTH, HEIGHT);

        final int TEXTHEIGHT = 16;
        final int SPACER = 10;
        final int LINE0 = TEXTHEIGHT;
        final int LINE1 = LINE0 + SPACER + TEXTHEIGHT;
        final int LINE2 = LINE1 + TEXTHEIGHT;
        final int LINE3 = LINE2 + SPACER + TEXTHEIGHT;
        final int LINE4 = LINE3 + TEXTHEIGHT;
        final int LINE5 = LINE4 + TEXTHEIGHT;
        final int LINE6 = LINE5 + SPACER + TEXTHEIGHT;
        final int LINE7 = LINE6 + TEXTHEIGHT;
        final int INDENT0 = BORDER;
        final int INDENT1 = INDENT0 + 3 + BOXWIDTH;
        final int INDENT2 = INDENT1 + 3 + BOXWIDTH;
        final int INDENT3 = INDENT2 + 3 + BOXWIDTH;

        gi.setColor(Color.black);
        gi.drawString("mouse:", INDENT0, LINE0);
        gi.drawString("left button", INDENT0, LINE1);
        gi.drawString("drag", INDENT3, LINE2);

        gi.drawString("middle button", INDENT0, LINE3);
        gi.drawString("straighten", INDENT1, LINE4);
        gi.drawString("default pos.", INDENT1, LINE5);

        gi.drawString("right button", INDENT0, LINE6);
        gi.drawString("mirror", INDENT2, LINE7);

        gi.setColor(Color.red);
        gi.fillRect(INDENT0, LINE2 - BOXHEIGHT + 1, BOXWIDTH, BOXHEIGHT);

        gi.setColor(Color.blue);
        gi.fillRect(INDENT1, LINE2 - BOXHEIGHT + 1, BOXWIDTH, BOXHEIGHT);
        gi.fillRect(INDENT0, LINE4 - BOXHEIGHT + 1, BOXWIDTH, BOXHEIGHT);
        gi.fillRect(INDENT0, LINE7 - BOXHEIGHT + 1, BOXWIDTH, BOXHEIGHT);

        gi.setColor(Color.green);
        gi.fillRect(INDENT2, LINE2 - BOXHEIGHT + 1, BOXWIDTH, BOXHEIGHT);
        gi.fillRect(INDENT0, LINE5 - BOXHEIGHT + 1, BOXWIDTH, BOXHEIGHT);
        gi.fillRect(INDENT1, LINE7 - BOXHEIGHT + 1, BOXWIDTH, BOXHEIGHT);
      }

      g.drawImage(mousehelp, 0, 0, null);
    }
  }

  public TopologyEditor() {
    super("FeynArts Topology Editor");

    editor = new EditorCanvas(20*20 + 2*BORDER, 20*20 + 2*BORDER);

    Box rightpanel = Box.createVerticalBox();

    Button okButton = new Button("OK");
    okButton.addActionListener(
      new ActionListener() {
        public void actionPerformed(ActionEvent e) {
          quit(COMMITTED);
        }
      });
    rightpanel.add(okButton);

    Button cancelButton = new Button("Cancel");
    cancelButton.addActionListener(
      new ActionListener() {
        public void actionPerformed(ActionEvent e) {
          quit(CANCELLED);
        }
      });
    rightpanel.add(cancelButton);

    Button abortButton = new Button("Abort");
    abortButton.addActionListener(
      new ActionListener() {
        public void actionPerformed(ActionEvent e) {
          quit(ABORTED);
        }
      });
    rightpanel.add(abortButton);

    Button revertButton = new Button("Revert");
    revertButton.addActionListener(
      new ActionListener() {
        public void actionPerformed(ActionEvent e) {
          for( int i = 0; i < vertices.length; ++i )
            vertices[i].revert();
          editor.redraw = true;
          editor.repaint();
        }
      });
    rightpanel.add(revertButton);

    rightpanel.add(Box.createVerticalStrut(10));

    positioning = new CheckboxGroup();
    gridposCheckbox = new Checkbox("Grid position", positioning, true);
    anyposCheckbox = new Checkbox("Any position", positioning, false);
    rightpanel.add(gridposCheckbox);
    rightpanel.add(anyposCheckbox);

    rightpanel.add(Box.createVerticalStrut(10));

    HelpCanvas help = new HelpCanvas();
    rightpanel.add(help);

    add(BorderLayout.CENTER, editor);
    add(BorderLayout.EAST, rightpanel);
    pack();
    addWindowListener(new WindowAdapter() {
      public void windowClosing(WindowEvent e) {
        quit(ABORTED);
      }
    });
    setVisible(true);

    screenGC = (Graphics2D)editor.getGraphics();
    bg = editor.getBackground();
  }

  public void closeWindow() {
    dispose();
    screenGC.dispose();
  }

  private void quit(int success) {
    KernelLink link = StdLink.getLink();
    if( link == null ) return;
    try {
      link.evaluate("(EndModal[]; " + success + ")");
      link.discardAnswer();
    }
    catch( MathLinkException e ) {
      System.err.println(e.getMessage());
    }
  }

  public void putShapeData(double vert[], double prop[]) {
    vertices = new Clickbox[vert.length/2 + 2*prop.length/5];
    propagators = new Propagator[prop.length/5];

    int n = 0;
    for( int i = 0; i < vert.length; i += 2 )
      vertices[n++] = new Vertexbox(vert[i], vert[i + 1]);
    nVertices = n;

    nPropagators = 0;
    for( int i = 0; i < prop.length; i += 5 ) {
      Propagator p = new Propagator(prop, i);
      propagators[nPropagators++] = p;
      vertices[n++] = p.label;
      vertices[n++] = p.mid;
	// note: the order "first label, then mid" is important
	//       because mid.revert() calls label.update()
    }
    editor.redraw = true;
    editor.repaint();
  }

  public void getShapeData() {
    KernelLink link = StdLink.getLink();
    if( link == null ) return;

    link.beginManual();
    try {
      link.putFunction("List", 3);

      link.putFunction("List", nVertices);
      for( int i = 0; i < nVertices; ++i ) {
        link.putFunction("List", 2);
        link.put(vertices[i].x);
        link.put(vertices[i].y);
      }

      link.putFunction("List", nPropagators);
      for( int i = 0; i < nPropagators; ++i ) {
        Propagator p = propagators[i];
        if( p.tadpole ) {
          link.putFunction("List", 2);
          link.put(p.mid.x);
          link.put(p.mid.y);
        }
        else link.put(p.height);
      }

      link.putFunction("List", nPropagators);
      for( int i = 0; i < nPropagators; ++i ) {
        Labelbox l = propagators[i].label;
        if( l.angle == 0 )
          link.put(l.radius/DEFAULT_RADIUS);
        else if( l.angle == Math.PI )
          link.put(-l.radius/DEFAULT_RADIUS);
        else {
          link.putFunction("List", 2);
          link.put(l.radius);
          link.put(l.angle);
        }
      }
//      link.endPacket();
    }
    catch( MathLinkException e ) {
      System.err.println(e.getMessage());
    }
  }

}


==> FeynArts/FeynArts/Utilities.m <==
(*
	Utilities.m
		diverse utility functions for other parts of FA
		last modified 11 Jul 14 th
*)

Begin["`Utilities`"]

Attributes[ FAPrint ] = {HoldRest}

FAPrint[ v_Integer, s__ ] := Print[s] /; v <= $FAVerbose


ActualOptions::noopt =
"Warning: `2` is not a valid option of `1`."

Options[ ActualOptions ] = {Warnings -> True}

ActualOptions[ sym_, opts___ ] :=
Block[ {p},
  If[ Warnings /. Options[ActualOptions],
    Message[ActualOptions::noopt, sym, #]&/@
      Complement[First/@ {opts}, First/@ Options[sym]] ];
  If[ Length[ p = Position[{opts}, _[First[#], _], 1, 1] ] === 0, #,
    {opts}[[ Sequence@@ p[[1]] ]] ]&/@ Options[sym]
]


ResolveLevel::invalid =
"Invalid level specification `1`."

	(* to make things like PaintLevel -> {InsertionLevel} work: *)
ResolveLevel[ {{___, lev_}} ] := ResolveLevel[{lev}]

ResolveLevel[ lev_List ] :=
  (Union[lev /. Generic -> AAA] /. AAA -> Generic) /;
    VectorQ[lev, MatchQ[#, Generic | Classes | Particles]&]

ResolveLevel[ Generic ] = {Generic}

ResolveLevel[ Classes ] = {Generic, Classes}

ResolveLevel[ Particles ] = {Generic, Classes, Particles}

ResolveLevel[ other_ ] :=
  (Message[ResolveLevel::invalid, other]; $Failed)


ResolveType[ Incoming ] = External

ResolveType[ Outgoing ] = External

ResolveType[ _Loop ] = Loop

ResolveType[ other_ ] = other


ContainsQ[ expr_, {} ] = True

ContainsQ[ expr_, {x_, ___} ] := False /; FreeQ[expr, x]

ContainsQ[ expr_, {_, li___} ] := ContainsQ[expr, {li}]


If[ System`Ordering[{1, 2}] =!= {1, 2},
  System`Ordering[x_] :=
    Last/@ Sort[Transpose[{x, Range[Length[x]]}]]
]


(* generic fields have no signs (attribute SelfConjugate exists
   only at classes level, i.e. there are no generic antiparticles) *)

ToGeneric[ expr_ ] := expr /. _. (f:P$Generic)[__] -> f

ToClasses[ expr_ ] := expr /. s_. (f:P$Generic)[i_, __] :> s f[i]


Seq = Sequence


TakeGraph[ gr_ -> _ ] = gr

TakeGraph[ gr_ ] = gr

TakeIns[ _ -> ins_ ] = ins

TakeIns[ _ ] = Sequence[]


Subst[ expr_, i_List, j_List ] :=
  expr /. Thread[Take[i, Length[j]] -> j]

Subst[ expr_, ___ ] = expr


(* Canonical ordering *)

PSort[ Propagator[x__] ] := PSort[ Propagator[True][x] ]

PSort[ pr:Propagator[_][_, _] ] := Sort[pr]

PSort[ Propagator[type_][from_, to_, part_] ] :=
  If[ !OrderedQ[{from, to}] ||
        (from === to && !OrderedQ[{part, AntiParticle[part]}]),
    Propagator[type][to, from, AntiParticle[part]],
  (* else *)
    Propagator[type][from, to, part]
  ]


SortCrit[ a:s_. (f:P$Generic)[t_, i___] ] := {s f[t], {i}, a}

SortCrit[ a:s_. (f:P$Generic) ] := {s f[0], {}, a}

VSort[ vert_ ] := Last/@ Sort[SortCrit/@ vert]


Vertices[ top_ ] :=
  Union[ Cases[top, Vertex[n__][_] /; {n} =!= {1}, {2}] ]


(* add Field[n] to propagator *)

AddFieldNo[ top:P$Topology ] := MapIndexed[ AddFieldNo, top ]

AddFieldNo[ p_[from_, to_], {n_} ] := p[from, to, Field[n]]

AddFieldNo[ p_, _ ] = p


(* Compare: First build a table of all possible permutations of
   the permutable vertices (those with negative indices), unionize it,
   and weed out the superfluous tops + get their symm factor right *)

Renumber[ top_ ] :=
Block[ {s},
  s = Sort[(Propagator@@ PSort[#])&/@ top];
  s /. MapIndexed[ #1 -> Head[#1]@@ #2 &, Vertices[s] ]
]


TopPermute[ Topology[_][props__] ] :=
Block[ {perm},
  perm = Union[ Cases[{props}, Vertex[_][_?Negative], {2}] ];
  If[ Length[perm] === 0, Return[Renumber[{props}]] ];
  Sort[ Renumber[{props} /. Thread[perm -> #]]&/@
    Permutations[perm] ][[1]]
]


Compare[ tops:_[] ] = tops

Compare[ tops_ ] :=
Block[ {perm, p},
  perm = TopPermute/@ tops;
  ( p = Position[perm, #, 1];
    tops[[ p[[1, 1]] ]] /.
      Topology[s_][rest__] -> Topology[s/Length[p]][rest] )&/@
    Union[perm]
]


ProcessName[ FeynAmpList[info__][___] ] := ProcessName@@ (Hold[
  Map[First, Process, {2}],
  Model, GenericModel,
  ExcludeParticles, ExcludeFieldPoints, LastSelections
] /. {info})

ProcessName[ TopologyList[info__][___] ] := ProcessName@@ (Hold[
  Process,
  Model, GenericModel,
  ExcludeParticles, ExcludeFieldPoints, LastSelections
] /. {info})

ProcessName[ proc_, opt__ ] :=
  ProcessName[proc] <> "_" <>
    FromCharacterCode[IntegerDigits[Hash[{opt}], 26] + 97]

(*
ProcessName[ proc_, mod_, opt__ ] :=
  ProcessName[proc, mod] <> "_" <>
    FromCharacterCode[IntegerDigits[Hash[{opt}], 26] + 97]

ProcessName[ proc_, mod_ ] :=
  ProcessName[proc] <> "_" <>
    Delete[{ToString[#], "-"}&/@ Flatten[{mod}], {-1, -1}]
*)

ProcessName[ proc_ ] := StringJoin[ToString/@ (
  DeleteCases[
    Level[proc /. i_Index :> ToString[i], {-1}, Heads -> True],
    s_Symbol /; Context[s] === "System`" ] /. -1 -> "-" )]


NumberOf[ n_, what_ ] :=
  ToString/@ n <> what <> If[Plus@@ Cases[n, _Integer] === 1, "", "s"]

Statistics[ expr_, levels_, what_ ] :=
  NumberOf[
    Rest[Flatten[ {
      ", ",
      Plus@@
        Cases[expr, Insertions[#][args__] :> Length[{args}], Infinity],
      " ", # }&/@ levels ]], 
    what ]


Alph::badindex =
"There is no letter with index `1`."

Alph[ n_ ] := FromCharacterCode[n + 96] /; n > 0 && n < 27

Alph[ n_ ] := Message[Alph::badindex, n]

UCAlph[ n_ ] := FromCharacterCode[n + 64] /; n > 0 && n < 27

UCAlph[ n_ ] := Message[Alph::badindex, n]

MapIndexed[ (Greek[#1] = #2)&[#2[[1]], #1]&,
  { "\\alpha", "\\beta", "\\gamma", "\\delta", "\\epsilon", "\\zeta",
    "\\eta", "\\theta", "\\iota", "\\kappa", "\\lambda", "\\mu", "\\nu",
    "\\xi", "o", "\\pi", "\\rho", "\\sigma", "\\tau", "\\upsilon",
    "\\phi", "\\chi", "\\psi", "\\omega" } ]

Greek[ n_ ] := Message[Alph::badindex, n]

MapIndexed[ (UCGreek[#1] = #2)&[#2[[1]], #1]&,
  { "A", "B", "\\Gamma", "\\Delta", "E", "Z", "H", "\\Theta", "I", "K",
    "\\Lambda", "M", "N", "\\Xi", "O", "\\Pi", "P", "\\Sigma", "T",
    "\\Upsilon", "\\Phi", "X", "\\Psi", "\\Omega" } ]

UCGreek[ n_ ] := Message[Alph::badindex, n]

End[]



==> FeynArts/FeynArts/psripper.c <==
/*
	psripper.c
		rips comments and whitespace from a PostScript
		prologue file for faster processing
		this file is part of FeynArts
		last modified 7 May 02 th

	Usage: psripper < in.ps > out.ps
*/

#include <stdio.h>
#include <stdlib.h>
#include <string.h>

int main()
{
  char s[1024], *p, *token, c;
  int instring = 0, linewidth = 0, width;

  while( !feof(stdin) ) {
    *s = 0;
    fgets(s, sizeof(s), stdin);
    if( *s == 0 ) break;
    if( *s == '%' && (*(s + 1) == '%' || *(s + 1) == '!') ) {
      if( linewidth ) {
        putchar('\n');
        linewidth = 0;
      }
      if( strcmp(s + 2, "BeginProlog\n") == 0 ||
          strcmp(s + 2, "BeginSetup\n") == 0 ) putchar('\n');
      printf("%s", s);
      continue;
    }

    token = NULL;

    for( p = s; ; ++p ) {
      switch( *p ) {
      case ' ':
      case '\t':
      case '%':
        if( instring ) break;
      case '\n':
      case 0:
        c = *p;
        if( token ) {
          *p = 0;
          width = strlen(token) + 1;
          if( linewidth ) {
            if( width + linewidth < 75 ) putchar(' ');
            else {
              putchar('\n');
              linewidth = 0;
            }
          }
          linewidth += width;
          printf("%s", token);
          token = NULL;
        }          
        if( c == ' ' || c == '\t' ) continue;
        goto skiprest;
      case ')':
        if( *(p - 1) != '\\' ) instring = 0;
        break;
      case '(':
        if( *(p - 1) != '\\' ) instring = 1;
        break;
      }
      if( !token ) token = p;
    }
skiprest: ;
  }
  if( linewidth ) putchar('\n');
  return 0;
}



==> FeynArts/FeynArts39.m <==
(*

This is FeynArts, Version 3.9
Copyright by Sepp Kueblbeck, Hagen Eck, and Thomas Hahn 1991-2014
last modified 4 Apr 15 by Thomas Hahn

Release notes:

FeynArts is free software, but is not in the public domain.
Instead it is covered by the GNU Lesser General Public License.
In plain English this means:

1. We don't promise that this software works.
   (But if you find any bugs, please let us know!)

2. You can use this software for whatever you want.
   You don't have to pay us.

3. You may not pretend that you wrote this software.
   If you use it in a program, you must acknowledge
   somewhere in your publication that you've used
   our code.

If you're a lawyer, you can find the legal stuff at
http://www.fsf.org/copyleft/lgpl.html.

The user guide for this program can be found at
http://www.feynarts.de.

If you find any bugs, or want to make suggestions, or
just write fan mail, address it to:
	Thomas Hahn
	Max-Planck-Institute for Physics
	Foehringer Ring 6
	D-80805 Munich, Germany
	e-mail: hahn@feynarts.de

There exists a low-traffic mailing list where updates will be
announced.  Contact hahn@feynarts.de to be added to this list. 

Have fun!

*)


Print[""];
Print["FeynArts 3.9"];
Print["by Hagen Eck, Sepp Kueblbeck, and Thomas Hahn"];
Print["last revised 4 Apr 15"]


BeginPackage["FeynArts`"]

(* definitions for Utilities.m *)

FAPrint::usage =
"FAPrint[v, s] prints s if v <= $FAVerbose."

ActualOptions::usage =
"ActualOptions[sym, options] returns a list of options of sym with the
valid options of sym replaced by their actual values."

ResolveLevel::usage =
"ResolveLevel[lev] returns a full set of levels selected by lev.  For
example, ResolveLevel[Particles] gives {Generic, Classes, Particles}."

ResolveType::usage =
"ResolveType[t] returns an abridged class of propagator with values
External, Internal, or Loop."

ContainsQ::usage =
"ContainsQ[expr, items] gives True if expr contains every element in
items."

ToGeneric::usage =
"ToGeneric[expr] returns expr with all classes and particle fields
replaced by their generic fields.  Mind that this procedure removes the
signs of the fields."

ToClasses::usage =
"ToClasses[expr] returns expr with all particle fields replaced by their
classes fields."

Seq::usage =
"Seq is almost identical to Sequence except that it is not expanded
automatically."

TakeGraph::usage =
"TakeGraph[ins -> graph] returns graph."

TakeIns::usage =
"TakeIns[ins -> graph] returns ins."

Subst::usage =
"Subst[expr, i, j] substitutes the elements of i by the corresponding
elements of j, where j may be shorter than i."

PSort::usage =
"PSort[p] sorts the first two elements of a propagator p."

VSort::usage =
"VSort[v] sorts vertex v into canonical order."

Vertices::usage =
"Vertices[top] returns a list of all vertices of topology top."

AddFieldNo::usage =
"AddFieldNo[top] adds numbers of the form Field[n] to the propagators in
topology top."

Compare::usage =
"Compare[t] is the `pure' compare function to eliminate equivalent
topologies of a TopologyList t."

ProcessName::usage =
"ProcessName[amp] constructs a string suitable as filename for the
inserted topology or amplitude list amp which is unique to the model
and particle selection."

NumberOf::usage =
"NumberOf is an internal function."

Statistics::usage =
"Statistics is an internal function."

Alph::usage =
"Alph[n] gives the nth lowercase letter."

UCAlph::usage =
"UCAlph[n] gives the nth uppercase letter."

Greek::usage =
"Greek[n] gives the nth lowercase greek letter."

UCGreek::usage =
"UCGreek[n] gives the nth uppercase greek letter."


(* definitions for Topology.m *)

Topology::usage =
"Topology is the head of a topology data structure.  Topology[s] is
the head of a topology with combinatorial factor 1/s."

TopologyList::usage =
"TopologyList is the head of a list of topologies."

Propagator::usage =
"Propagator[v1, v2] is an (undirected) propagator joining the two 
vertices v1 and v2.\n
Propagator[v1, v2, f] is a (directed) propagator transporting field f
from vertex v1 to v2.\n
Propagator[t][...] is the representation of a propagator of type t.
Possible types are: Incoming, Outgoing, External, Internal and Loop[n]."

Incoming::usage =
"Propagator[Incoming][...] denotes an incoming propagator."

Outgoing::usage =
"Propagator[Outgoing][...] denotes an outgoing propagator."

External::usage =
"Propagator[External][...] denotes an external propagator.\n
External is also used in SumOver[index, range, External] to indicate
that the index to be summed belongs to an external particle."

Internal::usage =
"Propagator[Internal][...] denotes an internal propagator.\n
ExcludeTopologies -> Internal excludes topologies that contain
Propagator[Internal], i.e. the one-particle reducible ones."

Loop::usage =
"Propagator[Loop[n]][...] denotes a propagator on loop n."

Vertex::usage =
"Vertex[e][n] is the representation of a vertex with e propagators in
a topology.  Vertex[e, cto][n] is the representation of a vertex of
counter-term order cto in a topology."

CreateTopologies::usage =
"CreateTopologies[l, i -> o] returns a TopologyList of topologies with
i incoming and o outgoing legs and l loops (at the moment l = 0...3)."

ExcludeTopologies::usage =
"ExcludeTopologies is an option of CreateTopologies which specifies
filters for excluding topologies.  You may use the built-in filters:
Tadpoles, TadpoleCTs, SelfEnergies, SelfEnergyCTs, WFCorrections,
WFCorrectionCTs, Triangles, TriangleCTs, Boxes[n], BoxCTs[n], AllBoxes,
AllBoxCTs, or define new ones using $ExcludeTopologies."

$ExcludeTopologies::usage =
"$ExcludeTopologies[filt] is the function corresponding to filt in
ExcludeTopologies -> {filt, ...}.  It must be defined as a pure function
(i.e. func[#]&).  Given a topology, this function must return True if
the topology shall not be discarded."

Loops::usage =
"Loops[n] is a filter used with ExcludeTopologies.  It excludes
topologies containing loops that are connected to the rest of the graph
with n propagators."

CTs::usage =
"CTs[n] is a filter used with ExcludeTopologies.  It excludes the
counter-term topologies corresponding to Loops[n]."

Tadpoles::usage =
"Tadpoles is a filter used with ExcludeTopologies.  It excludes
topologies containing loops that are connected to the rest of the graph
with one propagator."

TadpoleCTs::usage =
"TadpoleCTs is a filter used with ExcludeTopologies.  It excludes
counter-term topologies corresponding to Tadpoles."

SelfEnergies::usage =
"SelfEnergies is a filter used with ExcludeTopologies.  It excludes
topologies containing loops that are connected to the rest of the graph
with two propagators."

SelfEnergyCTs::usage =
"SelfEnergyCTs is a filter used with ExcludeTopologies.  It excludes
counter-term topologies corresponding to SelfEnergies."

WFCorrections::usage =
"WFCorrections is a filter used with ExcludeTopologies.  It excludes
wave-function-correction topologies, i.e. self-energy insertions and
tadpoles on external legs.  It can also be used in the form
WFCorrections[patt], which limits the selection to only those external 
lines matching patt."

WFCorrectionCTs::usage =
"WFCorrectionCTs is a filter used with ExcludeTopologies.  It excludes
wave-function-correction counter-term topologies, i.e. the counter-terms
corresponding to WFCorrections.  It can also be used in the form
WFCorrectionCTs[patt], which limits the selection to only those external
lines matching patt."

Triangles::usage =
"Triangles is a filter used with ExcludeTopologies.  It excludes
topologies containing loops that are connected to the rest of the graph
with three propagators."

TriangleCTs::usage =
"TriangleCTs is a filter used with ExcludeTopologies.  It excludes the
counter-term topologies corresponding to Triangles."

Boxes::usage =
"Boxes is a filter used with ExcludeTopologies.  It excludes
topologies containing loops that are connected to the rest of the graph
with four propagators."

BoxCTs::usage =
"BoxCTs is a filter used with ExcludeTopologies.  It excludes the
counter-term topologies corresponding to Boxes."

Pentagons::usage =
"Pentagons is a filter used with ExcludeTopologies.  It excludes
topologies containing loops that are connected to the rest of the graph
with five propagators."

PentagonCTs::usage =
"PentagonCTs is a filter used with ExcludeTopologies.  It excludes the
counter-term topologies corresponding to Pentagons."

Hexagons::usage =
"Hexagons is a filter used with ExcludeTopologies.  It excludes
topologies containing loops that are connected to the rest of the graph
with six propagators."

HexagonCTs::usage =
"HexagonCTs is a filter used with ExcludeTopologies.  It excludes the
counter-term topologies corresponding to Hexagons."

AllBoxes::usage =
"AllBoxes is a filter used with ExcludeTopologies.  It excludes
topologies containing loops that are connected to the rest of the graph
with four or more propagators."

AllBoxCTs::usage =
"AllBoxCTs is a filter used with ExcludeTopologies.  It excludes
counter-term topologies corresponding to AllBoxes."

TadpolesOnly::usage =
"TadpolesOnly is a short-cut used with CreateTopologies to keep only
topologies containing tadpoles."

TadpoleCTsOnly::usage =
"TadpoleCTsOnly is a short-cut used with CreateCTTopologies to keep only
topologies containing one-point counter-terms."

SelfEnergiesOnly::usage =
"SelfEnergiesOnly is a short-cut used with CreateTopologies to keep only
topologies containing self-energies on internal lines."

SelfEnergyCTsOnly::usage =
"SelfEnergyCTsOnly is a short-cut used with CreateCTTopologies to keep
only topologies containing two-point counter-terms on internal lines."

TrianglesOnly::usage =
"TrianglesOnly is a short-cut used with CreateTopologies to keep only
topologies containing triangles."

TriangleCTsOnly::usage =
"TriangleCTsOnly is a short-cut used with CreateCTTopologies to keep
only topologies containing three-point counter-terms."

BoxesOnly::usage =
"BoxesOnly is a short-cut used with CreateTopologies to keep only
topologies containing boxes."

BoxCTsOnly::usage =
"BoxCTsOnly is a shortcut used with CreateCTTopologies to keep only
topologies containing four-point counter-terms."

PentagonsOnly::usage =
"PentagonsOnly is a short-cut used with CreateTopologies to keep only
topologies containing pentagons."

PentagonCTsOnly::usage =
"PentagonCTsOnly is a shortcut used with CreateCTTopologies to keep
only topologies containing five-point counter-terms."

HexagonsOnly::usage =
"HexagonsOnly is a short-cut used with CreateTopologies to keep only
topologies containing hexagons."

HexagonCTsOnly::usage =
"HexagonCTsOnly is a shortcut used with CreateCTTopologies to keep
only topologies containing six-point counter-terms."

ToTree::usage =
"ToTree[top] returns top with the loops shrunk to points named
Centre[adj][n] where adj is the adjacency of loop n."

Centre::usage =
"Centre[adj][n] represents the remains of loop n with adjacency adj
after being shrunk to a point by ToTree."

FreeWFQ::usage =
"FreeWFQ[top, patt1, patt2] determines if the topology top is free of
one-point vertices specified by patt1 and two-point vertices specified
by patt2 on external legs.  For example, the WFCorrections filter uses
FreeWFQ[ToTree[top], Centre[1], Centre[2]]&."

LoopFields::usage =
"LoopFields[top] returns a list of the fields that are part of any
loop in the topology top.  LoopFields[rul, top] first substitutes
the insertion rules rul into the bare topology top before proceeding. 
This function is typically used as a filter for DiagramSelect or
DiagramGrouping, as in
DiagramSelect[diags, FreeQ[LoopFields[##], V[1]]&]."

WFCorrectionFields::usage =
"WFCorrectionFields[top] extracts the fields external to any
wave-function correction from topology top.
WFCorrectionFields[rul, top] first substitutes the insertion rules rul
into the bare topology top before proceeding.  This function is 
typically used as a filter for DiagramSelect, as in  
DiagramSelect[diags, UnsameQ@@ WFCorrectionFields[##] &]."

WFCorrectionCTFields::usage =
"WFCorrectionCTFields[top] extracts the fields external to any
wave-function-correction counter-term from topology top.
WFCorrectionFields[rul, top] first substitutes the insertion rules rul
into the bare topology top before proceeding.  This function is 
typically used as a filter for DiagramSelect, as in  
DiagramSelect[diags, UnsameQ@@ WFCorrectionCTFields[##] &]."

StartingTopologies::usage =
"StartingTopologies is an option of CreateTopologies.  It specifies a
pattern for selecting the starting topologies.  The latter are defined
in Topology.m, e.g. at two-loop level there are three starting
topologies: Theta, Eight, and Bicycle."

StartTop::usage =
"StartTop[l, cto] is the list of starting topologies for topologies with
l loops and counter-term order cto.  The starting topologies are defined
in Topology.m."

Theta::usage =
"Theta is the name of the two-loop starting topology that looks like the
greek letter theta."

Eight::usage =
"Eight is the name of the two-loop starting topology that looks like the
number 8."

Bicycle::usage =
"Bicycle is the name of the two-loop starting topology that looks (sort
of) like a bicycle."

Three::usage =
"Three[n] is the name for the irreducible three-loop starting
topologies, where n = 1...8."

ThreeRed::usage =
"ThreeRed[n] is the name for the reducible three-loop starting
topologies, where n = 1...7."

Adjacencies::usage =
"Adjacencies is an option of CreateTopologies.  Its setting is a list
{e1, e2, ...} of integers (ei > 2) of allowed adjacencies of vertices. 
The adjacency of a vertex is the number of propagators ending at that
vertex.  The two special cases ei = 1 and 2 are for external particles
and counter terms, respectively, and are taken care of by
CreateTopologies."

CTOrder::usage =
"CTOrder is an option of CreateTopologies that specifies for which order
counter terms shall be generated."

CreateCTTopologies::usage =
"CreateCTTopologies[l, i -> o] generates all counter-term topologies
needed for the l-loop diagrams generated by CreateTopologies[l, i -> o]."

CreateVFTopologies::usage =
"CreateVFTopologies[l, i -> o] generates all topologies with 1PI vertex
functions whose total loop order is l."

TopologySort::usage = "TopologySort[top] sorts the topology top into a
(more or less) canonical order."

TopologyOrdering::usage =
"TopologyOrdering[top] returns the topology top sorted into a (more or
less) canonical order, together with the permutation that brings it into
this order, i.e. a list of the positions at which the propagators in the
sorted version appeared in the unsorted version.  A negative integer in
the permutation indicates that also the vertices in the respective
propagator were exchanged with respect to the original."

SymmetryFactor::usage =
"SymmetryFactor[top] returns the symmetry factor for the topology top. 
This value is needed if you want to enter new starting topologies."


(* definitions for Insert.m *)

Insertions::usage =
"Insertions is the head of an insertion list.  Insertions[lev] specifies
insertions at level lev.  Insertion lists are returned by InsertFields
as a rule of the form \"topology -> insertionlist\"."

FeynmanGraph::usage =
"FeynmanGraph is the head of a list of field replacement rules.  The
elements of an insertion list are FeynmanGraphs."

Field::usage =
"Field[n] denotes the nth field in a topology."

InsertFields::usage =
"InsertFields[top, {inc1, inc2, ...} -> {out1, out2, ...}] constructs
all Feynman diagrams for the Topology or TopologyList top with incoming
fields inc1, inc2, ... and outgoing fields out1, out2, ..."

Restrictions::usage =
"Restrictions is an option of InsertFields.  It contains shorthands to
exclude vertices or particles defined in the corresponding model file."

LastSelections::usage =
"LastSelections is an option of InsertFields.  It is given as a list of
symbols which must (or must not, if preceded by \"!\") appear in the
Insertions."

InsertionLevel::usage =
"InsertionLevel is an option of InsertFields and CreateFeynAmp. 
Possible values are Generic, Classes, or Particles.  Just as with the
usual Mathematica level specification, e.g. {Particles} means \"only
Particles level\" whereas Particles means \"down to Particles level\". 
By default, CreateFeynAmp uses the same level as InsertFields."

Generic::usage =
"Generic denotes the generic (general field types) level of insertion."

Classes::usage =
"Classes denotes the classes (multiplets) level of insertion."

Particles::usage =
"Particles denotes the particles (members of classes) level of
insertion."

Model::usage =
"Model -> \"MOD\" is an option of InsertFields to select the classes
model MOD.  The model information is taken from the file MOD.mod."

GenericModel::usage =
"GenericModel -> \"GEN\" is an option of InsertFields and
InitializeModel to select the generic model GEN.  The model information
is taken from the file GEN.gen."

Process::usage =
"Process is returned by InsertFields as an option of TopologyList.  
It specifies the process as a rule \"inparticles -> outparticles\"."

FieldPoints::usage =
"FieldPoints[top] returns a list of the field points contained in
the topology top.  FieldPoints[rul, top] first substitutes the
insertion rules rul into the bare topology top before proceeding. 
This function is typically used as a filter for DiagramSelect or
DiagramGrouping, as in
DiagramSelect[diags, MemberQ[FieldPoints[##], (some field point)]&]."

TakeInc::usage =
"TakeInc[v][p] returns the incoming particle from vertex v in
propagator p."

IndexDelta::usage =
"IndexDelta[i1, i2] is a symbol in the definition of a classes coupling
indicating that the coupling is diagonal in the indices i1 and i2."

IndexEps::usage =
"IndexEps[i1, i2, i3] is the totally antisymmetric symbol in the indices
i1, i2, i3."


(* definitions for Initialize.m *)

LoadGenericModel::usage =
"LoadGenericModel[genname] loads the generic model file(s) genname.gen. 
LoadGenericModel[genname, ext] specifies an explicit extension, i.e.
loads genname.ext."

LoadModel::usage =
"LoadModel[modname] loads the classes model file(s) modname.mod. 
LoadModel[modname, ext] specifies an explicit extension, i.e. loads
modname.ext."

DumpGenericModel::usage =
"DumpGenericModel[genfile] saves the generic model file presently in
memory in genfile.  DumpGenericModel[genfile, syms] includes the symbols
syms in the variables to be saved in genfile."

DumpModel::usage =
"DumpModel[modfile] saves the classes model file presently in memory in
modfile.  DumpModel[modfile, syms] includes the symbols syms in the
variables to be saved in modfile."

InitializeModel::usage =
"InitializeModel[modname] initializes the classes model for the model
modname and the generic model given by the GenericModel option.  The
model information is taken from the file modname.mod.  InitializeModel[]
initializes only the generic model."

Reinitialize::usage =
"Reinitialize is an option of InitializeModel.  InitializeModel will
reinitialize the current model only if Reinitialize is set to True."

GenericModelEdit::usage =
"GenericModelEdit is an option of InitializeModel.  It specifies code
that will be executed directly after loading the generic model, i.e.
before the actual initialization."

ModelEdit::usage =
"ModelEdit is an option of InitializeModel.  It specifies code that will
be executed directly after loading the classes model, i.e. before the
actual initialization."

RestrictCurrentModel::usage =
"RestrictCurrentModel[args] applies a number of ExcludeFieldPoints and
ExcludeParticles restrictions to the current model. 
RestrictCurrentModel[] removes all currently active restrictions."

ExcludeParticles::usage =
"ExcludeParticles is an option of RestrictCurrentModel.  It specifies a
list of fields to exclude from the current model.  Excluding a field at
a particular level automatically excludes all derived fields at lower
levels.  For example, excluding F[3] also excludes all F[3, {...}]. 
Further, the exclusion of a particle always implies exclusion of its
antiparticle."

ExcludeFieldPoints::usage =
"ExcludeFieldPoints is an option of RestrictCurrentModel.  It specified
a list of field points to exclude from the current model.  Excluding a
field point at a particular level automatically excludes derived field
points on lower levels.  For example, excluding FieldPoint[F[3], -F[3],
V[1]] also excludes FieldPoint[F[3, {1}], -F[3, {1}], V[1]] etc. 
Further, the exclusion of a field point always implies exclusion of its
charge-conjugate field point."

FieldMatchQ::usage =
"FieldMatchQ[f, fpatt] returns True if the field f matches the pattern
fpatt and False otherwise.  The matching takes into account field levels,
e.g. F[1] matches F."

FieldMemberQ::usage =
"FieldMemberQ[flist, fpatt] returns True if an element of flist matches
fpatt in the sense that FieldMatchQ returns True."

FieldPointMatchQ::usage =
"FieldPointMatchQ[fp, fppatt] returns True if the field point fp matches
the pattern fppatt and False otherwise.  The matching takes into account
field levels, e.g. F[1] matches F."

FieldPointMemberQ::usage =
"FieldPointMemberQ[fplist, fppatt] returns True if an element of fplist
matches fppatt in the sense that FieldPointMatchQ returns True."

ExcludedQ::usage =
"ExcludedQ[vertlist] gives True if vertlist contains any vertices
currently excluded at Particles level."

PossibleFields::usage =
"PossibleFields[cto][t, fp] returns all possible fields of type t that
fit fp at counter-term order cto.  t may be 0 (allowing all fields) or a
generic field."

CheckFieldPoint::usage =
"CheckFieldPoint[fp] yields True if fp is a valid field point in the
current model and False otherwise."

AntiParticle::usage =
"AntiParticle[f] returns the antiparticle of f."

TheMass::usage =
"TheMass[p] gives the value of the mass of particle p (if specified in
the model file).  TheMass[p, t] gives the mass for particle p running
on a propagator of type t (External, Internal, Loop)."

Indices::usage =
"Indices[c] gives a list of index names of class c."

IndexRange::usage =
"IndexRange[i] gives a list of possible values of index i."

NoUnfold::usage =
"NoUnfold, when wrapped around the right hand side of an IndexRange
assignment, prevents InsertFields from \"unfolding\" that index at
particles level, i.e. InsertFields then does not generate an extra
diagram for every value the index can take on."

IndexSum::usage =
"IndexSum[expr, {i, range}] represents the unevaluated sum of expr in
the index i over range.  To execute the sum, replace IndexSum by Sum."

AddHC::usage =
"AddHC[mat] extends mat by its Hermitian conjugate part, e.g.
AddHC[A[1, i, j]] returns (A[1, i, j] + Conjugate[A[1, j, i]])/2.  
AddHC[mat, w] forms the weighted sum with weight function w, e.g.
AddHC[A[1, i, j], w] returns (w[i, j] A[1, i, j] + Conjugate[w[j, i]]
Conjugate[A[1, j, i]])/2."

RenConst::usage =
"RenConst[rc] := ... defines the renormalization constant rc."

ReferenceOrder::usage =
"ReferenceOrder[x] gives a list of all field points of the current model
in (unsorted) list form.  x can be Generic or Classes."

FieldPoint::usage =
"FieldPoint[cto][f1, f2, ...] is the representation of a field point of
counter-term order cto with incoming fields f1, f2, ..."

FieldPointList::usage =
"FieldPointList[cto] returns a list of field points of counter-term order
cto in the current model, FieldPointList[Classes] returns a list of field
points of all orders in the current classes model, and
FieldPointList[Generic] returns a list of all generic field points."

KinematicVector::usage =
"KinematicVector[fi] returns the kinematic vector of the coupling of the
fields fi."

CouplingDeltas::usage =
"CouplingDeltas[v] returns a list of the IndexDeltas in which the entire
vertex v is diagonal."

F$Generic::usage =
"F$Generic gives the list of generic fields of the current model.  
Its contents may change with every call to RestrictCurrentModel."

F$Classes::usage =
"F$Classes gives the list of classes fields of the current model.  
Its contents may change with every call to RestrictCurrentModel."

F$Particles::usage =
"F$Particles gives the list of particles fields of the current model. 
Its contents may change with every call to RestrictCurrentModel."

F$AllGeneric::usage =
"F$AllGeneric gives the list of generic fields of the current model."

F$AllClasses::usage =
"F$AllClasses gives the list of classes fields of the current model."

F$AllParticles::usage =
"F$AllParticles gives the list of particles fields of the current
model."

F$AllowedFields::usage =
"F$AllowedFields is the list of all fields at all three levels that are
in the current model.  Its contents may change with every call to
RestrictCurrentModel."

L$CTOrders::usage =
"L$CTOrders is the list of counter-term orders of the current model."

Mom::usage =
"Mom[n] is the momentum of the nth field in the kinematic vector."

KI1::usage = KI2::usage = KI3::usage = KI4::usage =
"KIi[n] is the ith kinematic index of the nth field in the kinematic
vector."

KIs = {KI1, KI2, KI3, KI4}

SI::usage = "SI[n] is the nth summation index in a component of the
kinematic vector."

SIs = {SI1_, SI2_, SI3_, SI4}

CI::usage = "CI[n] is the classes index of the nth field in the
kinematic vector."

PV::usage =
"PV is the head of a general analytical expression in FeynArts.  
The letters stand for Propagator/Vertex."

F::usage =
"F is a fermion field."

S::usage =
"S is a scalar field."

U::usage =
"U is a ghost field (Grassmann-valued scalar field)."

V::usage =
"V is a vector boson field."

T::usage =
"T is a tensor field."

Mix::usage =
"Mix[g1, g2] is a generic mixing field with left partner g1 and
right partner g2."

Rev::usage =
"Rev[g1, g2] is a generic mixing field with left partner g2 and
right partner g1, i.e. the reverse of Mix[g1, g2].  Rev is needed
internally by FeynArts but should not appear in a model file."

SV::usage =
"SV is a scalar-vector mixing field."

SV = Mix[S, V]	(* for compatibility *)

$GenericMixing::usage =
"$GenericMixing determines whether mixing of generic fields is
allowed or not."

$CounterTerms::usage =
"$CounterTerms determines whether or not counter-term couplings are
initialized during InitializeModel.  Note that once a model is
initialized, if you change the value of $CounterTerms you have to
re-initialize the model for this to take effect."

$ModelPath::usage =
"$ModelPath is a list of directory names which is searched for model
files."

$Model::usage =
"$Model is the currently initialized classes model."

$GenericModel::usage =
"$GenericModel is the currently initialized generic model."

ModelDebug::usage =
"ModelDebug can be wrapped around a model name to enable debugging for
that model."

$ModelDebug::usage =
"$ModelDebug determines whether changes introduced by add-on model files
will be reported as a model is initialized.  It can be set to True, in
which case debugging output will be generated for all add-on model
files, or to the name (or list of names) of the add-on model file(s) to
be debugged."

$ModelDebugForm::usage =
"$ModelDebugForm specifies the output form for debugging output when
$ModelDebug = True is set."

$ModelAdded::usage =
"$ModelAdded contains the couplings added by the most recently
initialized add-on model file if $ModelDebug = True."

$ModelChanged::usage =
"$ModelAdded contains the couplings changed by the most recently
initialized add-on model file if $ModelDebug = True."

$ModelRemoved::usage =
"$ModelRemoved contains the couplings removed by the most recently
initialized add-on model file if $ModelDebug = True."

$ExcludedFPs::usage =
"$ExcludedFPs is the list of currently excluded Generic- and
Classes-level field points."

$ExcludedParticleFPs::usage =
"$ExcludedParticleFPs is the list of currently excluded Particles-level
field points."


(* definitions for the model files *)

M$GenericPropagators::usage =
"M$GenericPropagators is the list of propagators and their analytical
expressions in the generic model file."

M$GenericCouplings::usage =
"M$GenericCouplings is the list of couplings and their analytical
expressions in the generic model file."

M$ClassesDescription::usage =
"M$ClassesDescription is the list of classes properties in the classes
model file."

M$CouplingMatrices::usage =
"M$CouplingMatrices is the list of explicit coupling matrices of the
current model."

M$TruncationRules::usage =
"M$TruncationRules is a set of rules that is applied by CreateFeynAmp if
Truncated -> True.  It is defined in the generic model file.  Typically,
it removes external wavefunctions."

M$FlippingRules::usage =
"M$FlippingRules is a set of rules defined in the generic model file
that specify how noncommutative structures in a coupling change when the
order of the corresponding fields changes.  For example, it specifies
how to derive the coupling C[F, -F, ...] from C[-F, F, ...]."

M$LastModelRules::usage =
"M$LastModelRules is a set of rules that is applied by CreateFeynAmp at
the very end.  It is defined in the model file and can e.g. contain
mappings of symbols to certain Contexts or to special symbols of other
packages."

M$LastGenericRules::usage =
"M$LastGenericRules is a set of rules that is applied by CreateFeynAmp
after creation of the generic amplitudes.  It is defined in the generic
model file and can contain e.g. mappings of symbols to certain Contexts
or to special symbols of other packages."

AnalyticalCoupling::usage =
"AnalyticalCoupling[vertex] == G[_][__] . {__} is the form a vertex is
specified in a generic model file."

AnalyticalPropagator::usage =
"AnalyticalPropagator[type][field] == expr is the form a propagator is
specified in a generic model file."

KinematicIndices::usage =
"KinematicIndices[fi] is a list of the kinematic indices the generic
field fi carries.  For example, KinematicIndices[V] = {Lorentz} in
Lorentz.gen."

FieldNumber::usage =
"FieldNumber[f] can be used in the AnalyticalPropagator and
AnalyticalCoupling definitions of the Generic model file to find out
the ordinal number of a field in the diagram being inserted."

MatrixTraceFactor::usage =
"MatrixTraceFactor -> n is an optional entry for fermions in the 
M$ClassesDescription list.  A MatrixTrace (a closed loop of fermions) is 
multiplied by the MatrixTraceFactor of its consituents.  Typical usage 
is MatrixTraceFactor -> 3 for quarks.  The factor may contain objects of 
the form Index[type], which are substituted by the actual indices 
carried by the fields in the loop."

SelfConjugate::usage =
"SelfConjugate -> True | False is an entry in the M$ClassesDescription
list.\n
SelfConjugate[p] is True if field p is self-conjugate and False
otherwise."

Mixture::usage =
"Mixture -> lc is an optional entry in the M$ClassesDescription list
which specifies that the field is the linear combination lc of other
fields."

InsertOnly::usage =
"InsertOnly is an entry in the M$ClassesDescription list.  It specifies
the types of progators the particle may be inserted into.  If not
explicitly specified, the particle may be inserted into all types of
propagators.\n
InsertOnly[p] returns the types of propagators in which field p may be
inserted into."

Mass::usage =
"Mass[p] denotes the mass of particle p.  Mass[p, t] denotes the mass of
particle p running on a propagator of type t (External, Internal, Loop). 
It is just a symbol carrying no further information.  FeynArts defines
the function TheMass that returns the explicit symbol of the mass (if
specified by the model file)."

MixingPartners::usage =
"MixingPartners -> {...} is an entry in the M$ClassesDescription list
for mixing fields and specifies their mixing partners.\n
MixingPartners[p] returns the partners of mixing field p."

QuantumNumbers::usage =
"QuantumNumbers -> {...} is an entry in the M$ClassesDescription list. 
It lists the quantum numbers a particle possesses.  Identifiers for the
quantum numbers can be chosen freely, e.g. Charge.  The quantum numbers
are needed only when 1PI vertex-function insertions are generated (i.e.
for topologies created with CreateVFTopologies) to weed out such vertex
function that violate the conservation of a quantum number, as
determined by ViolatesQ."

ViolatesQ::usage =
"ViolatesQ is a function defined in the model file that determines
whether a vertex function violates quantum-number conservation.  It is
called by InsertFields for every 1PI vertex-function insertion (i.e.
when inserting topologies created with CreateVFTopologies).  It receives
as arguments the quantum numbers of the involved fields (times -1 for
antiparticles) and must return True if the vertex violates the
conservation of those quantum numbers."

Compatibles::usage =
"Compatibles[p] is a list of particles that are compatible with p."

Index::usage =
"Index is the head of an index name (i.e. Index[Generation])."

PropagatorType::usage =
"PropagatorType is an option used in the M$ClassesDescription list of a
model file and specifies the type of propagator for a particle. 
Possible values are Straight, Sine, Cycles, ScalarDash, and GhostDash. 
For a mixing propagtor, a list with two propagator types may be
specified."

Straight::usage =
"Straight selects a straight line in the PropagtorType option."

Sine::usage =
"Sine selects a wavy line in the PropagatorType option."

Cycles::usage =
"Cycles selects a cycloid in the PropagatorType option."

ScalarDash::usage =
"ScalarDash selects a dashed line in the PropagatorType option."

GhostDash::usage =
"GhostDash selects a dotted line in the PropagatorType option."

PropagatorArrow::usage =
"PropagatorArrow -> Forward, Backward, None is an option used in the
M$ClassesDescription list in the model file."

Forward::usage =
"Forward selects a forward arrow in the PropagatorArrow option."

Backward::usage =
"Backward selects a backward arrow in the PropagatorArrow option."

PropagatorLabel::usage =
"PropagatorLabel is an option used in the M$ClassesDescription list in
the model file.  It is translated into TheLabel statements during model
initialization."

TheLabel::usage =
"TheLabel[p] returns the PropagatorLabel of particle p."

IndexStyle::usage =
"IndexStyle[i] gives the rendering information for the index i.  For
example, IndexStyle[Index[Lorentz, i_]] := Greek[i + 11] makes Lorentz
indices appear as \"\\mu\", \"\\nu\", etc."

TheCoeff::usage =
"TheCoeff[f] gives the list of component fields of which f is a
linear combination together with the respective coefficients.  
For a non-composite field, TheCoeff returns the field itself."

TheC::usage =
"TheC is an internal symbol for storing the coupling matrices."

C::usage =
"C[cto][fields][kinpart] is the symbolic form of a coupling that is
returned when CreateFeynAmp fails to resolve a classes coupling.\n
C[fi] == coupl used as an entry in the M$CouplingMatrices list in the
classes model file defines the coupling of the fields fi."

CC::usage =
"CC[fields] == coupl may be used in the M$CouplingMatrices list in the
classes model file to define the coupling of the fields fi, together
with the conjugate coupling in one line.  The conjugation is performed
with the function ConjugateCoupling which must be defined accordingly. 
If no definition is made, the final amplitudes will simply contain the
symbol ConjugateCoupling."

ConjugateCoupling::usage =
"ConjugateCoupling[coupl] defines how the charge-conjugated coupling is
derived from coupl.  Typically, one I multiplying the coupling constant
must not be conjugated because it derives from the exponent of the path
integral.  If no definition is made for ConjugateCoupling, the final
amplitudes will contain this symbol."

GetCouplings::usage =
"GetCouplings[C[fi], ...] returns all couplings of the form C[fi] == _
in M$CouplingMatrices."

ReplaceCouplings::usage =
"ReplaceCouplings[C[fi] == coup] replaces all couplings matching C[fi]
in M$CouplingMatrices.  All couplings in M$CouplingMatrices, including
the former versions of the ones being replaced, may be used on the
r.h.s. in the form C[fields]."

G::usage =
"G[sym][cto][fields][kinpart] is a generic coupling matrix of
counter-term order cto for fields corresponding to the kinematical
object kinpart.  G is symmetric for sym = 1 and antisymmetric for sym =
-1."


(* definitions for Analytic.m *)

CreateFeynAmp::usage =
"CreateFeynAmp[tops] creates a list of Feynman amplitudes (Head:
FeynAmpList) of all insertions of Topology or TopologyList tops."

AmplitudeLevel::usage =
"AmplitudeLevel is an option of CreateFeynAmp and specifies for which
levels amplitudes are to be created."

GaugeRules::usage =
"GaugeRules is an option of CreateFeynAmp.  It is given as a list of
rules to select a particular gauge.  For example, Feynman gauge is
obtained by GaugeRules -> {_GaugeXi -> 1}."

PreFactor::usage =
"PreFactor is an option of CreateFeynAmp and specifies the prefactor for
each diagram.  In the expression for the prefactor the symbol LoopNumber
can be used which will subsequently be replaced by the actual loop
number."

LoopNumber::usage =
"LoopNumber is used with the option PreFactor of CreateFeynAmp and is
replaced by the loop number of the topology."

Truncated::usage =
"Truncated is an option of CreateFeynAmp that determines whether to
apply the M$TruncationRules of the current generic model."

MomentumConservation::usage =
"MomentumConservation is an option of CreateFeynAmp.  It specifies
whether momentum conservation at each vertex is enforced.  If set to
False, every propagator will carry its own momentum."

GraphInfoFunction::usage =
"GraphInfoFunction is an option of CreateFeynAmp.  It specifies a
function with which every diagram is multiplied.  The function receives
two arguments, f[rul, top], where rul are the insertion rules and top
the corresponding topology of the diagram.  This function can be used
to add graph information to the amplitude."

VertexDebug::usage =
"VertexDebug[debuginfo] is a function invoked whenever a vertex cannot
be resolved.  It is used for debugging FeynArts."

VertexFunction::usage =
"VertexFunction[o][f1, f2, ...] represents the 1PI vertex function of
loop-order o with external fields f1, f2, ..."

FindVertex::usage =
"FindVertex[vert, lev] looks up vertex vert in the currently initialized
model where lev = Generic or Classes.  If a match is found, the
permutation is returned which brings the vertex vert into the reference
order."

PickLevel::usage =
"PickLevel[lev][amp] constructs the concrete amplitudes at level lev
from the CreateFeynAmp result amp.  PickLevel[lev][tops] picks out the
diagrams at level lev from TopologyList tops.  Note that in topology
lists you can never delete the Generic level."

DiagramExtract::usage =
"DiagramExtract[expr, n] extracts diagrams by number from the topology
or amplitude list expr.  n may be of the form 3, 42, 17...28 which
selects diagrams 3, 42, and 17 through 28."

DiagramDelete::usage =
"DiagramDelete[expr, n] discards diagrams by number from the topology
or amplitude list expr.  n may be of the form 3, 42, 17...28 which
selects diagrams 3, 42, and 17 through 28."

Discard[args__] := (
  Message[Discard::obsalt, Discard, DiagramDelete];
  DiagramDelete[args] )

DiagramMap::usage =
"DiagramMap[foo, diags] maps foo over all Feynman diagrams in diags."

DiagramSelect::usage =
"DiagramSelect[diags, crit] selects the diagrams from diags for which
crit is true.  For example, for selecting diagrams where field #5 is not
a S[1], one could use DiagramSelect[diags, FreeQ[#, Field[5] -> S[1]]&]."

DiagramGrouping::usage =
"DiagramGrouping[tops, foo] returns a list of parts of the inserted
topologies tops, grouped according to the output of foo.  For example,
DiagramGrouping[tops, FermionRouting] returns a list of
fermion-flow-ordered diagrams."

FermionRouting::usage =
"FermionRouting[top] finds out which external lines are connected
through fermion lines for the inserted topology top. 
FermionRouting[rul, top] first substitutes the insertion rules rul
into the bare topology top before proceeding.  The output is a list
of integers of which every successive two denote the end-points of
a fermion line in the diagram.  This function is typically used as
a filter for DiagramSelect or DiagramGrouping, as in
DiagramSelect[diags, FermionRouting[##] == {1, 4, 2, 3} &]."

FeynAmpCases::usage =
"FeynAmpCases[patt, lev][amp] finds the instances of pattern patt in the
amplitude amp.  FeynAmpCases[patt, lev][rul, top, h] does the same for
the amplitude resulting from topology top inserted with insertion rules
rul using topology-list header h.  The level specification lev is
optional and defaults to Infinity.  This function is typically used as
a filter for DiagramSelect or DiagramGrouping, as in
DiagramGrouping[diags, FeynAmpCases[_[Index[Colour | Gluon, _], ___]]]."

FeynAmpExpr::usage =
"FeynAmpExpr[rul, top, h] returns the amplitude resulting from topology
top inserted with insertion rules rul using topology-list header h. 
This function is typically used as a filter for DiagramSelect or
DiagramGrouping."

DiagramComplement::usage =
"DiagramComplement[diagall, diag1, diag2, ...] gives all diagrams in
diagall which are not in any of the diagi."

ToFA1Conventions::usage =
"ToFA1Conventions[expr] converts expr back to FeynArts 1 conventions. 
Note that this conversion only renames some symbols.  The output may
thus not be 100% FeynArts 1 compatible since certain kinds of
expressions (e.g. Generic insertions) could not be generated with
FeynArts 1 at all."

$FermionLines::usage =
"$FermionLines is a FeynArts system constant that can be True or False
indicating whether CreateFeynAmp should collect Grassmann-valued fields
(typically F and U) in lines or not.
Fermion line construction has to be turned off for generic models that
contain couplings involving more than two fermions (it is for example
impossible to reliably determine how two fermion lines run through a
four-fermion vertex).  In such a case the fermions should carry a
kinematical (e.g. Dirac) index.
Note that if $FermionLines = False, the M$ClassesDescription option
MatrixTraceFactor has no effect on fermionic classes and also no
additional minus signs are inserted for odd permutations of external
fermions."

$SparseCouplings::usage =
"$SparseCouplings is a FeynArts system constant.  If set to True, a
model is initialized such that all zero-components of the coupling
vector are handled by a single default rule, which speeds up lookup of
Feynman rules in the presence of large but sparse coupling vectors.
Use with care, as individual checks of the kinematical components are
not possible anymore then."

FeynAmp::usage =
"FeynAmp is the head of a data structure that represents the analytical
expression of a single Feynman graph.  Its members are: graph name, list
of integration momenta, analytical expression of the amplitude."

FeynAmpList::usage =
"FeynAmpList is the head of a list of FeynAmps."

GraphID::usage =
"GraphID is the head of a data structure identifying a single FeynAmp in
a FeynAmpList."

Integral::usage =
"Integral[q] is a member of a FeynAmp data structure and contains the
integration momenta of the amplitude (empty for tree graphs)."

RelativeCF::usage =
"RelativeCF is the relative combinatorial factor of a graph with respect
to the generic graph it was created from.  This symbol appears in
generic amplitudes and its value is defined for every Classes or
Particles insertion."

SumOver::usage =
"SumOver[i, r] indicates that the amplitude it is multiplied with is to
be summed in the index i over the range r.  If r is an integer, it
represents the range {1, 2, ..., r}.  For an index belonging to an
external particle there is a third argument, External."

PropagatorDenominator::usage =
"PropagatorDenominator[p, m] stands for the expression 1/(p^2 - m^2)
that is contained in internal propagators of a Feynman graph. 
PropagatorDenominator[p, m, d] is the denominator raised to the
power d."

FeynAmpDenominator::usage =
"FeynAmpDenominator[d1, d2, ...] contains the PropagatorDenominators 
d1, d2, ... that belong to a loop."

GaugeXi::usage =
"GaugeXi[s] is a gauge parameter with index s."

FourMomentum::usage =
"FourMomentum[s, n] is the nth momentum of type s.  Allowed types are
Incoming, Outgoing, External, and Internal."

NonCommutative::usage =
"NonCommutative is the head of noncommuting objects in a Feynman rule."

LeviCivita::usage =
"LeviCivita[mu, nu, ro, si] represents -I times the antisymmetric
Levi-Civita tensor with Lorentz indices mu, nu, ro, si.  The sign
convention is epsilon^{0123} = +1."

MatrixTrace::usage =
"MatrixTrace is the head of a trace of noncommuting objects (i.e. of
symbols with head NonCommutative in the Feynman rules) in closed fermion
loops."

FermionChain::usage =
"FermionChain is the head of a trace of noncommuting objects (i.e. of
symbols with head NonCommutative in the Feynman rules) in open fermion
chains."


(* definitions for Graphics.m *)

Paint::usage =
"Paint[tops] draws a list of inserted or bare topologies."

AutoEdit::usage =
"AutoEdit is an option of Paint.  If True, the topology editor is called
when an unshaped topology is found."

ColumnsXRows::usage =
"ColumnsXRows is an option of Paint.  It specifies how many diagrams are
arranged on a page.  For example, ColumnsXRows -> 3 draws 3 rows of 3
diagrams each, or ColumnsXRows -> {5, 8} draws 8 rows of 5 diagrams
each."

PaintLevel::usage =
"PaintLevel is an option of Paint and specifies for which levels
diagrams are drawn."

SheetHeader::usage =
"SheetHeader is an option of Paint.  Automatic or True selects the
default header (the process for inserted or #in -> #out for bare
topologies), False disables headers, everything else is taken literally
as a header (e.g. SheetHeader -> \"Self-energy diagrams\")."

Numbering::usage =
"Numbering is an option of Paint.  It can take the values Full, Simple,
or None.  Full generates numbering of the form T1 C8 N15 (= topology 1,
classes insertion 8, running number 15), Simple generates just a running
number, and None omits the numbering altogether."

Full::usage =
"Full is a possible choice for the Numbering option of Paint.  It
specifies that the numbering of the diagrams be of the form T1 C8 N15
(= topology 1, classes insertion 8, running number 15)."

Simple::usage =
"Simple is a possible choice for the Numbering option of Paint.  It
specifies that the numbering of the diagrams be just a running number."

FieldNumbers::usage =
"FieldNumbers is an option of Paint.  It it meaningful only for bare
topologies where it specifies whether the field numbers (the n in
Field[n]) are used for labelling the propagators.  This can be helpful
for selecting diagrams."

PropagatorGraphics::usage =
"PropagatorGraphics[type, arrow, label][from, to, height, labelpos] is 
a graphics object representing a propagator."

VertexGraphics::usage =
"VertexGraphics[cto][xy] is a graphics object representing a vertex."

DiagramGraphics::usage =
"DiagramGraphics[title][graphics] is a graphics object representing a
Feynman diagram."

FeynArtsGraphics::usage =
"FeynArtsGraphics[title][sheet1, sheet2, ...] is a graphics object
representing Feynman diagrams.  The individual sheets are matrices of
DiagramGraphics objects with the rows and columns of the matrix
representing the graphical arrangement of the diagrams into rows and
columns on the output page."

Render::usage =
"Render[g, format] renders the FeynArtsGraphics object g.  The output
is a string for the \"PS\", \"EPS\", and \"TeX\" formats and a regular
Graphics object for all other formats."

ComposedChar::usage =
"ComposedChar[t, sub, sup, bar] represents a label t with subscript sub,
superscript sup, and accent bar.  Typically, bar is something like
\"\\\\bar\", \"\\\\tilde\", etc.  The arguments sub, sup, and bar are
optional but their position is significant.  For example,
ComposedChar[t, Null, sup] is a label with a superscript only."

Shape::usage =
"Shape[tops] edits the shapes of the topologies tops."

ShapeData::usage =
"ShapeData[topcode] is the database of shapes currently in memory.  
It is indexed by the three strings given by TopologyCode."

TopologyCode::usage =
"TopologyCode[top] returns a list of three strings identifying the
topology.  This code is unique as far painting the topology is
concerned."

{TopBottom, LeftRight}	(* visible for printing *)


(* FeynArts system constants *)

$FeynArts::usage =
"$FeynArts contains the version of FeynArts."

$FAVerbose::usage =
"$FAVerbose is an integer that determines the extent of run-time messages
in FeynArts.  It ranges from 0 (no messages) to 2 (normal)."

$FADebug::usage =
"$FADebug = True causes various functions to print internal information
for debugging purposes."

$FeynArtsDir::usage =
"$FeynArtsDir points to the directory from which FeynArts was loaded."

$FeynArtsProgramDir::usage =
"$FeynArtsProgramDir points to the directory which contains the FeynArts
program files."

$ShapeDataDir::usage =
"$ShapeDataDir points to the directory which contains the data for
drawing Feynman diagrams."

P$Options::usage =
"P$Options is a pattern for options."

P$Topology::usage =
"P$Topology is the pattern for a topology."

P$Generic::usage =
"P$Generic is the pattern for generic fields."

P$NonCommuting::usage =
"P$NonCommuting is the pattern for the non-commuting generic fields.
A list {patt1, patt2, ...} (e.g. {F, U}) means that chains are built
first particles matching patt1, then for patt2, etc."

P$InsertionObjects::usage =
"P$InsertionObjects matches the objects in the generic amplitude that
will be taken for insertions."


P$Topology = Topology[__] | Topology[_][__]

P$Generic = F | S | V | T | U | _Mix | _Rev

P$NonCommuting = {F, U}

P$InsertionObjects = G[_][_][__][__] | _Mass | _GaugeXi |
  VertexFunction[_][__]

P$Options = (_Rule | _RuleDelayed)...


$FeynArts = 3.9

$FeynArtsDir = DirectoryName[
  $InputFileName /. HoldPattern[$InputFileName] :>
    (File /. FileInformation[System`Private`FindFile[$Input]]) ]

$FeynArtsProgramDir = ToFileName[{$FeynArtsDir, "FeynArts"}]


Get[ ToFileName[$FeynArtsDir, "Setup.m"] ]

If[ FileType["Setup.m"] === File, Get["Setup.m"] ]


Block[ {$Path = {$FeynArtsProgramDir}},
<< Utilities`;
<< Topology`;
<< Initialize`;
<< Insert`;
<< Analytic`;
<< Graphics`
]

EndPackage[]


Null



==> FeynArts/Setup.m <==
(*
	Setup.m
		FeynArts startup file
		last modified 13 May 13 th

Here you can set up your own changes and enhancements to FeynArts,
e.g. some particular options you always want set, or $SVMixing = True.
It is a good idea to do this here since changing the FeynArts code 
directly is inherently unportable.

*)


$FAVerbose = 2

$ModelPath = { Directory[],
  ToFileName[{Directory[], "Models"}],
  ToFileName[{$FeynArtsDir, "Models"}] }

$ModelDebug = False

$ModelDebugForm = Short[#, 5]&

$ShapeDataDir = ToFileName[{$FeynArtsDir, "ShapeData"}]

$SVMixing = False

$CounterTerms = True

$FermionLines = True

	(* eliminate those `>' in front of continuation lines so
	   one can cut and paste more easily *)
Format[ Continuation[_] ] = "    "



==> FeynArts/ShapeData/0/0/11212221.m <==
{{Vertex[4][-1] -> {13.99999999999999, 10.}, Vertex[4][-2] -> {6., 10.}}, 
 {{18., 10.}, 1., {2., 10.}, -1.}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/12344242.m <==
{{Vertex[3][-2] -> {6., 10.}, Vertex[3][-4] -> {13.99999999999999, 10.}, 
  Vertex[1][-1] -> {2., 10.}, Vertex[1][-3] -> {18., 10.}}, 
 {0., 0., 0.9411764705882353, -0.9411764705882353}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/1a2a.m <==
{{Vertex[1][-1] -> {2.5, 10.}, Vertex[1][-2] -> {17.5, 10.}, 
  Vertex[2][1] -> {10., 10.}}, {0., 0.}, {-1., 1.}}


==> FeynArts/ShapeData/0/0/1a2a2211aa.m <==
{{Vertex[3][-1] -> {13.99999999999999, 10.}, Vertex[3][-2] -> {6., 10.}, 
  Vertex[4][1] -> {10., 10.}}, {0., 0., {2., 10.}, {18., 10.}, {10., 5.5}}, 
 {1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/1a2a3a.m <==
{{Vertex[3][1] -> {10., 10.}, Vertex[1][-1] -> {10., 5.}, 
  Vertex[1][-2] -> {2.5, 10.}, Vertex[1][-3] -> {17.5, 10.}}, {0., 0., 0.}, 
 {1., 1., 1.}}


==> FeynArts/ShapeData/0/0/1a2a3a332211.m <==
{{Vertex[3][-1] -> {6., 6.}, Vertex[3][-2] -> {10., 13.5}, 
  Vertex[3][-3] -> {13.99999999999999, 6.}, Vertex[3][1] -> {10., 9.}}, 
 {0., 0., 0., {17.5, 3.}, {10., 18.}, {2.5, 3.}}, {-1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/1a2aaa.m <==
{{Vertex[4][1] -> {10., 9.}, Vertex[1][-1] -> {17., 9.}, 
  Vertex[1][-2] -> {3., 9.}}, {0., 0., {10., 15.}}, {-1., 1., 1.}}


==> FeynArts/ShapeData/0/0/1a2aabbb.m <==
{{Vertex[3][1] -> {10., 6.}, Vertex[3][2] -> {10., 11.}, 
  Vertex[1][-1] -> {17., 6.}, Vertex[1][-2] -> {3., 6.}}, 
 {0., 0., 0., {10., 16.49999999999999}}, {-1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/21.m <==
{{Vertex[1][-1] -> {16., 10.}, Vertex[1][-2] -> {4., 10.}}, {0.}, {1.}}


==> FeynArts/ShapeData/0/0/2121.m <==
{{Vertex[2][-1] -> {16., 10.}, Vertex[2][-2] -> {4., 10.}}, {0.8, -0.8}, 
 {1., 1.}}


==> FeynArts/ShapeData/0/0/212121.m <==
{{Vertex[3][-1] -> {16., 10.}, Vertex[3][-2] -> {4., 10.}}, 
 {-0.9166666666666666, 0., 0.9166666666666666}, {1., -1., 1.}}


==> FeynArts/ShapeData/0/0/21212121.m <==
{{Vertex[4][-1] -> {17., 10.}, Vertex[4][-2] -> {3., 10.}}, 
 {0.9285714285714286, 0.3571428571428571, -0.3571428571428571, -1.}, 
 {1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/21212a1aaa.m <==
{{Vertex[3][-1] -> {15., 5.}, Vertex[3][-2] -> {5., 5.}, 
  Vertex[4][1] -> {10., 13.99999999999999}}, {0.5, -0.4778134923472117, 
  -0.5679370592538134, 0.5679370592538134, {10., 18.}}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/212211.m <==
{{Vertex[3][-1] -> {7.5, 10.}, Vertex[3][-2] -> {12.5, 10.}}, 
 {0., {17.5, 10.}, {2.5, 10.}}, {-1., 1., 1.}}


==> FeynArts/ShapeData/0/0/212a2a1a1a.m <==
{{Vertex[3][-1] -> {18., 8.}, Vertex[3][-2] -> {2., 8.}, 
  Vertex[4][1] -> {10., 8.}}, {-1.0625, 0.8, -0.8, 0.8, -0.8}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/213231434241.m <==
{{Vertex[3][-1] -> {4., 7.5}, Vertex[3][-2] -> {10., 11.}, 
  Vertex[3][-3] -> {16., 7.5}, Vertex[3][-4] -> {10., 17.5}}, 
 {0., 0., -0.5833333333333333, -0.56085375656319, 0., 0.5684421252422}, 
 {1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/0/0/213232434141.m <==
{{Vertex[3][-1] -> {15., 16.}, Vertex[3][-2] -> {5., 16.}, 
  Vertex[3][-3] -> {5., 5.}, Vertex[3][-4] -> {15., 5.}}, 
 {0., 0.4545454545454544, -0.4545454545454544, 0., -0.4545454545454544, 
  0.4545454545454544}, {-1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/0/0/214344323211.m <==
{{Vertex[3][-1] -> {15., 10.}, Vertex[3][-2] -> {12.5, 10.}, 
  Vertex[3][-3] -> {7.5, 10.}, Vertex[3][-4] -> {5., 10.}}, 
 {0., 0., {1.5, 10.}, 1., -1., {18.5, 10.}}, {1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/a121313322.m <==
{{Vertex[3][-1] -> {10., 9.}, Vertex[3][-2] -> {6.5, 9.}, 
  Vertex[3][-3] -> {13.5, 9.}, Vertex[1][1] -> {10., 15.}}, 
 {0., 0., 0., {18., 9.}, {2., 9.}}, {-1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/0/0/a1a22121.m <==
{{Vertex[3][-1] -> {5., 10.}, Vertex[3][-2] -> {15., 10.}, 
  Vertex[2][1] -> {10., 5.}}, {-0.4550274716981378, 0.4625608068135476, 1., 
  0.}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/a1a22211.m <==
{{Vertex[3][-1] -> {7., 10.}, Vertex[3][-2] -> {13., 10.}, 
  Vertex[2][1] -> {10., 10.}}, {0., 0., {18., 10.}, {2., 10.}}, 
 {-1., -1., 1., 1.}}


==> FeynArts/ShapeData/0/0/aa.m <==
{{Vertex[2][1] -> {6., 10.}}, {{13.99999999999999, 10.}}, {1.}}


==> FeynArts/ShapeData/0/0/aaaa.m <==
{{Vertex[4][1] -> {10., 10.}}, {{17., 10.}, {3., 10.}}, {1., 1.}}


==> FeynArts/ShapeData/0/0/aaaaaa.m <==
{{Vertex[6][1] -> {10., 9.5}}, {{16., 6.5}, {4., 6.5}, {10., 16.}}, 
 {1., 1., 1.}}


==> FeynArts/ShapeData/0/0/ab.m <==
{{Vertex[1][1] -> {3., 10.}, Vertex[1][2] -> {17., 10.}}, {0.}, {1.}}


==> FeynArts/ShapeData/0/0/ab1a21212abb.m <==
{{Vertex[3][-1] -> {5.5, 13.99999999999999}, Vertex[3][-2] -> {5.5, 6.}, 
  Vertex[3][1] -> {9.5, 10.}, Vertex[3][2] -> {13.5, 10.}}, 
 {0., -0.4234434363626209, 0., -1., 0.4234434363626206, {18., 10.}}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/ab1b21212b.m <==
{{Vertex[3][-1] -> {15., 9.}, Vertex[3][-2] -> {5., 9.}, 
  Vertex[3][2] -> {10., 13.99999999999999}, Vertex[1][1] -> {10., 18.}}, 
 {0., 0.4409465650303322, 1., 0., -0.4409465650303324}, {-1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/abaabb.m <==
{{Vertex[3][2] -> {7.5, 10.}, Vertex[3][1] -> {12.5, 10.}}, 
 {0., {17.5, 10.}, {2.5, 10.}}, {1., 1., 1.}}


==> FeynArts/ShapeData/0/0/abaabbbb.m <==
{{Vertex[3][1] -> {12.5, 10.}, Vertex[5][2] -> {5.5, 10.}}, 
 {0., {17., 10.}, {5.5, 5.}, {5.5, 15.}}, 
 {{1.8027756377320054, 3.72959525713737}, 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/abaacbcbcb.m <==
{{Vertex[3][3] -> {2., 10.}, Vertex[3][1] -> {13.99999999999999, 10.}, 
  Vertex[4][2] -> {10., 10.}}, {0., {17.5, 10.}, 1., 0., -1.}, 
 {-1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/abababbb.m <==
{{Vertex[3][1] -> {10., 2.5}, Vertex[5][2] -> {10., 12.5}}, 
 {1.052631578947367, 0., -1., {10., 17.5}}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/ababbb.m <==
{{Vertex[4][2] -> {11., 10.}, Vertex[2][1] -> {3., 10.}}, 
 {-1., 1., {17., 10.}}, {1., 1., 1.}}


==> FeynArts/ShapeData/0/0/abacacbbcc.m <==
{{Vertex[3][1] -> {8.5, 10.}, Vertex[3][2] -> {6., 10.}, 
  Vertex[4][3] -> {13.5, 10.}}, {0., -0.909090909090909, 0.909090909090909, 
  {2., 10.}, {18., 10.}}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/abbb.m <==
{{Vertex[3][2] -> {10.5, 10.}, Vertex[1][1] -> {3., 10.}}, {0., {16., 10.}}, 
 {1., 1.}}


==> FeynArts/ShapeData/0/0/abbbbb.m <==
{{Vertex[5][2] -> {10., 11.}, Vertex[1][1] -> {10., 4.}}, 
 {0., {16., 11.}, {4., 11.}}, {{2.121320343559803, 3.926990816987166}, 1., 
  1.}}


==> FeynArts/ShapeData/0/0/abbcbccc.m <==
{{Vertex[3][2] -> {5.5, 10.}, Vertex[4][3] -> {11.49999999999999, 10.}, 
  Vertex[1][1] -> {2., 10.}}, {0., -1., 1., {17.5, 10.}}, {-1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/abbccc.m <==
{{Vertex[3][3] -> {11.49999999999999, 10.}, Vertex[1][1] -> {2.5, 10.}, 
  Vertex[2][2] -> {7., 10.}}, {0., 0., {17., 10.}}, {1., 1., 1.}}


==> FeynArts/ShapeData/0/0/abcacabb.m <==
{{Vertex[3][1] -> {8., 10.}, Vertex[3][2] -> {11.99999999999999, 10.}, 
  Vertex[2][3] -> {2.5, 10.}}, {0., 1., -1., {17.5, 10.}}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/abcbcb.m <==
{{Vertex[3][2] -> {8.5, 10.}, Vertex[1][1] -> {3., 10.}, 
  Vertex[2][3] -> {16., 10.}}, {0., 1., -1.}, {1., 1., 1.}}


==> FeynArts/ShapeData/0/0/abcbcbcb.m <==
{{Vertex[3][3] -> {3., 10.}, Vertex[4][2] -> {11.99999999999999, 10.}, 
  Vertex[1][1] -> {17.5, 10.}}, {0., 1., 0., -1.}, {-1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/abcbccbb.m <==
{{Vertex[3][3] -> {7.5, 10.}, Vertex[4][2] -> {12.5, 10.}, 
  Vertex[1][1] -> {12.5, 16.49999999999999}}, 
 {0., 0., {2.5, 10.}, {17.5, 10.}}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/0/0/abcdbdbdcc.m <==
{{Vertex[3][3] -> {12.5, 10.}, Vertex[3][4] -> {9.5, 10.}, 
  Vertex[3][2] -> {4.5, 10.}, Vertex[1][1] -> {1.5, 10.}}, 
 {0., 0., -1., 1., {17.5, 10.}}, {-1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/0/212121.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[4][-1] -> {3., 10.}, 
  Vertex[3][-2] -> {7.800000000000001, 9.999999996746878}}, 
 {0., 1.0416666673444006, 0., -1.0416666659889326}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/0/212211.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[4][-1] -> {4.15, 10.}, 
  Vertex[3][-2] -> {8.5, 10.}}, {0., 0., {12.7, 9.9}, {4.15, 14.}}, 
 {1., {1.25, -3.141592653589793}, 1., 1.}}


==> FeynArts/ShapeData/a1/b1/21.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][-1] -> {10., 10.}, Vertex[1][-2] -> {10., 15.}}, {0., 0., 0.}, 
 {1., 1., 1.}}


==> FeynArts/ShapeData/a1/b1/2121.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][-1] -> {10., 10.}, Vertex[2][-2] -> {9.999999999945851, 18.}}, 
 {0., 0., 0.8, -0.8}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/b1/2c1ccc.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][-1] -> {10., 10.}, Vertex[4][3] -> {9.999999999999963, 12.}, 
  Vertex[1][-2] -> {9.999999999999925, 14.}}, 
 {0., 0., 0., 0., {13.999999999999963, 12.000000000000075}}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/b1c1/21.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][-1] -> {11., 10.}, 
  Vertex[1][-2] -> {8.00000000000003, 10.000000422615297}}, {0., 0., 0., 0.}, 
 {1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/b1c2/21.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][-2] -> {15.5, 7.5}, 
  Vertex[3][-1] -> {11., 10.}}, {0., 0., 0., 0.}, {-1., -1., -1., -1.}}


==> FeynArts/ShapeData/a1/b1cd/2d1d.m <==
{{Vertex[1][-2] -> {14.043071209344909, 4.877528170034939}, 
  Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][-1] -> {11., 10.}, 
  Vertex[3][4] -> {15.5, 7.5}}, {0., 0., 0., 0., 0.}, 
 {-1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/a1/b2/21.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][-2] -> {13.333333333333334, 10.}, 
  Vertex[2][-1] -> {6.666666666666667, 10.}}, {0., 0., 0.}, {1., 1., 1.}}


==> FeynArts/ShapeData/a1/b2/2121.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][-2] -> {14., 10.}, Vertex[3][-1] -> {6., 10.}}, 
 {0., 0., 0.8, -0.8}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/b2/212121.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][-1] -> {6., 10.}, Vertex[4][-2] -> {13.99999999999999, 10.}}, 
 {0., 0., -1.000000000000001, 0., 1.000000000000001}, {1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/a1/b2/212211.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][-2] -> {13.99999999999999, 10.}, Vertex[4][-1] -> {6., 10.}}, 
 {0., 0., 0., {13.99999999999999, 15.}, {6., 15.}}, {1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/a1/b2/212c2c1c1c.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][-2] -> {14., 10.}, Vertex[4][-1] -> {6., 10.}, 
  Vertex[4][3] -> {10., 10.}}, {0., 0., 1.5, 0.8, -0.8, 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/b2/2c1ccc.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][-2] -> {15., 10.}, Vertex[4][3] -> {10., 10.}, 
  Vertex[2][-1] -> {5., 10.}}, {0., 0., 0., 0., {10., 14.}}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/b2/c2c12121.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][-2] -> {14., 10.}, Vertex[4][-1] -> {6., 10.}, 
  Vertex[2][3] -> {10., 10.}}, {0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/b2c1/21.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][-1] -> {11., 10.}, 
  Vertex[2][-2] -> {15.5, 12.5}}, {0., 0., 0., 0.}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/b2c2/12.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][-2] -> {11., 10.}, 
  Vertex[2][-1] -> {5.5, 10.}}, {0., 0., 0., 0.}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/b2cd/2d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][-2] -> {15.5, 12.5}, 
  Vertex[2][-1] -> {5.5, 10.}, Vertex[3][4] -> {11., 10.}}, 
 {0., 0., 0., 0., 0.}, {-1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/a1/b2cd/d2d12121.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {15., 5.}, 
  Vertex[4][-2] -> {15., 15.}, Vertex[4][-1] -> {5.5, 10.}}, 
 {0., 0., 0., 0., 0., 0.410983539104648, -0.4277121369113184}, 
 {1., 1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/a1/bc/2122c1c1.m <==
{{Vertex[1][1] -> {0., 8.}, Vertex[1][2] -> {20., 8.}, 
  Vertex[3][-2] -> {6., 13.99999999999999}, 
  Vertex[3][3] -> {13.99999999999999, 8.}, Vertex[4][-1] -> {6., 8.}}, 
 {0., 0., 0., {6., 18.}, 0.875000000000001, -0.875000000000001}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/bc/212c1c.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][-2] -> {10.000000005754197, 6.}, Vertex[3][-1] -> {6., 10.}, 
  Vertex[3][3] -> {14., 10.}}, {0., 0., 0., 0., 0.}, 
 {-1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/a1/bc/212c2c11.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][-1] -> {5., 10.}, Vertex[3][-2] -> {10., 10.}, 
  Vertex[3][3] -> {16., 10.}}, {0., 0., 0., 1., -1., {5., 15.}}, 
 {1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/bc/2314434c3c.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][-1] -> {6.666666666666667, 10.}, 
  Vertex[1][-2] -> {13.333333333447703, 13.}, 
  Vertex[3][-4] -> {10.666666666666668, 10.}, 
  Vertex[3][-3] -> {13.33333333337908, 11.2}, Vertex[3][3] -> {16., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/bc/2c1c.m <==
{{Vertex[1][-2] -> {13.333333333218963, 13.}, Vertex[1][1] -> {0., 10.}, 
  Vertex[1][2] -> {20., 10.}, Vertex[2][-1] -> {6.666666666666666, 10.}, 
  Vertex[3][3] -> {13.333333333333332, 10.}}, {0., 0., 0., 0.}, 
 {-1., -1., -1., -1.}}


==> FeynArts/ShapeData/a1/bc/2c2121c1.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {14.5, 10.}, Vertex[4][-1] -> {5.5, 10.}, 
  Vertex[3][-2] -> {11., 14.5}}, {0., 0., -0.3778168750995461, 0.5, 
  -0.4236210300261806, -1.000000000000001}, {1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/bc/2cc12211.m <==
{{Vertex[1][1] -> {0., 8.}, Vertex[1][2] -> {20., 8.}, 
  Vertex[4][-1] -> {6.5, 8.}, Vertex[3][3] -> {13.99999999999999, 8.}, 
  Vertex[3][-2] -> {13.99999999999999, 13.}}, 
 {0., 0., 0., 0., {13.99999999999999, 17.}, {6.5, 13.}}, 
 {1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/a1/bc/d2d12c21c1.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][4] -> {6., 16.5}, Vertex[3][-2] -> {14., 16.5}, 
  Vertex[3][3] -> {14., 10.}, Vertex[4][-1] -> {6., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., -1., {1.5, 6.283185307179586}, -1., -1., 
  -1., -1.}}


==> FeynArts/ShapeData/a1/bc/dcd12c2121.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][4] -> {10., 14.}, Vertex[3][-2] -> {10., 6.}, 
  Vertex[3][3] -> {14., 10.}, Vertex[4][-1] -> {6., 10.}}, 
 {0., 0., 0., 0., 0., -1., 0.}, {-1., -1., -1., 1.0878565864408425, -1., 1., 
  -1.}}


==> FeynArts/ShapeData/a1/bc/dcd22121c1.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][4] -> {14., 15.}, Vertex[3][-2] -> {6., 15.}, 
  Vertex[3][3] -> {14., 10.}, Vertex[4][-1] -> {6., 10.}}, 
 {0., 0., 0., 0., 0., 0.9799999999999998, 0.}, 
 {{1.1500000000000004, 6.283185307179586}, -1., -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/a1/bdc1/2d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][-1] -> {11., 10.}, 
  Vertex[3][4] -> {15.5, 12.5}, Vertex[1][-2] -> 
   {14.043071209344909, 15.122471829965061}}, {0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/bdc2/212d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][-2] -> {14.6, 8.}, 
  Vertex[3][-1] -> {6.6, 10.}, Vertex[3][4] -> {14.6, 12.}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/bdc2/2d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[2][-2] -> {15.5, 7.5}, Vertex[2][-1] -> {5.5, 10.}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/bdc2/d2d12121.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {15., 15.}, 
  Vertex[4][-2] -> {15., 5.}, Vertex[4][-1] -> {5.5, 10.}}, 
 {0., 0., 0., 0., 0., 0.4109835391046486, -0.4109835391046476}, 
 {1., 1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/bdcd/211d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][-1] -> {5.5, 10.}, Vertex[1][-2] -> {5.500000000065831, 13.}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/bdcd/21212d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][-1] -> {5., 10.}, 
  Vertex[4][4] -> {15., 10.}, Vertex[3][-2] -> {10., 14.}}, 
 {0., 0., 0., 0.587771142034281, -0.5968126077579149, -0.3636814215042716, 
  0.8}, {1., -1., -1., 1., 1., {1.3, 6.283185307179586}, 1.}}


==> FeynArts/ShapeData/a1/bdcd/212d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[2][-2] -> {7.333333333333333, 10.}, 
  Vertex[2][-1] -> {3.6666666666666665, 10.}}, {0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/bdcd/2d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[2][-1] -> {5.5, 10.}, Vertex[1][-2] -> 
   {8.649382752093056, 11.864027508874905}}, {0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/bdcd/2e1ede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[2][-1] -> {3.6666666666666665, 10.}, 
  Vertex[3][5] -> {7.333333333333333, 10.}, 
  Vertex[1][-2] -> {7.333333333350161, 13.}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/bdce/2d1ede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[2][-1] -> {5.5, 10.}, Vertex[3][4] -> {15.5, 12.5}, 
  Vertex[1][-2] -> {14.043071209344909, 15.122471829965061}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1/bdce/2d2e21d1e1.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {15., 15.}, 
  Vertex[3][5] -> {15., 5.}, Vertex[4][-1] -> {5.5, 10.}, 
  Vertex[3][-2] -> {15., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., -1., 1., -1., {1.960229578391266, -0.9119902906774208}, 1., -1.}}


==> FeynArts/ShapeData/a1/bdce/2e1dde.m <==
{{Vertex[1][-2] -> {14.043071209344909, 4.877528170034939}, 
  Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][-1] -> {5.5, 10.}, 
  Vertex[3][4] -> {11., 10.}, Vertex[3][5] -> {15.5, 7.5}}, 
 {0., 0., 0., 0., 0., 0.}, {-1., -1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/a1/bdce/de2d2121e1.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {15., 15.}, 
  Vertex[3][5] -> {15., 5.}, Vertex[4][-1] -> {6., 10.}, 
  Vertex[3][-2] -> {10.3, 12.75}}, {0., 0., 0., 0., 0., 0.8, -0.8, 0.}, 
 {1., 1., -1., -1., -1., 1., {1.8524375832939686, 1.0531194541424975}, -1.}}


==> FeynArts/ShapeData/a1/bdce/ded12e2121.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {15., 15.}, 
  Vertex[3][5] -> {15., 5.}, Vertex[4][-1] -> {6., 10.}, 
  Vertex[3][-2] -> {10.15, 7.4}}, {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., -1., -1., 1., 1., {1.85270073136489, -1.0661985118273023}, 1.}}


==> FeynArts/ShapeData/a1b2/cede/21212e1e.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][-2] -> {6.5, 6.}, Vertex[4][-1] -> {6.5, 14.}, 
  Vertex[4][5] -> {14., 10.}}, {0., 0., 0., 0., 0.625, -0.7272727272727273, 
  0.24834213586846793, -0.25170028773896075}, {1., 1., 1., 1., 1., 1., 1., 
  1.}}


==> FeynArts/ShapeData/a1be/c2de/21212e1e.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 4.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 4.}, 
  Vertex[4][-2] -> {14.5, 13.5}, Vertex[4][-1] -> {6., 13.5}, 
  Vertex[4][5] -> {10.5, 6.5}}, {0., 0., 0., 0., 0.5882352941176471, 
  -0.47058823529411764, -0.3684591005926816, 0.368459100592682}, 
 {1., 1., 1., {1.2747548783981961, -3.0816644984685855}, 1., 1., 1., 1.}}


==> FeynArts/ShapeData/a1be/ced2/21212e1e.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][-2] -> {15.5, 14.}, Vertex[4][-1] -> {8., 13.5}, 
  Vertex[4][5] -> {12., 7.}}, {0., 0., -0.41767360760643973, 
  0.26491275060309705, 0.6000156396790458, -0.3945877815945996, 
  -0.3406021079182676, 0.3353525322561114}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ab/0/0.m <==
{{Vertex[1][1] -> {2., 10.}, Vertex[1][2] -> {18., 10.}}, {0.}, {1.}}


==> FeynArts/ShapeData/ab/0/1b21212b.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[3][2] -> {3., 10.}, 
  Vertex[3][-2] -> {5.5, 7.5}, Vertex[3][-1] -> {5.5, 12.5}}, 
 {0., 0.37730771408905944, 1., 0., -0.3773077140890599}, 
 {1., 1., 1., 1., {1.1007748449004462, -6.283185307179586}}}


==> FeynArts/ShapeData/ab/0/1b2b2211.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[3][2] -> {3., 10.}, 
  Vertex[3][-2] -> {6., 10.}, Vertex[3][-1] -> {3.0000000000140576, 13.}}, 
 {0., 0., 0., {8.400000000000002, 10.}, {3.0000000000253033, 
   15.400000000000002}}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ab/0/21221b1b.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[3][-2] -> {12., 10.}, 
  Vertex[3][-1] -> {8., 10.}, Vertex[3][2] -> {4., 10.}}, 
 {0., 0., {16., 10.}, 1., -1.}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ab/0/bb.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[3][2] -> {7.5, 10.}}, 
 {0., {13.99999999999999, 10.}}, {1., 1.}}


==> FeynArts/ShapeData/ab/0/bcbccc.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[3][2] -> {3., 10.}, 
  Vertex[4][3] -> {7.7, 10.}}, {0., 1.0111893114213295, -1.0336974488340696, 
  {12.55, 10.05}}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/b1/2122c1c1.m <==
{{Vertex[1][1] -> {0., 8.}, Vertex[1][2] -> {20., 8.}, 
  Vertex[3][-2] -> {13.99999999999999, 13.99999999999999}, 
  Vertex[3][3] -> {6., 8.}, Vertex[4][-1] -> {13.99999999999999, 8.}}, 
 {0., 0., 0., {13.99999999999999, 17.5}, 0.875000000000001, 
  -0.875000000000001}, {1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/b1/212c1c.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][-1] -> {14., 10.}, Vertex[3][3] -> {6., 10.}, 
  Vertex[2][-2] -> {9.999999994245803, 6.}}, {0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/b1/212c2c11.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][-1] -> {15., 10.}, Vertex[3][-2] -> {10., 10.}, 
  Vertex[3][3] -> {4., 10.}}, {0., 0., 0., 1., -1., {15., 15.}}, 
 {1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/b1/2314434c3c.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][-1] -> {13.333333333333334, 10.}, 
  Vertex[1][-2] -> {6.666666666781036, 13.}, 
  Vertex[3][-4] -> {9.333333333333334, 10.}, 
  Vertex[3][-3] -> {6.666666666712414, 11.2}, Vertex[3][3] -> {4., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/b1/2c1c.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][-1] -> {13.333333333333334, 10.}, 
  Vertex[3][3] -> {6.666666666666667, 10.}, 
  Vertex[1][-2] -> {6.666666666781036, 13.}}, {0., 0., 0., 0.}, 
 {1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/b1/2c1cdcdd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][-1] -> {13.333333333333334, 10.}, 
  Vertex[4][3] -> {6.666666666666667, 10.}, 
  Vertex[3][4] -> {6.666666666781036, 13.}, 
  Vertex[1][-2] -> {6.666666666618958, 7.}}, 
 {0., 0., 0., 0., 0., {6.666666666872532, 15.400000000000002}}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/b1/2c2121c1.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {5.5, 10.}, Vertex[4][-1] -> {14.5, 10.}, 
  Vertex[3][-2] -> {9., 14.5}}, {0., 0., 0.3778168750995459, 
  0.4650297500315377, -0.5319993611426814, 1.}, {1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/b1/2cc12211.m <==
{{Vertex[1][1] -> {0., 8.}, Vertex[1][2] -> {20., 8.}, 
  Vertex[4][-1] -> {13., 8.}, Vertex[3][3] -> {6., 8.}, 
  Vertex[3][-2] -> {6., 13.}}, {0., 0., 0., 0., {6., 17.}, {13., 13.}}, 
 {1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/b1/2d1ddccc.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][-1] -> {15., 10.}, Vertex[3][4] -> {10., 10.}, 
  Vertex[4][3] -> {5., 10.}, Vertex[1][-2] -> {10.000000000046533, 13.}}, 
 {0., 0., 0., 0., 0., {5., 14.}}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/b1/d2d12c21c1.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6., 10.}, Vertex[4][-1] -> {14., 10.}, 
  Vertex[2][4] -> {14., 16.5}, Vertex[3][-2] -> {6., 16.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., {1.5, -3.141592653589793}, 1., 1., 
  1., 1.}}


==> FeynArts/ShapeData/ac/b1/dcd12c2121.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6., 10.}, Vertex[4][-1] -> {14., 10.}, 
  Vertex[2][4] -> {10., 14.}, Vertex[3][-2] -> {10., 6.}}, 
 {0., 0., 0., 0., 0., 1., 0.}, {1., 1., 1., -1.0878565864408425, 1., 1., 1.}}


==> FeynArts/ShapeData/ac/b1/dcd22121c1.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6., 10.}, Vertex[4][-1] -> {14., 10.}, 
  Vertex[2][4] -> {6., 15.}, Vertex[3][-2] -> {14., 15.}}, 
 {0., 0., 0., 0., 0., -0.9799999999999998, 0.}, 
 {1., {1.1500000000000004, -3.141592653589793}, 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/0.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][3] -> {10., 10.}}, {0., 0.}, {1., 1.}}


==> FeynArts/ShapeData/ac/bc/122c.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {10., 10.}, Vertex[2][-2] -> {10., 13.99999999999999}, 
  Vertex[1][-1] -> {10., 18.}}, {0., 0., 0., 0.}, {1., -1., 1., -1.}}


==> FeynArts/ShapeData/ac/bc/1c2121.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {10., 10.}, Vertex[3][-1] -> {10.000000000132507, 13.}, 
  Vertex[2][-2] -> {10.000000000344464, 17.800000000000004}}, 
 {0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/1c2121212c.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {10., 10.}, Vertex[4][-2] -> {14., 15.}, 
  Vertex[4][-1] -> {6., 15.}}, {0., 0., 0.4484606277078627, 0.8, 0., -0.625, 
  -0.43282452328536125}, {1., -1., {1.4348412727296096, 5.328158076315091}, 
  1., 1., 1., {1.4643255645257187, 0.9271162747561184}}}


==> FeynArts/ShapeData/ac/bc/1c2c.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {10., 10.}, Vertex[1][-1] -> {10., 13.99999999999999}, 
  Vertex[1][-2] -> {10., 6.}}, {0., 0., 0., 0.}, {-1., -1., -1., -1.}}


==> FeynArts/ShapeData/ac/bc/1c2c2211.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {10., 10.}, Vertex[3][-2] -> {10., 13.5}, 
  Vertex[3][-1] -> {10., 6.5}}, {0., 0., 0., 0., {10., 17.5}, {10., 2.5}}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/1d2c2ddd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {10., 10.}, Vertex[2][-2] -> {9.999999999999979, 
    11.666666666666666}, Vertex[4][4] -> {9.999999999999956, 
    13.333333333333332}, Vertex[1][-1] -> {9.999999999999934, 15.}}, 
 {0., 0., 0., 0., 0., {13.999999999999956, 13.333333333333385}}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/1d2dcd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {10., 10.}, Vertex[3][4] -> {10., 13.5}, 
  Vertex[1][-1] -> {10., 17.}, Vertex[1][-2] -> {13., 13.5}}, 
 {0., 0., 0., 0., 0.}, {1., -1., 1., -1., -1.}}


==> FeynArts/ShapeData/ac/bc/21212c1c.m <==
{{Vertex[1][1] -> {0., 8.}, Vertex[1][2] -> {20., 8.}, 
  Vertex[4][3] -> {10., 8.}, Vertex[3][-1] -> {13.99999999999999, 
    11.99999999999998}, Vertex[3][-2] -> {6., 11.99999999999998}}, 
 {0., 0., -1., 0., 0.4317479009792663, -0.450693909432999}, 
 {1., -1., 1., -1., -1., -1.}}


==> FeynArts/ShapeData/ac/bc/21221c1c.m <==
{{Vertex[1][1] -> {0., 14.}, Vertex[1][2] -> {20., 14.}, 
  Vertex[3][-2] -> {10., 6.000000000000011}, 
  Vertex[3][-1] -> {10., 8.00000000000002}, Vertex[4][3] -> {10., 14.}}, 
 {0., 0., 0., {10., 2.5}, -0.8, 0.8}, {-1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/212c1c.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {10., 10.}, Vertex[2][-2] -> {6., 14.000000000004365}, 
  Vertex[2][-1] -> {14., 13.999999999995635}}, {0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/212c2c11.m <==
{{Vertex[1][1] -> {0., 6.}, Vertex[1][2] -> {20., 6.}, 
  Vertex[3][-1] -> {10., 13.99999999999999}, 
  Vertex[3][-2] -> {10., 11.99999999999998}, Vertex[4][3] -> {10., 6.}}, 
 {0., 0., 0., 0.8, -0.8, {10., 17.5}}, {1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/c1212121.m <==
{{Vertex[1][1] -> {0., 7.}, Vertex[1][2] -> {20., 7.}, 
  Vertex[3][3] -> {10., 7.}, Vertex[4][-1] -> {10., 11.}, 
  Vertex[3][-2] -> {10., 17.}}, {0., 0., 0., 1.041666666666716, 0., 
  -1.041666666666615}, {1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/c1212211.m <==
{{Vertex[1][1] -> {0., 6.}, Vertex[1][2] -> {20., 6.}, 
  Vertex[3][3] -> {10., 6.}, Vertex[4][-1] -> {10., 10.}, 
  Vertex[3][-2] -> {10., 13.99999999999999}}, {0., 0., 0., 0., {10., 18.}, 
  {13.99999999999999, 9.99999999999994}}, {1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/cc.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {10., 10.}}, {0., 0., {10., 15.5}}, {1., -1., 1.}}


==> FeynArts/ShapeData/ac/bc/cd1d21212d.m <==
{{Vertex[1][1] -> {0., 7.}, Vertex[1][2] -> {20., 7.}, 
  Vertex[3][3] -> {10., 7.}, Vertex[3][4] -> {10., 11.}, 
  Vertex[3][-1] -> {13., 13.99999999999999}, 
  Vertex[3][-2] -> {7., 13.99999999999999}}, 
 {0., 0., 0., -0.3875224007862133, -1., 0., 0.4169998667732271}, 
 {1., -1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/ac/bc/cd1d2d2211.m <==
{{Vertex[1][1] -> {0., 7.}, Vertex[1][2] -> {20., 7.}, 
  Vertex[3][3] -> {10., 7.}, Vertex[3][4] -> {10., 11.}, 
  Vertex[3][-2] -> {10., 13.99999999999999}, Vertex[3][-1] -> {13., 11.}}, 
 {0., 0., 0., 0., 0., {10., 18.}, {17., 11.}}, {1., -1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/cd21221d1d.m <==
{{Vertex[1][1] -> {0., 14.}, Vertex[1][2] -> {20., 14.}, 
  Vertex[3][-2] -> {10., 5.}, Vertex[3][-1] -> {10., 7.5}, 
  Vertex[3][3] -> {10., 14.}, Vertex[3][4] -> {10., 11.}}, 
 {0., 0., 0., 0., {10., 2.}, -0.933333333333333, 1.}, 
 {-1., 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/cd212d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {10., 10.}, Vertex[3][4] -> {10.000000000132507, 13.}, 
  Vertex[2][-2] -> {7.600000000238509, 15.400000000186806}, 
  Vertex[2][-1] -> {12.400000000238514, 15.399999999813199}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/cd212d2d11.m <==
{{Vertex[1][1] -> {0., 6.}, Vertex[1][2] -> {20., 6.}, 
  Vertex[3][3] -> {10., 6.}, Vertex[3][-1] -> {10., 15.}, 
  Vertex[3][-2] -> {10., 12.5}, Vertex[3][4] -> {10., 9.}}, 
 {0., 0., 0., 0., 0.933333333333333, -1., {10., 18.}}, 
 {1., -1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/cdbdad.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {10., 10.}, Vertex[3][4] -> {10.000000000132507, 13.}, 
  Centre[1][1] -> {10.000000000265015, 16.}, 
  Centre[1][2] -> {13.000000000132507, 12.999999999870244}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/cdcddd.m <==
{{Vertex[1][1] -> {0., 7.}, Vertex[1][2] -> {20., 7.}, 
  Vertex[4][3] -> {10., 7.}, Vertex[4][4] -> {10., 11.99999999999997}}, 
 {0., 0., -1., 1., {10., 17.}}, {1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/cddd.m <==
{{Vertex[1][1] -> {0., 8.}, Vertex[1][2] -> {20., 8.}, 
  Vertex[3][3] -> {10., 8.}, Vertex[3][4] -> {10., 11.99999999999998}}, 
 {0., 0., 0., {10., 16.49999999999999}}, {1., 1., -1., 1.}}


==> FeynArts/ShapeData/ac/bc/cddddd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {10., 10.}, Vertex[5][4] -> {10., 15.}}, 
 {0., 0., 0., {6., 15.}, {13.99999999999999, 15.}}, {1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/cddedeee.m <==
{{Vertex[1][1] -> {0., 7.}, Vertex[1][2] -> {20., 7.}, 
  Vertex[3][3] -> {10., 7.}, Vertex[3][4] -> {10., 10.}, 
  Vertex[4][5] -> {10., 13.99999999999999}}, {0., 0., 0., 0.999999999999992, 
  -1.000000000000007, {10., 18.}}, {1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/cdeded.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {10., 10.}, Vertex[3][4] -> {10.00000000000006, 13.}, 
  Vertex[2][5] -> {10.00000000000383, 17.8}}, {0., 0., 0., -0.8, 0.8}, 
 {1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/d1d2212c1c.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {10., 10.}, Vertex[2][4] -> {10., 18.}, 
  Vertex[3][-2] -> {5.95, 14.05}, Vertex[3][-1] -> {14.05, 14.05}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., {1.3499999999999996, -3.141592653589793}, 
  -1.0606601717798216, 1., 1., 1., -1.0881964885227007}}


==> FeynArts/ShapeData/ac/bc/d1dc21212c.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {10., 10.}, Vertex[2][4] -> {5.75, 16.45}, 
  Vertex[3][-2] -> {13.95, 12.5}, Vertex[3][-1] -> {13.9, 16.55}}, 
 {0., 0., -0.6333139155609208, 0.5178069274802489, 0.8888888888888888, -1., 
  -0.2986085239569992}, {1., 1., 0.9460498635264469, 1., 1., 1., 
  -1.3765831254155378}}


==> FeynArts/ShapeData/ac/bc/dc.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {10., 10.}, Vertex[1][4] -> {10., 15.}}, {0., 0., 0.}, 
 {1., -1., -1.}}


==> FeynArts/ShapeData/ac/bc/dcdc.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {10., 10.}, Vertex[2][4] -> {10., 17.5}}, 
 {0., 0., -0.8, 0.8}, {1., -1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/dcdeceee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {10., 10.}, Vertex[2][4] -> {5., 15.}, 
  Vertex[4][5] -> {15., 15.}}, {0., 0., 0., 0., 0., {18.5, 16.5}}, 
 {1., {1.5, -3.141592653589793}, 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/dcdeee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {10., 10.}, Vertex[2][4] -> {10., 12.5}, 
  Vertex[3][5] -> {10., 15.}}, {0., 0., 0., 0., {10., 18.}}, 
 {1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/ac/bc/dcdefefe.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {10., 10.}, Vertex[2][4] -> {9.999999999999963, 12.}, 
  Vertex[3][5] -> {9.999999999999925, 14.}, 
  Vertex[2][6] -> {9.999999999999865, 17.199999999999996}}, 
 {0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/dcecee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {10., 10.}, Vertex[3][5] -> {10.00000000000006, 13.}, 
  Vertex[1][4] -> {10., 6.}}, {0., 0., 0., 0., {10., 16.}}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/dcecfefe.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {10., 10.}, Vertex[3][5] -> {10.000000000132507, 13.}, 
  Vertex[1][4] -> {9.999999999919856, 7.}, 
  Vertex[2][6] -> {10.000000000354396, 17.800000000000004}}, 
 {0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/dcefecff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {10., 10.}, Vertex[1][4] -> {10.000000000132507, 13.}, 
  Vertex[2][5] -> {9.999999999964587, 8.}, 
  Vertex[3][6] -> {9.999999999929171, 6.}}, 
 {0., 0., 0., 0., 0., {9.999999999900837, 4.4}}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/deceee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {10., 10.}, Vertex[4][5] -> {10., 14.5}, 
  Vertex[1][4] -> {10., 18.5}}, {0., 0., 0., 0., 
  {13.99999999999999, 14.49999999999995}}, {1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/ac/bc/deceefff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {10., 10.}, Vertex[3][5] -> {10.00000000000006, 13.}, 
  Vertex[3][6] -> {10., 16.}, Vertex[1][4] -> {13.00000000000006, 
    13.0000000894199}}, {0., 0., 0., 0., 0., {10., 18.5}}, 
 {1., -1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/ac/bc/decfefef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {10., 10.}, Vertex[1][4] -> {10., 19.}, 
  Vertex[3][5] -> {10., 16.49999999999999}, Vertex[3][6] -> {10., 12.5}}, 
 {0., 0., 0., 0., 0.8, -0.8}, {1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/dedcefff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {10., 10.}, Vertex[2][4] -> {9.999999999999979, 
    11.666666666666666}, Vertex[2][5] -> {9.999999999999956, 
    13.333333333333332}, Vertex[3][6] -> {9.999999999999934, 15.}}, 
 {0., 0., 0., 0., 0., {9.999999999999917, 16.333333333333332}}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/deecec.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[1][4] -> {10., 19.}, Vertex[3][5] -> {10., 16.}, 
  Vertex[4][3] -> {10., 10.}}, {0., 0., 0., 0.8, -0.8}, 
 {1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/deecfcff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {10., 10.}, Vertex[3][6] -> {10.000000000132507, 13.}, 
  Vertex[2][5] -> {9.999999999964587, 8.}, 
  Vertex[1][4] -> {9.999999999929171, 6.}}, 
 {0., 0., 0., 0., 0., {10.000000000238511, 15.400000000000002}}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bc/deeffcfc.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][5] -> {9.999999999999963, 12.}, 
  Vertex[1][4] -> {9.999999999999925, 14.}, 
  Vertex[3][6] -> {9.999999999999986, 10.8}, Vertex[4][3] -> {14., 10.}}, 
 {0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/1c1d212c2d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6., 10.}, Vertex[3][4] -> {13.99999999999999, 10.}, 
  Vertex[3][-1] -> {10.00000002665663, 6.}, 
  Vertex[3][-2] -> {9.99999997334337, 13.99999999999999}}, 
 {0., 0., -0.4348850449409543, 0.4126893499253892, 0., 0.4257346579741636, 
  -0.4126893510355746}, {1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/1c1d2c2d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6., 10.}, Vertex[3][4] -> {14., 10.}, 
  Vertex[2][-2] -> {10.000000000080174, 6.}, 
  Vertex[2][-1] -> {9.999999999919828, 14.}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/1c2c221d1d.m <==
{{Vertex[1][1] -> {0., 12.}, Vertex[1][2] -> {20., 12.}, 
  Vertex[3][-2] -> {5., 8.00000000000001}, Vertex[3][-1] -> {10., 12.}, 
  Vertex[3][3] -> {5., 12.}, Vertex[3][4] -> {16., 12.}}, 
 {0., 0., 0., 0., {5., 4.}, -1., 1.}, {-1., -1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/1c2c2d2d11.m <==
{{Vertex[1][1] -> {0., 8.}, Vertex[1][2] -> {20., 8.}, 
  Vertex[3][3] -> {5., 8.}, Vertex[3][-1] -> {5., 11.99999999999999}, 
  Vertex[3][-2] -> {10., 8.}, Vertex[3][4] -> {16., 8.}}, 
 {0., 0., 0., 0., 1., -1., {5., 16.}}, {1., 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/1c2dcd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6.666666666666667, 10.}, 
  Vertex[3][4] -> {13.333333333333334, 10.}, 
  Vertex[1][-1] -> {6.666666666781036, 13.}, 
  Vertex[1][-2] -> {13.333333333447703, 13.}}, {0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/1d2ccd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6.666666666666667, 10.}, 
  Vertex[3][4] -> {13.333333333333334, 10.}, 
  Vertex[1][-2] -> {6.666666666781036, 13.}, 
  Vertex[1][-1] -> {13.333333333447703, 13.}}, {0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/1d2d221c1c.m <==
{{Vertex[1][1] -> {0., 11.}, Vertex[1][2] -> {20., 11.}, 
  Vertex[3][-2] -> {13.99999999999999, 7.}, Vertex[3][-1] -> {10., 11.}, 
  Vertex[3][3] -> {4., 11.}, Vertex[3][4] -> {13.99999999999999, 11.}}, 
 {0., 0., 0., 0., {13.99999999999999, 3.}, -1., 1.}, 
 {-1., 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/1d2d2c2c11.m <==
{{Vertex[1][1] -> {0., 9.}, Vertex[1][2] -> {20., 9.}, 
  Vertex[3][4] -> {13.99999999999999, 9.}, 
  Vertex[3][-1] -> {13.99999999999999, 13.}, Vertex[3][-2] -> {10., 9.}, 
  Vertex[3][3] -> {4., 9.}}, {0., 0., 0., 0., 1., -1., 
  {13.99999999999999, 17.}}, {1., -1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/21221c1dcd.m <==
{{Vertex[1][1] -> {0., 13.}, Vertex[1][2] -> {20., 13.}, 
  Vertex[3][-2] -> {10., 6.000000000000011}, Vertex[3][-1] -> {10., 9.}, 
  Vertex[3][3] -> {6., 13.}, Vertex[3][4] -> {13.99999999999999, 13.}}, 
 {0., 0., 0., {10., 2.5}, -0.4312952874771528, 0.4500000000000016, 
  -1.000000000000001}, {-1., 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/212c2c1d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][-2] -> {8., 10.}, Vertex[3][3] -> {3., 10.}, 
  Vertex[3][-1] -> {11.99999999999997, 10.}, Vertex[3][4] -> {17., 10.}}, 
 {0., 0., 0., 1., -1., 0.9999999999999939, -0.9999999999999939}, 
 {1., 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/212c2d11cd.m <==
{{Vertex[1][1] -> {0., 7.}, Vertex[1][2] -> {20., 7.}, 
  Vertex[3][-1] -> {10., 13.99999999999999}, Vertex[3][-2] -> {10., 11.}, 
  Vertex[3][3] -> {6., 7.}, Vertex[3][4] -> {13.99999999999999, 7.}}, 
 {0., 0., 0., 0.4312952874771528, -0.4500000000000016, {10., 17.5}, 
  1.000000000000001}, {1., -1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/212d2d1c1c.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][-2] -> {11.99999999999997, 10.}, Vertex[3][-1] -> {8., 10.}, 
  Vertex[3][3] -> {3., 10.}, Vertex[3][4] -> {17., 10.}}, 
 {0., 0., 0., -0.9999999999999939, 0.9999999999999939, -1., 1.}, 
 {-1., -1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/cd1c21212d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6., 10.}, Vertex[3][4] -> {13.99999999999999, 10.}, 
  Vertex[3][-2] -> {11.99999999999999, 13.5}, Vertex[3][-1] -> {8., 13.5}}, 
 {0., 0., 1., 0.3158458074053385, 0.8, -0.8, -0.3101188069971399}, 
 {1., -1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/cd1c2d2211.m <==
{{Vertex[1][1] -> {0., 7.}, Vertex[1][2] -> {20., 7.}, 
  Vertex[3][3] -> {6., 7.}, Vertex[3][4] -> {13.99999999999999, 7.}, 
  Vertex[3][-1] -> {6., 11.99999999999999}, 
  Vertex[3][-2] -> {13.99999999999999, 11.99999999999999}}, 
 {0., 0., 0., 0., 0., {14.00000000000001, 16.}, {6., 16.}}, 
 {1., -1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/cdcd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6., 10.}, Vertex[3][4] -> {13.99999999999999, 10.}}, 
 {0., 0., 0.8, -0.8}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/cdcddd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6., 10.}, Vertex[5][4] -> {13.99999999999999, 10.}}, 
 {0., 0., 1.000000000000001, -1.000000000000001, {10.5, 10.}}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/cdcedeee.m <==
{{Vertex[1][1] -> {0., 9.}, Vertex[1][2] -> {20., 9.}, 
  Vertex[3][3] -> {6., 9.}, Vertex[3][4] -> {13.99999999999999, 9.}, 
  Vertex[4][5] -> {10., 13.}}, {0., 0., 1.000000000000001, 
  -0.4406360814209383, 0.4257346591481613, {10., 17.}}, 
 {1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/cddd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][3] -> {6.666666666666666, 10.}, 
  Vertex[4][4] -> {13.333333333333332, 10.}}, 
 {0., 0., 0., {13.333333333333332, 14.}}, {-1., -1., -1., 1.}}


==> FeynArts/ShapeData/ac/bd/cddeee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][3] -> {6.666666666666666, 10.}, 
  Vertex[3][4] -> {13.333333333333332, 10.}, 
  Vertex[3][5] -> {13.333333333218963, 13.}}, 
 {0., 0., 0., 0., {13.333333333127468, 15.400000000000002}}, 
 {-1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/ac/bd/cdeded.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][3] -> {6.666666666666666, 10.}, 
  Vertex[2][5] -> {13.333333333330938, 18.}, 
  Vertex[4][4] -> {13.333333333333332, 10.}}, {0., 0., 0., -0.8, 0.8}, 
 {-1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/cecedede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {4., 10.}, Vertex[3][4] -> {16., 10.}, 
  Vertex[4][5] -> {10., 10.}}, {0., 0., 1., -1., 1., -1.}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/cedede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][3] -> {6.666666666666666, 10.}, Vertex[3][4] -> {16., 10.}, 
  Vertex[3][5] -> {10.666666666666666, 10.}}, {0., 0., 0., -0.8, 0.8}, 
 {-1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/ceeddd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][3] -> {5., 10.}, Vertex[2][5] -> {10., 10.}, 
  Vertex[4][4] -> {15., 10.}}, {0., 0., 0., 0., {15., 14.}}, 
 {-1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/ac/bd/cefdfede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][3] -> {6.666666666666666, 10.}, 
  Vertex[2][6] -> {13.333333333855796, 7.333333333333333}, 
  Vertex[3][4] -> {16., 10.}, Vertex[3][5] -> {10.666666666666666, 10.}}, 
 {0., 0., 0., 0., 0., 0.}, {-1., -1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/ac/bd/dccc.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {6.666666666666667, 10.}, 
  Vertex[2][4] -> {13.333333333333334, 10.}}, 
 {0., 0., 0., {6.666666666666667, 14.}}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/dcceee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][4] -> {13.333333333333334, 10.}, 
  Vertex[3][3] -> {6.666666666666667, 10.}, 
  Vertex[3][5] -> {6.666666666781036, 13.}}, 
 {0., 0., 0., 0., {6.666666666872532, 15.400000000000002}}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/dccefefe.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][4] -> {13.333333333333334, 10.}, 
  Vertex[3][3] -> {6.666666666666667, 10.}, 
  Vertex[3][5] -> {6.666666666781036, 13.}, 
  Vertex[2][6] -> {6.66666666696403, 17.800000000000004}}, 
 {0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/dcdccc.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][4] -> {13.99999999999999, 10.}, Vertex[5][3] -> {6., 10.}}, 
 {0., 0., 1.000000000000001, -1.000000000000001, {10., 10.}}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/dcecec.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {6.666666666666667, 10.}, 
  Vertex[2][4] -> {13.333333333333334, 10.}, 
  Vertex[2][5] -> {6.666666666669062, 18.}}, {0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/dcecefff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][4] -> {13.333333333333334, 10.}, 
  Vertex[3][3] -> {6.666666666666667, 10.}, 
  Vertex[2][5] -> {6.666666666666648, 12.}, 
  Vertex[3][6] -> {6.6666666666666305, 14.}}, 
 {0., 0., 0., 0., 0., {6.666666666666616, 15.599999999999998}}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/decece.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][4] -> {13.333333333333334, 10.}, Vertex[3][3] -> {4., 10.}, 
  Vertex[3][5] -> {9.333333333333334, 10.}}, {0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/deeccc.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][4] -> {15., 10.}, Vertex[2][5] -> {10., 10.}, 
  Vertex[4][3] -> {5., 10.}}, {0., 0., 0., 0., {5., 14.}}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/deeccfff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][4] -> {15., 10.}, Vertex[2][5] -> {10., 10.}, 
  Vertex[3][3] -> {5., 10.}, Vertex[3][6] -> {5.000000000046534, 13.}}, 
 {0., 0., 0., 0., 0., {5.000000000083762, 15.400000000000002}}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/deefcfcf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][4] -> {15., 10.}, Vertex[2][5] -> {10., 10.}, 
  Vertex[3][3] -> {3., 10.}, Vertex[3][6] -> {7., 10.}}, 
 {0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/defcfece.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][4] -> {13.333333333333334, 10.}, Vertex[3][3] -> {4., 10.}, 
  Vertex[3][5] -> {9.333333333333334, 10.}, 
  Vertex[2][6] -> {6.666666666144204, 7.333333333333333}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/e1e2212c1dcd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6., 10.}, Vertex[3][4] -> {14., 10.}, 
  Vertex[2][5] -> {10., 18.5}, Vertex[3][-2] -> {6., 15.}, 
  Vertex[3][-1] -> {14., 15.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., {1.25, 2.9331274352098053}, 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/e1e22c2d1c1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {4.7, 10.}, Vertex[3][4] -> {15.45, 10.}, 
  Vertex[2][5] -> {10., 10.}, Vertex[3][-2] -> {10., 15.25}, 
  Vertex[3][-1] -> {10., 5.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., {1.4142135623730951, 3.338988213439674}, 
  {1.4142135623730951, -3.0309354324158977}, 1.}}


==> FeynArts/ShapeData/ac/bd/eccddd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][4] -> {13.333333333333334, 10.}, 
  Vertex[3][3] -> {6.666666666666667, 10.}, 
  Vertex[1][5] -> {6.666666666781036, 13.}}, 
 {0., 0., 0., 0., {13.333333333333334, 14.}}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/eccddfff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6.666666666666667, 10.}, 
  Vertex[3][4] -> {13.333333333333334, 10.}, 
  Vertex[1][5] -> {6.666666666781036, 13.}, 
  Vertex[3][6] -> {13.333333333447703, 13.}}, 
 {0., 0., 0., 0., 0., {13.333333333539194, 15.400000000000002}}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/eccdfdfd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][4] -> {13.333333333333334, 10.}, 
  Vertex[3][3] -> {6.666666666666667, 10.}, 
  Vertex[1][5] -> {6.666666666781036, 13.}, 
  Vertex[2][6] -> {13.333333339521602, 18.}}, {0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/eccfdfdf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6.666666666666667, 10.}, 
  Vertex[1][5] -> {6.666666666781036, 13.}, Vertex[3][4] -> {16., 10.}, 
  Vertex[3][6] -> {10.666666666666668, 10.}}, {0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/eccfgdgfdf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6.666666666666667, 10.}, 
  Vertex[1][5] -> {6.666666666781036, 13.}, Vertex[3][4] -> {16., 10.}, 
  Vertex[3][6] -> {10.666666666666668, 10.}, 
  Vertex[2][7] -> {13.33333333178245, 7.333333333333334}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/ecdcdc.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[1][5] -> {6., 17.}, Vertex[3][4] -> {13.99999999999999, 10.}, 
  Vertex[4][3] -> {6., 10.}}, {0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/ece11d212c2d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {19., 10.}, 
  Vertex[3][3] -> {4., 10.}, Vertex[3][4] -> {14., 10.}, 
  Vertex[2][5] -> {6., 15.}, Vertex[3][-2] -> {9.5, 10.}, 
  Vertex[3][-1] -> {12., 15.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., -1.1538461538461537, -1.2162606385262997, 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/ecedcd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6., 10.}, Vertex[3][4] -> {13.99999999999999, 10.}, 
  Vertex[2][5] -> {10., 6.}}, {0., 0., -0.4312952874771528, 
  0.4312952874771552, -1.000000000000001}, {-1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/ecedcfdfff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6., 10.}, Vertex[3][4] -> {14., 10.}, 
  Vertex[2][5] -> {10.000000000012262, 14.}, 
  Vertex[4][6] -> {9.999999999987741, 6.}}, {0., 0., 0., 0., 0., 0., 
  {10., 2.5}}, {1., 1., 1., 1., 1., -1.0878565864441758, 1.}}


==> FeynArts/ShapeData/ac/bd/ecefcddfff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {5., 10.}, Vertex[3][4] -> {16., 10.}, 
  Vertex[2][5] -> {7.4, 15.95}, Vertex[4][6] -> {13.5, 15.95}}, 
 {0., 0., 0., 0., 0., 0., {13.5, 18.45}}, 
 {1., 1., 1., 1., 1.1160475483497616, 1., 1.}}


==> FeynArts/ShapeData/ac/bd/ecefcfdfdf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6., 10.}, Vertex[3][4] -> {14., 10.}, 
  Vertex[2][5] -> {6., 16.}, Vertex[4][6] -> {11.5, 16.}}, 
 {0., 0., 0., 0., 0., 1.1256323271831101, 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/ecfcfddd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][4] -> {15., 10.}, Vertex[2][6] -> {10., 10.}, 
  Vertex[3][3] -> {5., 10.}, Vertex[1][5] -> {5.000000000046534, 13.}}, 
 {0., 0., 0., 0., 0., {15., 14.}}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/edcdcd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[1][5] -> {13.99999999999999, 17.}, Vertex[3][3] -> {6., 10.}, 
  Vertex[4][4] -> {13.99999999999999, 10.}}, {0., 0., 0., 0.8, -0.8}, 
 {1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/edcdcfff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6.666666666666667, 10.}, 
  Vertex[3][4] -> {13.333333333333334, 10.}, 
  Vertex[3][6] -> {6.666666666781036, 13.}, 
  Vertex[1][5] -> {13.333333333447703, 13.}}, 
 {0., 0., 0., 0., 0., {6.666666666872532, 15.400000000000002}}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/eddccc.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {6.666666666666667, 10.}, 
  Vertex[3][4] -> {13.333333333333334, 10.}, 
  Vertex[1][5] -> {13.333333333447703, 13.}}, 
 {0., 0., 0., 0., {6.666666666666667, 14.}}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/eddcfcfc.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {6.666666666666667, 10.}, 
  Vertex[3][4] -> {13.333333333333334, 10.}, 
  Vertex[1][5] -> {13.333333333447703, 13.}, 
  Vertex[2][6] -> {6.666666666666554, 18.}}, {0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/eddfcfcf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][4] -> {13.333333333333334, 10.}, 
  Vertex[1][5] -> {13.333333333447703, 13.}, Vertex[3][3] -> {4., 10.}, 
  Vertex[3][6] -> {9.333333333333334, 10.}}, {0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/eddfgcgfcf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][4] -> {13.333333333333334, 10.}, 
  Vertex[1][5] -> {13.333333333447703, 13.}, Vertex[3][3] -> {4., 10.}, 
  Vertex[3][6] -> {9.333333333333334, 10.}, 
  Vertex[2][7] -> {6.666666666666663, 12.666666666666668}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/ede11c212c2d.m <==
{{Vertex[1][1] -> {1., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][5] -> {14., 15.}, Vertex[3][-2] -> {10.5, 10.}, 
  Vertex[3][-1] -> {8., 15.}, Vertex[3][3] -> {6., 10.}, 
  Vertex[3][4] -> {16., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., -1., 1.1538461538461537, 1.2162606385262997, -1., -1., -1.}}


==> FeynArts/ShapeData/ac/bd/edefcdcfff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][5] -> {12.6, 15.95}, Vertex[3][3] -> {4., 10.}, 
  Vertex[3][4] -> {15., 10.}, Vertex[4][6] -> {6.5, 15.95}}, 
 {0., 0., 0., 0., 0., 0., {6.5, 18.45}}, {-1., -1., -1., -1., 
  1.1160475483497616, -1., 1.}}


==> FeynArts/ShapeData/ac/bd/edefcfcfdf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][5] -> {14., 16.}, Vertex[3][3] -> {6., 10.}, 
  Vertex[3][4] -> {14., 10.}, Vertex[4][6] -> {8.5, 16.}}, 
 {0., 0., 0., 0., -1.1256323271831101, 0., 0.}, 
 {-1., -1., -1., -1., 1., -1., -1.}}


==> FeynArts/ShapeData/ac/bd/edfdfccc.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {5., 10.}, Vertex[2][6] -> {10., 10.}, 
  Vertex[3][4] -> {15., 10.}, Vertex[1][5] -> {15.000000000046533, 13.}}, 
 {0., 0., 0., 0., 0., {5., 14.}}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/efcdcfdf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[1][5] -> {10., 18.}, Vertex[3][6] -> {10., 13.99999999999999}, 
  Vertex[3][3] -> {6., 10.}, Vertex[3][4] -> {13.99999999999999, 10.}}, 
 {0., 0., 0., 1.000000000000001, -0.4062980740786249, 0.4093869273071646}, 
 {1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/efefcdcfdf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[3][3] -> {6., 10.}, Vertex[3][4] -> {14., 10.}, 
  Vertex[2][5] -> {10., 18.5}, Vertex[4][6] -> {9.999999999912868, 14.}}, 
 {0., 0., 1.022222222202859, -1.0000000000176419, 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/effccddd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][4] -> {13.333333333333334, 10.}, 
  Vertex[3][3] -> {6.666666666666667, 10.}, 
  Vertex[2][6] -> {6.666666666666648, 12.}, 
  Vertex[1][5] -> {6.6666666666666305, 14.}}, 
 {0., 0., 0., 0., 0., {13.333333333333334, 14.}}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/effcdcdc.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][6] -> {9.999999999999963, 12.}, 
  Vertex[1][5] -> {9.999999999999925, 14.}, Vertex[3][4] -> {14., 10.}, 
  Vertex[4][3] -> {6., 10.}}, {0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/effddccc.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[4][3] -> {6.666666666666667, 10.}, 
  Vertex[3][4] -> {13.333333333333334, 10.}, 
  Vertex[2][6] -> {13.333333333333316, 12.}, 
  Vertex[1][5] -> {13.333333333333298, 14.}}, 
 {0., 0., 0., 0., 0., {6.666666666666667, 14.}}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/effgcdcgdg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[2][6] -> {9.999999999999963, 12.}, 
  Vertex[1][5] -> {9.999999999999925, 14.}, Vertex[3][3] -> {6., 10.}, 
  Vertex[3][4] -> {14., 10.}, Vertex[3][7] -> {9.999999999999986, 10.8}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ac/bd/efgcgdcfdf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 10.}, 
  Vertex[1][5] -> {10.000000000132507, 13.}, Vertex[3][3] -> {6., 10.}, 
  Vertex[3][4] -> {14., 10.}, Vertex[3][6] -> {10.000000000053003, 11.2}, 
  Vertex[2][7] -> {10.298542093685546, 7.450223557425494}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/b1c1/2d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][-1] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[1][-2] -> {5.500000000065831, 13.}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/b1c1/2d21d1.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {6.6, 10.}, 
  Vertex[4][-1] -> {14.6, 10.}, Vertex[2][-2] -> 
   {11.404040404297966, 13.979541600699097}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/b1c2/212d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][-2] -> {14.6, 8.}, 
  Vertex[3][-1] -> {14.6, 12.}, Vertex[3][4] -> {6.6, 10.}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/b1c2/2d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[2][-2] -> {15.5, 7.5}, Vertex[2][-1] -> {15.5, 12.5}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/b1c2/d2d12121.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[4][-2] -> {14., 5.}, Vertex[4][-1] -> {14., 15.}}, 
 {0., 0., 0., 0., 0., 0.4, -0.4}, {1., 1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/b1cd/211d.m <==
{{Vertex[1][-2] -> {16.956928790721342, 9.877528170071745}, 
  Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][-1] -> {15.5, 12.5}, 
  Vertex[3][4] -> {11., 10.}}, {0., 0., 0., 0., 0.}, 
 {-1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/ad/b1cd/21212d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][-1] -> {14., 15.}, 
  Vertex[4][4] -> {8.5, 6.}, Vertex[3][-2] -> {8., 12.5}}, 
 {0., 0., 0., 0.5921939625426806, -0.5759614792685446, 0.2886085569615583, 
  -0.5148220032174616}, {1., 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/b1cd/212d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][-2] -> {14., 11.666666666666666}, 
  Vertex[2][-1] -> {17., 13.333333333333332}, Vertex[3][4] -> {11., 10.}}, 
 {0., 0., 0., 0., 0.}, {-1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/ad/b1cd/212d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][-2] -> {8.439610593977152, 
    10.43835224834216}, Vertex[3][-1] -> {14.6, 12.}, 
  Vertex[4][4] -> {10.6, 9.}}, {0., 0., 0., 0., 0., 0.}, 
 {-1., -1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/ad/b1cd/2d1d.m <==
{{Vertex[1][-2] -> {8.470609599423533, 11.613128699599514}, 
  Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][-1] -> {15.5, 12.5}, 
  Vertex[4][4] -> {11., 10.}}, {0., 0., 0., 0., 0.}, 
 {-1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/ad/b1cd/2e1ede.m <==
{{Vertex[1][-2] -> {15.456928793532636, 9.04419483830024}, 
  Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][-1] -> {17., 13.333333333333332}, 
  Vertex[3][4] -> {11., 10.}, Vertex[3][5] -> {14., 11.666666666666666}}, 
 {0., 0., 0., 0., 0., 0.}, {-1., -1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/ad/b1ce/2d1ede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[2][-1] -> {15.5, 12.5}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[1][-2] -> {5.500000000065831, 13.}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/b1ce/2d2e21d1e1.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {15., 5.}, Vertex[4][-1] -> {15., 15.}, 
  Vertex[3][-2] -> {10.1, 7.55}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., -1., -1., 1., {1.8756665481902697, -2.1916800382858552}, -1., 1.}}


==> FeynArts/ShapeData/ad/b1ce/2e1dde.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[2][-1] -> {15.5, 12.5}, Vertex[3][5] -> {15.5, 7.5}, 
  Vertex[1][-2] -> {16.956928790721342, 10.122471829928255}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/b1ce/de2d2121e1.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {15., 5.}, Vertex[4][-1] -> {15., 15.}, 
  Vertex[3][-2] -> {10.1, 12.75}}, {0., 0., 0., 0., 0., 0.8, -0.8, 0.}, 
 {1., 1., -1., 1., 1., {2.0461976932838137, -1.1795122818848651}, 1., 1.}}


==> FeynArts/ShapeData/ad/b1ce/ded12e2121.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {14.5, 5.}, Vertex[4][-1] -> {14.5, 15.}, 
  Vertex[3][-2] -> {14.5, 10.}}, {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., -1., 1., -1., -1., 1., {2.0615528128088303, -4.957367643511554}}}


==> FeynArts/ShapeData/ad/bdc1/211d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][-1] -> {15.5, 7.5}, Vertex[1][-2] -> 
   {16.956928790721342, 10.122471829928255}}, {0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdc1/21212d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][-1] -> {12.5, 5.5}, 
  Vertex[4][4] -> {8., 14.5}, Vertex[3][-2] -> {7.5, 9.5}}, 
 {0., 0., 0., 0.6768944502220616, -0.5129628300076854, -0.19061576245542028, 
  0.6240101297056874}, {-1., 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdc1/212d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[2][-2] -> {14., 8.333333333333334}, 
  Vertex[2][-1] -> {17., 6.666666666666667}}, {0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdc1/212d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][-1] -> {14.6, 8.}, 
  Vertex[4][4] -> {10.6, 11.}, Vertex[2][-2] -> 
   {8.439610593977152, 9.56164775165784}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdc1/2d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[2][-1] -> {15.5, 7.5}, Vertex[1][-2] -> 
   {8.470609599423533, 8.386871300400486}}, {0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdc1/2e1ede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[2][-1] -> {17., 6.666666666666667}, 
  Vertex[3][5] -> {14., 8.333333333333334}, 
  Vertex[1][-2] -> {15.456928793532636, 10.95580516169976}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdcd/0.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}}, {0., 0., 0.}, 
 {1., 1., -1.}}


==> FeynArts/ShapeData/ad/bdcd/122d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[2][-2] -> {9.28278572103933, 11.025268316165864}, 
  Vertex[1][-1] -> {7.56557144207866, 12.050536632331728}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdcd/1e2eed.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[3][5] -> {8.00000000000003, 10.000000422615297}, 
  Vertex[1][-2] -> {5.00000000000006, 10.000000845230595}, 
  Vertex[1][-1] -> {8.000000422629377, 13.000000422615267}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdcd/ed.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[1][5] -> {9.5, 17.}}, {0., 0., 0., 0.}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdcd/edee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[3][5] -> {10.05, 13.25}}, {0., 0., 0., 0., 
  {9.05, 17.249999999999996}}, {1., -1., -1., 
  {1.3009611831257695, -0.23985706898392323}, 1.}}


==> FeynArts/ShapeData/ad/bdcd/edfefe.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[3][5] -> {8.00000000000003, 10.000000422615297}, 
  Vertex[2][6] -> {3.200000000000079, 10.000001098799732}}, 
 {0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdcd/efdfff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[4][6] -> {9.28278572103933, 11.025268316165864}, 
  Vertex[1][5] -> {7.5, 12.}}, {0., 0., 0., 0., 0., 
  {11.333322353371058, 14.459696874087204}}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdcd/efedff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[2][5] -> {9.28278572103933, 11.025268316165864}, 
  Vertex[3][6] -> {7.56557144207866, 12.050536632331728}}, 
 {0., 0., 0., 0., 0., {6.191800018910126, 12.870751285264419}}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdcd/effgfdgg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[3][6] -> {8.00000000000003, 10.000000422615297}, 
  Vertex[3][7] -> {5.00000000000006, 10.000000845230595}, 
  Vertex[1][5] -> {8.000000422629377, 13.000000422615267}}, 
 {0., 0., 0., 0., 0., 0., {2.600000000000085, 10.00000118332283}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdcd/efgdfgfg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[1][5] -> {7.56557144207866, 12.050536632331728}, 
  Vertex[3][6] -> {8.595900009455061, 11.43537564263221}, 
  Vertex[3][7] -> {9.9696714326236, 10.615160989699518}}, 
 {0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/122ede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 7.5}, Vertex[2][-2] -> 
   {16.471285862336998, 9.248314552254335}, 
  Vertex[1][-1] -> {17.442571724673996, 10.996629104508669}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/1d2eed.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 7.5}, Vertex[1][-1] -> 
   {8.470609599423533, 8.386871300400486}, 
  Vertex[1][-2] -> {16.956928790721342, 10.122471829928255}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/1e21212ded.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {13., 5.}, 
  Vertex[4][4] -> {8., 14.5}, Vertex[3][-2] -> {7.2, 10.85}, 
  Vertex[3][-1] -> {9.75, 6.25}}, {0., 0., 0., 0.20067591546489372, 0.8, 
  -0.8, -0.16602330623829403, 0.6134350462873527}, 
 {-1., 1., 1., 1., 1., 1., {1.632813249954337, -5.5812555003028255}, 1.}}


==> FeynArts/ShapeData/ad/bdce/1e212e2d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11.1, 5.25}, 
  Vertex[4][4] -> {8.6, 14.3}, Vertex[3][-2] -> {5.35, 8.55}, 
  Vertex[3][-1] -> {14.45, 10.85}}, {0., 0., 0., -0.3853310265213535, 0., 
  0.3919357638164834, -0.3902929902621017, 0.40328751344717456}, 
 {-1., 1., -1., 1., 1., 1., -1., {2.8572078723495142, -1.3268003611357448}}}


==> FeynArts/ShapeData/ad/bdce/1e2d2e.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[2][-2] -> {14., 8.333333333333334}, 
  Vertex[3][5] -> {17., 6.666666666666667}, 
  Vertex[1][-1] -> {18.456928793532636, 9.289138495033091}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/1e2ded.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 7.5}, Vertex[1][-2] -> 
   {8.470609599423533, 8.386871300400486}, 
  Vertex[1][-1] -> {16.956928790721342, 10.122471829928255}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/1e2ede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[4][5] -> {15.5, 7.5}, Vertex[1][-2] -> 
   {16.956928790721342, 10.122471829928255}, 
  Vertex[1][-1] -> {14.04307120799855, 4.877528170782917}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/1e2fdfef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {17., 6.666666666666667}, 
  Vertex[3][6] -> {14., 8.333333333333334}, 
  Vertex[1][-1] -> {18.456928793532636, 9.289138495033091}, 
  Vertex[1][-2] -> {15.456928793532636, 10.95580516169976}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/1f2edfef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {17., 6.666666666666667}, 
  Vertex[3][6] -> {14., 8.333333333333334}, 
  Vertex[1][-2] -> {18.456928793532636, 9.289138495033091}, 
  Vertex[1][-1] -> {15.456928793532636, 10.95580516169976}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/1f2fdeef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 7.5}, Vertex[3][6] -> {16.956928790721342, 
    10.122471829928255}, Vertex[1][-2] -> {18.413857581442684, 
    12.74494365985651}, Vertex[1][-1] -> {14.334456959802319, 
    11.579400618866215}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/deee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {10.5, 10.}, 
  Vertex[4][5] -> {15.5, 7.5}}, {0., 0., 0., 0., {12.8, 3.2}}, 
 {-1., 1., 1., -1., {2.4738633753705965, 5.028097312240631}}}


==> FeynArts/ShapeData/ad/bdce/deefff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 7.5}, Vertex[3][6] -> {14.5, 5.85}}, 
 {0., 0., 0., 0., 0., {12.45, 2.35}}, 
 {-1., 1., 1., {1.3200378782444095, 2.7289715526317133}, -1., 
  {2.8570089254323308, 4.677170155841339}}}


==> FeynArts/ShapeData/ad/bdce/deefgfgf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 7.5}, Vertex[3][6] -> {16.5, 9.}, 
  Vertex[2][7] -> {18., 11.5}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/defefe.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[4][5] -> {15.5, 7.5}, Vertex[2][6] -> {18.5, 10.5}}, 
 {0., 0., 0., 0., 0.7927623996016854, -0.8}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/dfefef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][6] -> {13.69999999999996, 8.5}, 
  Vertex[3][5] -> {17.29999999999999, 6.5}}, {0., 0., 0., 0., -0.8, 0.8}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/dfgegfef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {17.299999999999997, 6.5}, Vertex[3][6] -> {13.7, 8.5}, 
  Vertex[2][7] -> {14.500000000305807, 5.6999999998301085}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/ed.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[2][5] -> {15.5, 7.5}}, {0., 0., 0., 0.}, {1., 1., -1., -1.}}


==> FeynArts/ShapeData/ad/bdce/eded.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {12.5, 6.5}, 
  Vertex[4][4] -> {9.5, 12.}}, {0., 0., 0., 0.8, -0.8}, 
 {-1., 1., -1., {1.4221462653327877, -0.32263786561009317}, 1.}}


==> FeynArts/ShapeData/ad/bdce/edefdfff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {13.5, 5.5}, 
  Vertex[4][4] -> {9.5, 14.5}, Vertex[4][6] -> {9., 9.}}, 
 {0., 0., 0., 0.5451369240023763, -0.2681218314938342, 0.2333333333333331, 
  {5.5, 7.}}, {-1., 1., -1., 1., {1.3, 6.283185307179586}, 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/edfdff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[2][5] -> {15.5, 7.5}, Vertex[3][6] -> {8.470609599423533, 
    8.386871300400486}}, {0., 0., 0., 0., 0., 
  {6.447097278962358, 7.0963683407208755}}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/efdfff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[4][6] -> {14., 8.333333333333334}, 
  Vertex[2][5] -> {17., 6.666666666666667}}, 
 {0., 0., 0., 0., 0., {13., 5.5}}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/efdffggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[2][5] -> {17., 6.666666666666667}, 
  Vertex[3][6] -> {14., 8.333333333333334}, 
  Vertex[3][7] -> {15.456928793532636, 10.95580516169976}}, 
 {0., 0., 0., 0., 0., 0., {18.5, 11.}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/efdgfgfg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[2][5] -> {17., 6.666666666666667}, 
  Vertex[3][6] -> {15.200000000000001, 7.666666666666667}, 
  Vertex[3][7] -> {12.8, 9.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/efefdfdf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {12.5, 5.}, 
  Vertex[4][4] -> {8.5, 14.5}, Vertex[4][6] -> {10.55, 9.7}}, 
 {0., 0., 0., 0.8, -0.8, 0.8, -0.8}, {-1., 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/effdfd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][5] -> {15.5, 7.5}, 
  Vertex[3][6] -> {12.8, 9.}, Vertex[4][4] -> {10.6, 11.}}, 
 {0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fddeee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[4][5] -> {15.5, 7.5}, Vertex[1][6] -> {8.470609599423533, 
    8.386871300400486}}, {0., 0., 0., 0., 0., 
  {17.44257172471453, 10.996629104486152}}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fdegedgg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 7.5}, Vertex[1][6] -> {8.470609599423533, 
    8.386871300400486}, Vertex[3][7] -> {16.956928790721342, 
    10.122471829928255}}, {0., 0., 0., 0., 0., 0., 
  {18.12247182329842, 12.220449293870857}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fdfeee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[4][5] -> {17., 6.666666666666667}, 
  Vertex[2][6] -> {14., 8.333333333333334}}, 
 {0., 0., 0., 0., 0., {18.94257172471453, 10.163295771152818}}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fdfeeggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[2][6] -> {14., 8.333333333333334}, 
  Vertex[3][5] -> {17., 6.666666666666667}, 
  Vertex[3][7] -> {18.456928793532636, 9.289138495033091}}, 
 {0., 0., 0., 0., 0., 0., {19.622471828358744, 11.387115957726232}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fdfgegeg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[2][6] -> {14., 8.333333333333334}, Vertex[3][5] -> {18.2, 6.}, 
  Vertex[3][7] -> {15.8, 7.333333333333334}}, 
 {0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fdgdegeg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[1][6] -> {8.470609599423533, 8.386871300400486}, 
  Vertex[3][5] -> {17.299999999999997, 6.5}, Vertex[3][7] -> {13.7, 8.5}}, 
 {0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 7.5}, Vertex[1][6] -> {13.5, 3.5}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fedede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[1][6] -> {13., 3.5}, 
  Vertex[4][4] -> {10.5, 12.}, Vertex[4][5] -> {14.6, 8.}}, 
 {0., 0., 0., 0., 0.8, -0.6658096555312518}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fedegegg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[4][5] -> {15.5, 7.5}, Vertex[3][7] -> {16.956928790721342, 
    10.122471829928255}, Vertex[1][6] -> {14.04307120799855, 
    4.877528170782917}}, {0., 0., 0., 0., 0., 0., 
  {18.12247182329842, 12.220449293870857}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fedgeggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[4][7] -> {14., 8.333333333333334}, 
  Vertex[3][5] -> {17., 6.666666666666667}, 
  Vertex[1][6] -> {18.456928793532636, 9.289138495033091}}, 
 {0., 0., 0., 0., 0., 0., {13., 6.}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fedgegghhh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {17., 6.666666666666667}, 
  Vertex[3][7] -> {14., 8.333333333333334}, 
  Vertex[1][6] -> {18.456928793532636, 9.289138495033091}, 
  Vertex[3][8] -> {15.456928793532636, 10.95580516169976}}, 
 {0., 0., 0., 0., 0., 0., 0., {16.622471828358744, 13.0537826243929}}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fedgehghgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {17., 6.666666666666667}, 
  Vertex[1][6] -> {18.456928793532636, 9.289138495033091}, 
  Vertex[3][7] -> {12.8, 9.}, Vertex[3][8] -> {15.200000000000001, 
    7.666666666666667}}, {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fedggege.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[1][6] -> {20., 10.5}, Vertex[3][7] -> {13.7, 8.5}, 
  Vertex[4][5] -> {17.299999999999997, 6.5}}, 
 {0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/feedgdgg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 7.5}, Vertex[3][7] -> {8.470609599423533, 
    8.386871300400486}, Vertex[1][6] -> {16.956928790721342, 
    10.122471829928255}}, {0., 0., 0., 0., 0., 0., 
  {6.447097278962358, 7.0963683407208755}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/feeggdgd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {15.5, 7.5}, 
  Vertex[1][6] -> {16.956928790721342, 10.122471829928255}, 
  Vertex[3][7] -> {12.8, 9.}, Vertex[4][4] -> {10.6, 11.}}, 
 {0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fefded.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {12.5, 6.5}, 
  Vertex[4][4] -> {9.5, 12.}, Vertex[2][6] -> {8.8, 8.05}}, 
 {0., 0., 0., 0.3425696962252013, -0.34188682953021826, 0.804291032488116}, 
 {-1., 1., -1., 1., {1.5105743487027952, -5.471663568471634}, 1.}}


==> FeynArts/ShapeData/ad/bdce/fefgdegg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 7.5}, Vertex[2][6] -> {16.471285862336998, 
    9.248314552254335}, Vertex[3][7] -> {17.442571724673996, 
    10.996629104508669}}, {0., 0., 0., 0., 0., 0., 
  {18.219600414543592, 12.395280746312135}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fgdeeggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 7.5}, Vertex[4][7] -> {16.471285862336998, 
    9.248314552254335}, Vertex[1][6] -> {17.5, 11.5}}, 
 {0., 0., 0., 0., 0., 0., {19.96791496684567, 7.305742827580339}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fgdeegghhh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 7.5}, Vertex[3][7] -> {16.956928790721342, 
    10.122471829928255}, Vertex[3][8] -> {18., 12.}, 
  Vertex[1][6] -> {15.5, 11.}}, {0., 0., 0., 0., 0., 0., 0., {18.5, 13.}}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fgdeehghgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 7.5}, Vertex[1][6] -> {17.442571724673996, 
    10.996629104508669}, Vertex[3][7] -> {16.859800207271796, 
    9.94764037315607}, Vertex[3][8] -> {16.0827715174022, 
    8.548988731352601}}, {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fgdegege.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[1][6] -> {19., 12.5}, Vertex[3][7] -> {16.5, 10.5}, 
  Vertex[4][5] -> {13.7, 8.5}}, {0., 0., 0., 0., 0., 1.23848375770449, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fgdgegeg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[1][6] -> {11., 4.5}, Vertex[3][5] -> {17.299999999999997, 6.5}, 
  Vertex[4][7] -> {13.7, 8.5}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fgdgegehhh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {17., 6.666666666666667}, 
  Vertex[3][7] -> {14., 8.333333333333334}, 
  Vertex[3][8] -> {18.456928793532636, 9.289138495033091}, 
  Vertex[1][6] -> {15.456928793532636, 10.95580516169976}}, 
 {0., 0., 0., 0., 0., 0., 0., {19.622471828358744, 11.387115957726232}}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fgdggeee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[4][5] -> {17., 6.666666666666667}, 
  Vertex[3][7] -> {14., 8.333333333333334}, 
  Vertex[1][6] -> {15.456928793532636, 10.95580516169976}}, 
 {0., 0., 0., 0., 0., 0., {18.94257172471453, 10.163295771152818}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fgdggheheh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][7] -> {14., 8.333333333333334}, 
  Vertex[1][6] -> {15.456928793532636, 10.95580516169976}, 
  Vertex[3][5] -> {18.2, 6.}, Vertex[3][8] -> {15.8, 7.333333333333334}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fgdhegehgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[1][6] -> {16.956928790721342, 10.122471829928255}, 
  Vertex[3][5] -> {17.299999999999997, 6.5}, 
  Vertex[3][7] -> {16.08277151628854, 8.548988731971303}, 
  Vertex[3][8] -> {13.7, 8.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bdce/fgegedgd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[1][6] -> {8.00000000000003, 
    10.000000422615297}, Vertex[3][5] -> {14.6, 8.}, 
  Vertex[3][7] -> {9.800000000000011, 10.00000016904612}, 
  Vertex[4][4] -> {10.6, 11.}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bec1/2d1ede.m <==
{{Vertex[1][-2] -> {5.500000000065831, 7.}, Vertex[1][1] -> {0., 10.}, 
  Vertex[1][2] -> {20., 15.}, Vertex[1][3] -> {20., 5.}, 
  Vertex[2][-1] -> {15.5, 7.5}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {11., 10.}}, {0., 0., 0., 0., 0., 0.}, 
 {-1., -1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/ad/bec1/2d2e21d1e1.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5., 10.}, 
  Vertex[3][5] -> {14.5, 15.}, Vertex[4][-1] -> {14.5, 5.}, 
  Vertex[3][-2] -> {9.7, 12.45}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., -1., 1., -1., {2.0506096654409887, 4.128206651650547}, 1., -1.}}


==> FeynArts/ShapeData/ad/bec1/2e1dde.m <==
{{Vertex[1][-2] -> {16.956928790721342, 9.877528170071745}, 
  Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][-1] -> {15.5, 7.5}, 
  Vertex[3][4] -> {11., 10.}, Vertex[3][5] -> {15.5, 12.5}}, 
 {0., 0., 0., 0., 0., 0.}, {-1., -1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/ad/bec1/de2d2121e1.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {15., 15.}, Vertex[4][-1] -> {15., 5.}, 
  Vertex[3][-2] -> {10.3, 7.35}}, {0., 0., 0., 0., 0., 0.8, -0.8, 0.}, 
 {1., 1., -1., -1., -1., 1., {1.5385870141139244, 0.8368031859889942}, -1.}}


==> FeynArts/ShapeData/ad/bec1/ded12e2121.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {14.5, 15.}, Vertex[4][-1] -> {14.5, 5.}, 
  Vertex[3][-2] -> {14.5, 10.}}, {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., -1., -1., 1., 1., {2.0615528128088303, 4.957367643511554}, 1.}}


==> FeynArts/ShapeData/ad/becd/122ede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[2][-2] -> 
   {14.528714137663474, 14.248314552254598}, 
  Vertex[1][-1] -> {13.557428275326949, 15.996629104509195}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/1d2eed.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[1][-1] -> 
   {8.470609599509816, 11.613128699734805}, 
  Vertex[1][-2] -> {14.043071209344909, 15.122471829965061}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/1e21212ded.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {13., 15.}, 
  Vertex[4][4] -> {8., 6.}, Vertex[3][-2] -> {7., 9.5}, 
  Vertex[3][-1] -> {9.2, 13.9}}, {0., 0., 0., -0.1503372546307854, 0.8, -0.8, 
  0.22274870636626595, -0.6053052023745019}, {1., 1., -1., 1., 1., 1., 
  {1.6790587785222932, 5.431131532955611}, 1.}}


==> FeynArts/ShapeData/ad/becd/1e212e2d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {10.95, 14.8}, 
  Vertex[4][4] -> {8.35, 5.75}, Vertex[3][-2] -> {14.1, 8.85}, 
  Vertex[3][-1] -> {5.1, 11.3}}, {0., 0., 0., -0.39209358554813173, 0., 
  0.4093279669202889, -0.3813631603541826, 0.3812725852260545}, 
 {1., 1., -1., 1., 1., {1.6323466098897892, -0.7359375230438898}, -1., 
  {3.0993242244315358, 4.916391354308898}}}


==> FeynArts/ShapeData/ad/becd/1e2d2e.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[2][-2] -> {14., 11.666666666666666}, 
  Vertex[3][5] -> {17., 13.333333333333334}, 
  Vertex[1][-1] -> {15.543071206467438, 15.9558051616998}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/1e2ded.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[1][-2] -> 
   {8.470609599509816, 11.613128699734805}, 
  Vertex[1][-1] -> {14.043071209344909, 15.122471829965061}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/1e2ede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[4][5] -> {15.5, 12.5}, Vertex[1][-2] -> 
   {14.043071209344909, 15.122471829965061}, 
  Vertex[1][-1] -> {16.956928791769883, 9.87752817065427}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/1e2fdfef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {17., 13.333333333333334}, 
  Vertex[3][6] -> {14., 11.666666666666666}, 
  Vertex[1][-1] -> {15.543071206467438, 15.9558051616998}, 
  Vertex[1][-2] -> {12.543071206467438, 14.289138495033132}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/1f2edfef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {17., 13.333333333333334}, 
  Vertex[3][6] -> {14., 11.666666666666666}, 
  Vertex[1][-2] -> {15.543071206467438, 15.9558051616998}, 
  Vertex[1][-1] -> {12.543071206467438, 14.289138495033132}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/1f2fdeef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[3][6] -> 
   {14.043071209344909, 15.122471829965061}, 
  Vertex[1][-2] -> {12.586142418689818, 17.744943659930122}, 
  Vertex[1][-1] -> {16.665543040261344, 16.579400618907677}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/deee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[4][5] -> {15.5, 12.5}}, {0., 0., 0., 0., {13.25, 16.95}}, 
 {1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/deefff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[3][6] -> {14.4, 14.55}}, 
 {0., 0., 0., 0., 0., {12.85, 18.15}}, {1., -0.9230769230769221, 
  -0.9230769230769221, {1.4577379737113252, 0.5232783221319756}, 
  0.9230769230769221, {2.958462438497402, -4.5855566994109696}}}


==> FeynArts/ShapeData/ad/becd/deefgfgf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][7] -> {18., 8.5}, 
  Vertex[3][4] -> {11., 10.}, Vertex[3][5] -> {15.5, 12.5}, 
  Vertex[3][6] -> {16.5, 11.}}, {0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., -1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/defefe.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][6] -> {18.5, 9.5}, 
  Vertex[3][4] -> {11., 10.}, Vertex[4][5] -> {15.5, 12.5}}, 
 {0., 0., 0., 0., -0.7927623996016854, 0.8}, {-1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/dfefef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][6] -> {13.69999999999996, 11.49999999999999}, 
  Vertex[3][5] -> {17.29999999999999, 13.5}}, {0., 0., 0., 0., -0.8, 0.8}, 
 {1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/dfgegfef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][7] -> {14.500000000305807, 
    14.300000000169891}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {17.299999999999997, 13.5}, Vertex[3][6] -> {13.7, 11.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., -1., -1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/ad/becd/ed.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[2][5] -> {15.5, 12.5}}, {0., 0., 0., 0.}, {1., 1., -1., 1.}}


==> FeynArts/ShapeData/ad/becd/eded.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {12.5, 13.5}, 
  Vertex[4][4] -> {10.5, 8.}}, {0., 0., 0., 0.8, -0.8}, {1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/edefdfff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {14., 15.}, 
  Vertex[4][4] -> {9.5, 6.}, Vertex[4][6] -> {9., 12.}}, 
 {0., 0., 0., -0.572543814701623, 0.25442874415961836, -0.2675925154899224, 
  {5.5, 14.}}, {1., 1., -1., 1., 1., {1.3, 6.283185307179586}, 1.}}


==> FeynArts/ShapeData/ad/becd/edfdff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][5] -> {15.5, 12.5}, 
  Vertex[3][6] -> {8.470609599423533, 11.613128699599514}, 
  Vertex[4][4] -> {11., 10.}}, {0., 0., 0., 0., 0., 
  {6.447097278962358, 12.903631659279124}}, {-1., -1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/ad/becd/efdfff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][5] -> {17., 13.333333333333332}, 
  Vertex[3][4] -> {11., 10.}, Vertex[4][6] -> {14., 11.666666666666666}}, 
 {0., 0., 0., 0., 0., {13., 14.5}}, {-1., -1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/ad/becd/efdffggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][5] -> {17., 13.333333333333332}, 
  Vertex[3][4] -> {11., 10.}, Vertex[3][6] -> {14., 11.666666666666666}, 
  Vertex[3][7] -> {11.5, 15.5}}, {0., 0., 0., 0., 0., 0., {10., 18.}}, 
 {-1., -1., -1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/ad/becd/efdgfgfg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][5] -> {17., 13.333333333333332}, 
  Vertex[3][4] -> {11., 10.}, Vertex[3][6] -> {15.200000000000001, 
    12.333333333333332}, Vertex[3][7] -> {12.8, 11.}}, 
 {0., 0., 0., 0., 0., -0.8, 0.8}, {-1., -1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/efefdfdf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {13.5, 15.}, 
  Vertex[4][4] -> {8.5, 5.5}, Vertex[4][6] -> {10.75, 10.4}}, 
 {0., 0., 0., 0.8, -0.8, 0.8, -0.8}, {1., 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/effdfd.m <==
{{Vertex[1][1] -> {0., 9.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][5] -> {16., 13.}, 
  Vertex[3][6] -> {12.8, 11.}, Vertex[4][4] -> {10.6, 9.}}, 
 {0., 0., 0., 0., -0.8, 0.8}, {-1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fddeee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[4][5] -> {15.5, 12.5}, Vertex[1][6] -> 
   {8.470609599509816, 11.613128699734805}}, 
 {0., 0., 0., 0., 0., {17.44257172471453, 9.003370895513848}}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fdegedgg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[1][6] -> 
   {8.470609599509816, 11.613128699734805}, 
  Vertex[3][7] -> {14.043071209344909, 15.122471829965061}}, 
 {0., 0., 0., 0., 0., 0., {12.877528176820839, 17.220449293937108}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fdfeee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][6] -> {14., 11.666666666666666}, 
  Vertex[3][4] -> {11., 10.}, Vertex[4][5] -> {17., 13.333333333333332}}, 
 {0., 0., 0., 0., 0., {18.94257172471453, 9.836704228847182}}, 
 {-1., -1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/ad/becd/fdfeeggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][6] -> {14., 11.666666666666666}, 
  Vertex[3][4] -> {11., 10.}, Vertex[3][5] -> {17., 13.333333333333332}, 
  Vertex[3][7] -> {18.456928793532636, 10.710861504966909}}, 
 {0., 0., 0., 0., 0., 0., {19.622471828358744, 8.612884042273768}}, 
 {-1., -1., -1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/ad/becd/fdfgegeg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][6] -> {14., 11.666666666666666}, 
  Vertex[3][4] -> {11., 10.}, Vertex[3][5] -> {18.2, 14.}, 
  Vertex[3][7] -> {15.8, 12.666666666666666}}, 
 {0., 0., 0., 0., 0., -0.8, 0.8}, {-1., -1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fdgdegeg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[1][6] -> {8.470609599509816, 11.613128699734805}, 
  Vertex[3][5] -> {17.299999999999997, 13.5}, Vertex[3][7] -> {13.7, 11.5}}, 
 {0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[1][6] -> {13.5, 16.5}}, 
 {0., 0., 0., 0., 0.}, {1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fedede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[1][6] -> {14., 18.}, 
  Vertex[4][4] -> {10.6, 9.}, Vertex[4][5] -> {14.6, 12.}}, 
 {0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fedegegg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[4][5] -> {15.5, 12.5}, Vertex[3][7] -> 
   {14.043071209344909, 15.122471829965061}, 
  Vertex[1][6] -> {16.956928791769883, 9.87752817065427}}, 
 {0., 0., 0., 0., 0., 0., {12.877528176820839, 17.220449293937108}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fedgeggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[4][7] -> {14., 11.666666666666666}, 
  Vertex[3][5] -> {17., 13.333333333333334}, 
  Vertex[1][6] -> {15.543071206467438, 15.9558051616998}}, 
 {0., 0., 0., 0., 0., 0., {12.5, 14.5}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fedgegghhh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {17., 13.333333333333334}, 
  Vertex[3][7] -> {14., 11.666666666666666}, 
  Vertex[1][6] -> {15.543071206467438, 15.9558051616998}, 
  Vertex[3][8] -> {12.543071206467438, 14.289138495033132}}, 
 {0., 0., 0., 0., 0., 0., 0., {11.37752817164139, 16.387115957726305}}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fedgehghgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {17., 13.333333333333334}, 
  Vertex[1][6] -> {15.543071206467438, 15.9558051616998}, 
  Vertex[3][7] -> {12.8, 11.}, Vertex[3][8] -> {15.200000000000001, 
    12.333333333333332}}, {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fedggege.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[1][6] -> {15., 17.5}, Vertex[3][7] -> {13.7, 11.5}, 
  Vertex[4][5] -> {17.299999999999997, 13.5}}, 
 {0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/feedgdgg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[3][7] -> 
   {8.470609599509816, 11.613128699734805}, 
  Vertex[1][6] -> {14.043071209344909, 15.122471829965061}}, 
 {0., 0., 0., 0., 0., 0., {6.447097279117671, 12.903631659522649}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/feeggdgd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {15.5, 12.5}, 
  Vertex[1][6] -> {14.043071209344909, 15.122471829965061}, 
  Vertex[3][7] -> {12.8, 11.}, Vertex[4][4] -> {10.6, 9.}}, 
 {0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fefded.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {12.5, 13.5}, 
  Vertex[4][4] -> {10.5, 8.}, Vertex[2][6] -> {9.3, 11.55}}, 
 {0., 0., 0., -0.34523954502672216, 0.3735697566905857, -0.7999999999999998}, 
 {1., 1., -1., 1., {1.5482419031307508, -0.870663595191404}, 1.}}


==> FeynArts/ShapeData/ad/becd/fefgdegg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][6] -> {16.471285862336998, 
    10.751685447745665}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[3][7] -> 
   {17.442571724673996, 9.003370895491331}}, {0., 0., 0., 0., 0., 0., 
  {18.219600414543592, 7.604719253687865}}, {-1., -1., -1., -1., -1., -1., 
  1.}}


==> FeynArts/ShapeData/ad/becd/fgdeeggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[4][7] -> 
   {14.528714137663474, 14.248314552254598}, Vertex[1][6] -> {13.5, 16.5}}, 
 {0., 0., 0., 0., 0., 0., {17., 16.5}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fgdeegghhh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[3][7] -> 
   {14.043071209344909, 15.122471829965061}, 
  Vertex[3][8] -> {12.586142418689818, 17.744943659930122}, 
  Vertex[1][6] -> {16.665543040261344, 16.579400618907677}}, 
 {0., 0., 0., 0., 0., 0., 0., {11.420599386165744, 19.842921123902173}}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fgdeehghgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[1][6] -> 
   {13.557428275326949, 15.996629104509195}, 
  Vertex[3][7] -> {14.140199792728865, 14.947640373156437}, 
  Vertex[3][8] -> {14.917228482598084, 13.54898873135276}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fgdegege.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[1][6] -> {10.5, 17.}, Vertex[3][7] -> {12., 14.5}, 
  Vertex[4][5] -> {13.7, 11.5}}, {0., 0., 0., 0., 0., 1.1237718300453607, 
  -0.885191187358645}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fgdgegeg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[1][6] -> {12., 15.}, Vertex[3][5] -> {17.299999999999997, 13.5}, 
  Vertex[4][7] -> {13.7, 11.5}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fgdgegehhh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {17., 13.333333333333334}, 
  Vertex[3][7] -> {14., 11.666666666666666}, 
  Vertex[3][8] -> {15.543071206467438, 15.9558051616998}, 
  Vertex[1][6] -> {12.543071206467438, 14.289138495033132}}, 
 {0., 0., 0., 0., 0., 0., 0., {14.377528171641387, 18.053782624392973}}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fgdggeee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[4][5] -> {17., 13.333333333333334}, 
  Vertex[3][7] -> {14., 11.666666666666666}, 
  Vertex[1][6] -> {12.543071206467438, 14.289138495033132}}, 
 {0., 0., 0., 0., 0., 0., {18.94257172471453, 9.836704228847182}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fgdggheheh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][7] -> {14., 11.666666666666666}, 
  Vertex[1][6] -> {12.543071206467438, 14.289138495033132}, 
  Vertex[3][5] -> {18.2, 14.}, Vertex[3][8] -> {15.8, 12.666666666666668}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fgdhegehgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[1][6] -> {14.043071209344909, 15.122471829965061}, 
  Vertex[3][5] -> {17.299999999999997, 13.5}, 
  Vertex[3][7] -> {14.917228483737963, 13.548988731986025}, 
  Vertex[3][8] -> {13.7, 11.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becd/fgegedgd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[1][6] -> {8.00000000000003, 
    10.000000422615297}, Vertex[3][5] -> {14.6, 12.}, 
  Vertex[3][7] -> {9.800000000000011, 10.00000016904612}, 
  Vertex[4][4] -> {10.6, 9.}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/122dde.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[2][-2] -> {5.49999999999999, 12.}, 
  Vertex[1][-1] -> {5.4999999999999805, 14.}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/1d21212ede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {4.5, 10.}, 
  Vertex[4][5] -> {14.6, 10.}, Vertex[3][-2] -> {12., 13.}, 
  Vertex[3][-1] -> {7., 13.}}, {0., 0., 0., 0.21147598633092918, 0.8, -0.8, 
  -0.18224190302449558, 0.6930693069306931}, {1., -1., -1., 1., 1., 1., 
  {1.3, 6.283185307179586}, 1.}}


==> FeynArts/ShapeData/ad/bece/1d212d2e1e.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[4][5] -> {14.5, 10.}, Vertex[3][-2] -> {10., 5.5}, 
  Vertex[3][-1] -> {10., 14.5}}, {0., 0., 0., 0.4, 0., -0.4, 0.4, -0.4}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/1d2d2e.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[2][-2] -> {7.333333333333333, 10.}, 
  Vertex[3][4] -> {3.6666666666666665, 10.}, 
  Vertex[1][-1] -> {3.6666666666834953, 13.}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/1d2ded.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[4][4] -> {5.5, 10.}, Vertex[1][-2] -> {5.500000000065831, 13.}, 
  Vertex[1][-1] -> {5.499999999974844, 7.}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/1d2ede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[1][-2] -> {8.649382752093056, 
    11.864027508874905}, Vertex[1][-1] -> {5.500000000065831, 13.}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/1d2fdfef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {3.6666666666666665, 10.}, 
  Vertex[3][6] -> {7.333333333333333, 10.}, 
  Vertex[1][-1] -> {3.6666666666834953, 13.}, 
  Vertex[1][-2] -> {7.333333333350161, 13.}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/1e2dde.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[1][-1] -> {8.649382752093056, 
    11.864027508874905}, Vertex[1][-2] -> {5.500000000065831, 13.}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/1f2ddfef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {3.6666666666666665, 10.}, 
  Vertex[3][6] -> {7.333333333333333, 10.}, 
  Vertex[1][-2] -> {3.6666666666834953, 13.}, 
  Vertex[1][-1] -> {7.333333333350161, 13.}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/1f2fdedf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[3][6] -> {5.500000000065831, 13.}, 
  Vertex[1][-2] -> {5.500000000131662, 16.}, 
  Vertex[1][-1] -> {8.500000000065832, 12.999999999936922}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/de.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[2][4] -> {5.5, 10.}}, {0., 0., 0., 0.}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/dede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {7., 10.}, 
  Vertex[4][5] -> {13., 10.}}, {0., 0., 0., 0.8333333333333334, 
  -0.8333333333333334}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/dedfefff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5., 10.}, 
  Vertex[4][5] -> {15., 10.}, Vertex[4][6] -> {10., 13.}}, 
 {0., 0., 0., 0.6, -0.27728341855765987, 0.2824370349493047, {10., 17.}}, 
 {1., -1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/dedfff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[3][6] -> {5.5, 13.}}, 
 {0., 0., 0., 0., 0., {5.5, 17.}}, {1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/ad/bece/dedfgfgf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[3][6] -> {5.500000000065831, 13.}, 
  Vertex[2][7] -> {5.50000000017047, 17.800000000000004}}, 
 {0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/defeff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][5] -> {11., 10.}, 
  Vertex[2][4] -> {5.5, 10.}, Vertex[3][6] -> {8.649382752093056, 
    11.864027508874905}}, {0., 0., 0., 0., 0., 
  {6.768888953767503, 13.35524951597483}}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/dfdfefef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {3.5, 10.}, 
  Vertex[4][5] -> {14.6, 10.}, Vertex[4][6] -> {9., 10.}}, 
 {0., 0., 0., 0.8, -0.8, 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/dfefff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[4][6] -> {7.333333333333333, 10.}, 
  Vertex[2][4] -> {3.6666666666666665, 10.}}, 
 {0., 0., 0., 0., 0., {7.333333333333333, 14.}}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/dfeffggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[2][4] -> {3.6666666666666665, 10.}, 
  Vertex[3][6] -> {7.333333333333333, 10.}, 
  Vertex[3][7] -> {7.333333333350161, 13.}}, {0., 0., 0., 0., 0., 0., 
  {7.333333333363626, 15.400000000000002}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/dfegfgfg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[2][4] -> {3.6666666666666665, 10.}, 
  Vertex[3][6] -> {5.866666666666666, 10.}, Vertex[3][7] -> {8.8, 10.}}, 
 {0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/dffefe.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][4] -> {5.5, 10.}, 
  Vertex[3][6] -> {8.8, 10.}, Vertex[4][5] -> {14.6, 10.}}, 
 {0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/eddd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11.5, 10.}, 
  Vertex[4][4] -> {6., 10.}}, {0., 0., 0., 0., {6., 15.}}, 
 {1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/ad/bece/edfdfd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[4][4] -> {5.5, 10.}, Vertex[2][6] -> {5.500000000000083, 18.}}, 
 {0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/efdfdf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {12.5, 10.}, 
  Vertex[3][4] -> {3.5, 10.}, Vertex[3][6] -> {9., 10.}}, 
 {0., 0., 0., 0., 0.8, -0.7999999999999997}, {1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/efgdgfdf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {3.3, 10.}, Vertex[3][6] -> {7.7, 10.}, 
  Vertex[2][7] -> {5.499999996594985, 12.2}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fdde.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[1][6] -> {5.5, 15.}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fddede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[1][6] -> {11.5, 10.}, 
  Vertex[4][4] -> {6.6, 10.}, Vertex[4][5] -> {14.6, 10.}}, 
 {0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fddegegg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[3][7] -> {8.649382752093056, 
    11.864027508874905}, Vertex[1][6] -> {5.500000000065831, 13.}}, 
 {0., 0., 0., 0., 0., 0., {6.768888953767503, 13.35524951597483}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fddgeggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[4][7] -> {7.333333333333333, 10.}, 
  Vertex[3][4] -> {3.6666666666666665, 10.}, 
  Vertex[1][6] -> {3.6666666666834953, 13.}}, 
 {0., 0., 0., 0., 0., 0., {7.333333333333333, 14.}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fddgegghhh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {3.6666666666666665, 10.}, 
  Vertex[3][7] -> {7.333333333333333, 10.}, 
  Vertex[1][6] -> {3.6666666666834953, 13.}, 
  Vertex[3][8] -> {7.333333333350161, 13.}}, {0., 0., 0., 0., 0., 0., 0., 
  {7.333333333363626, 15.400000000000002}}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fddgehghgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {3.6666666666666665, 10.}, 
  Vertex[1][6] -> {3.6666666666834953, 13.}, 
  Vertex[3][7] -> {5.866666666666666, 10.}, Vertex[3][8] -> {8.8, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fddggege.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[1][6] -> {5.500000000065831, 13.}, Vertex[3][7] -> {8.8, 10.}, 
  Vertex[4][5] -> {14.6, 10.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fdedgdgg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[4][4] -> {5.5, 10.}, Vertex[3][7] -> {5.500000000065831, 13.}, 
  Vertex[1][6] -> {5.499999999974844, 7.}}, {0., 0., 0., 0., 0., 0., 
  {5.500000000118495, 15.400000000000002}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fdeggdgd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[1][6] -> {3.5, 14.5}, Vertex[3][7] -> {7.7, 10.}, 
  Vertex[4][4] -> {3.3, 10.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fdfede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {7., 10.}, 
  Vertex[4][5] -> {13., 10.}, Vertex[2][6] -> {10., 12.5}}, 
 {0., 0., 0., 0.36909094711516516, -0.36180983915693815, 0.8333333333333334}, 
 {1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fdfedggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[2][6] -> {7.333333333333333, 10.}, 
  Vertex[3][4] -> {3.6666666666666665, 10.}, 
  Vertex[3][7] -> {3.6666666666834953, 13.}}, 
 {0., 0., 0., 0., 0., 0., {3.666666666696959, 15.400000000000002}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fdfgdegg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[2][6] -> {5.49999999999999, 12.}, 
  Vertex[3][7] -> {5.4999999999999805, 14.}}, 
 {0., 0., 0., 0., 0., 0., {5.499999999999972, 15.599999999999998}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fededd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][5] -> {11., 10.}, 
  Vertex[4][4] -> {5.5, 10.}, Vertex[1][6] -> {11., 13.}}, 
 {0., 0., 0., 0., 0., {5.5, 14.}}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fedgdegg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[1][6] -> {8.649382752093056, 
    11.864027508874905}, Vertex[3][7] -> {5.500000000065831, 13.}}, 
 {0., 0., 0., 0., 0., 0., {5.500000000118495, 15.400000000000002}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fefddd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[4][4] -> {3.6666666666666665, 10.}, 
  Vertex[2][6] -> {7.333333333333333, 10.}}, 
 {0., 0., 0., 0., 0., {3.666666666666667, 14.}}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fefgdgdg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[2][6] -> {7.333333333333333, 10.}, 
  Vertex[3][4] -> {2.1999999999999997, 10.}, 
  Vertex[3][7] -> {5.133333333333333, 10.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fegedgdg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[4][5] -> {11., 10.}, 
  Vertex[1][6] -> {8.649382752093056, 11.864027508874905}, 
  Vertex[3][4] -> {3.3, 10.}, Vertex[3][7] -> {7.7, 10.}}, 
 {0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fgdedggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[4][7] -> {5.49999999999999, 12.}, 
  Vertex[1][6] -> {5.4999999999999805, 14.}}, 
 {0., 0., 0., 0., 0., 0., {9.49999999999999, 12.00000000000002}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fgdedgghhh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[3][7] -> {5.500000000065831, 13.}, 
  Vertex[3][8] -> {5.500000000131662, 16.}, 
  Vertex[1][6] -> {8.500000000065832, 12.999999999936922}}, 
 {0., 0., 0., 0., 0., 0., 0., {5.500000000184327, 18.4}}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fgdedhghgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[1][6] -> {5.4999999999999805, 14.}, 
  Vertex[3][7] -> {5.499999999999986, 12.8}, 
  Vertex[3][8] -> {5.499999999999995, 11.2}}, {0., 0., 0., 0., 0., 0., 0.8, 
  -0.8}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fgdgdege.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[1][6] -> {8.00000000000003, 
    10.000000422615297}, Vertex[3][4] -> {6.6, 10.}, 
  Vertex[3][7] -> {9.800000000000011, 10.00000016904612}, 
  Vertex[4][5] -> {14.6, 10.}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fgdgdheghh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {3.6666666666666665, 10.}, 
  Vertex[3][7] -> {7.333333333333333, 10.}, 
  Vertex[3][8] -> {3.6666666666834953, 13.}, 
  Vertex[1][6] -> {7.333333333350161, 13.}}, {0., 0., 0., 0., 0., 0., 0., 
  {3.666666666696959, 15.400000000000002}}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fgedgdgd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[1][6] -> {8., 16.5}, Vertex[3][7] -> {8., 13.5}, 
  Vertex[4][4] -> {7.7, 10.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fgegdgdg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[1][6] -> {7.5, 15.5}, Vertex[3][4] -> {3.3, 10.}, 
  Vertex[4][7] -> {7.7, 10.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fgeggddd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[4][4] -> {3.6666666666666665, 10.}, 
  Vertex[3][7] -> {7.333333333333333, 10.}, 
  Vertex[1][6] -> {7.333333333350161, 13.}}, {0., 0., 0., 0., 0., 0., 
  {3.666666666666667, 14.}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fgegghdhdh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][7] -> {7.333333333333333, 10.}, 
  Vertex[1][6] -> {7.333333333350161, 13.}, 
  Vertex[3][4] -> {2.1999999999999997, 10.}, 
  Vertex[3][8] -> {5.133333333333333, 10.}}, {0., 0., 0., 0., 0., 0., 0.8, 
  -0.8}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/bece/fgehdgdhgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[1][6] -> {5.500000000065831, 13.}, Vertex[3][4] -> {3.3, 10.}, 
  Vertex[3][7] -> {5.500000000026333, 11.2}, Vertex[3][8] -> {7.7, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/1d1e1f2d2e2f.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {10., 10.}, Vertex[3][6] -> {14.5, 10.}, 
  Vertex[3][-2] -> {10., 14.5}, Vertex[3][-1] -> {10., 5.5}}, 
 {0., 0., 0., -0.4, 0., 0.4, 0.4, 0., -0.4}, {1., {2.5, 4.2487413713838835}, 
  1., 1., 1., 1., 1., 1., {1.3946325680981349, 0.5317240672588057}}}


==> FeynArts/ShapeData/ad/becf/1d1f212d2eef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {15., 15.}, Vertex[3][6] -> {15., 5.}, 
  Vertex[3][-2] -> {11., 12.95}, Vertex[3][-1] -> {11., 7.1}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., -1., -1., 1., -1., 1., -1., 
  -1.}}


==> FeynArts/ShapeData/ad/becf/1d2d221e1fef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[3][-2] -> {5.500000000065831, 13.}, Vertex[3][-1] -> {8.8, 10.}, 
  Vertex[3][5] -> {14.6, 12.}, Vertex[3][6] -> {14.6, 8.}}, 
 {0., 0., 0., 0., 0., {5.500000000118495, 15.400000000000002}, 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/1d2d2f2f1e1e.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][-2] -> {13.7, 8.5}, Vertex[3][6] -> {17.299999999999997, 6.5}, 
  Vertex[3][-1] -> {13.7, 11.5}, Vertex[3][5] -> {17.299999999999997, 13.5}}, 
 {0., 0., 0., 0., 0., 0.8, -0.8, 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1., 1., 
  1.}}


==> FeynArts/ShapeData/ad/becf/1d2edfef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][6] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[3][5] -> {15.5, 12.5}, 
  Vertex[1][-1] -> {5.500000000065831, 13.}, 
  Vertex[1][-2] -> {14.043071209344909, 15.122471829965061}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/1d2fdeef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[3][6] -> {15.5, 7.5}, 
  Vertex[1][-1] -> {5.500000000065831, 13.}, 
  Vertex[1][-2] -> {16.956928790721342, 10.122471829928255}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/1e2ddfef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][6] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[3][5] -> {15.5, 12.5}, 
  Vertex[1][-2] -> {5.500000000065831, 13.}, 
  Vertex[1][-1] -> {14.043071209344909, 15.122471829965061}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/1e2e221d1fdf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {15.5, 12.5}, 
  Vertex[3][-2] -> {14.043071209344909, 15.122471829965061}, 
  Vertex[3][-1] -> {12.8, 11.}, Vertex[3][4] -> {6.6, 10.}, 
  Vertex[3][6] -> {14.6, 8.}}, {0., 0., 0., 0., 0., 
  {12.877528176820839, 17.220449293937108}, 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/1e2e2f2f1d1d.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][-2] -> {13.7, 8.5}, Vertex[3][6] -> {17.299999999999997, 6.5}, 
  Vertex[3][-1] -> {7.7, 10.}, Vertex[3][4] -> {3.3, 10.}}, 
 {0., 0., 0., 0., 0., 0.8, -0.8, 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1., 1., 
  1.}}


==> FeynArts/ShapeData/ad/becf/1e2fdedf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[3][6] -> {15.5, 7.5}, 
  Vertex[1][-1] -> {14.043071209344909, 15.122471829965061}, 
  Vertex[1][-2] -> {16.956928790721342, 10.122471829928255}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/1f2ddeef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[3][6] -> {15.5, 7.5}, 
  Vertex[1][-2] -> {5.500000000065831, 13.}, 
  Vertex[1][-1] -> {16.956928790721342, 10.122471829928255}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/1f2ededf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[3][6] -> {15.5, 7.5}, 
  Vertex[1][-2] -> {14.043071209344909, 15.122471829965061}, 
  Vertex[1][-1] -> {16.956928790721342, 10.122471829928255}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/21221d1fdeef.m <==
{{Vertex[1][1] -> {0.5, 8.5}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 4.}, Vertex[3][-2] -> {11., 8.}, 
  Vertex[3][-1] -> {8., 6.}, Vertex[3][4] -> {8., 12.}, 
  Vertex[3][5] -> {15.5, 12.}, Vertex[3][6] -> {15.5, 6.}}, 
 {0., 0., 0., 0., {12., 9.5}, 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/21221e1fdedf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][-2] -> {13.5, 10.}, 
  Vertex[3][-1] -> {14.5, 10.}, Vertex[3][4] -> {6.6, 10.}, 
  Vertex[3][5] -> {14.6, 12.}, Vertex[3][6] -> {14.6, 8.}}, 
 {0., 0., 0., 0., {11.100000000000025, 10.000000338092239}, 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/212e2e1d1fdf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][-1] -> {12.8, 11.}, 
  Vertex[3][4] -> {6.6, 10.}, Vertex[3][6] -> {14.6, 8.}, 
  Vertex[3][-2] -> {13.7, 11.5}, Vertex[3][5] -> {17.299999999999997, 13.5}}, 
 {0., 0., 0., 0., 0.8, -0.8, 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1., 1., 
  1.}}


==> FeynArts/ShapeData/ad/becf/212e2f1d1def.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][-2] -> {8.8, 10.}, 
  Vertex[3][5] -> {14.6, 12.}, Vertex[3][6] -> {14.6, 8.}, 
  Vertex[3][-1] -> {7.7, 10.}, Vertex[3][4] -> {3.3, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8, 0.}, {1., 1., 1., 1., 1., 1., 1., 1., 
  1.}}


==> FeynArts/ShapeData/ad/becf/212f2f1d1ede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][-1] -> {12.8, 9.}, 
  Vertex[3][4] -> {6.6, 10.}, Vertex[3][5] -> {14.6, 12.}, 
  Vertex[3][-2] -> {13.7, 8.5}, Vertex[3][6] -> {17.299999999999997, 6.5}}, 
 {0., 0., 0., 0., 0.8, -0.8, 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1., 1., 
  1.}}


==> FeynArts/ShapeData/ad/becf/de1d1f212e2f.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {15., 15.}, Vertex[3][6] -> {15., 5.}, 
  Vertex[3][-2] -> {15., 10.5}, Vertex[3][-1] -> {9.7, 7.75}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., -1., -1., -1., 1., 1., 1., 
  -1.}}


==> FeynArts/ShapeData/ad/becf/de1d21212fef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {15., 15.}, Vertex[3][6] -> {15., 5.}, 
  Vertex[3][-2] -> {12.45, 6.4}, Vertex[3][-1] -> {8., 8.65}}, 
 {0., 0., 0., 0., 0., 0.8, -0.8, 0., 0.}, {1., 1., -1., -1., -1., 1., 1., 1., 
  -1.}}


==> FeynArts/ShapeData/ad/becf/dedf1e21212f.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {14.5, 15.}, Vertex[3][6] -> {14.5, 5.}, 
  Vertex[3][-2] -> {14.5, 7.5}, Vertex[3][-1] -> {14.5, 12.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8, 0.}, {1., 1., -1., -1., 1., 1., 1., 1., 
  -1.}}


==> FeynArts/ShapeData/ad/becf/dedfef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {6.5, 10.}, 
  Vertex[3][5] -> {13., 14.}, Vertex[3][6] -> {13., 6.}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., -1., -1.3076923076923501, 
  1.3076923076923463, -1.1569230800000692}}


==> FeynArts/ShapeData/ad/becf/dedfegfggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {4.5, 10.}, 
  Vertex[3][5] -> {13., 15.}, Vertex[3][6] -> {13., 5.}, 
  Vertex[4][7] -> {13., 10.}}, {0., 0., 0., 0., 0., 0., 0., {17., 10.}}, 
 {1., 1., -1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/ad/becf/dedgeffggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {15., 15.}, Vertex[3][6] -> {15., 5.}, 
  Vertex[4][7] -> {10.4, 7.5}}, {0., 0., 0., 0., 0., 0., 0., {8.5, 4.}}, 
 {1., 1., -1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/dedgegfgfg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {4., 10.}, 
  Vertex[3][5] -> {12., 15.}, Vertex[3][6] -> {17., 5.}, 
  Vertex[4][7] -> {12., 5.}}, {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/deefff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[4][6] -> {15.5, 7.5}, Vertex[2][4] -> {5.5, 10.}}, 
 {0., 0., 0., 0., 0., {17.44257172471453, 10.996629104486152}}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/deeffggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[2][4] -> {5.5, 10.}, Vertex[3][6] -> {15.5, 7.5}, 
  Vertex[3][7] -> {16.956928790721342, 10.122471829928255}}, 
 {0., 0., 0., 0., 0., 0., {18.12247182329842, 12.220449293870857}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/deegfgfg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[2][4] -> {5.5, 10.}, Vertex[3][6] -> {17.299999999999997, 6.5}, 
  Vertex[3][7] -> {13.7, 8.5}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/defefe.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][4] -> {5.5, 10.}, 
  Vertex[3][6] -> {14.6, 8.}, Vertex[4][5] -> {11.7, 11.}}, 
 {0., 0., 0., 0., -0.8, 0.8}, {-1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/df1d1e212e2f.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {15., 15.}, Vertex[3][6] -> {15., 5.}, 
  Vertex[3][-2] -> {15., 9.}, Vertex[3][-1] -> {9.55, 12.1}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., -1., 1., 1., -1., -1., 1., 
  -1.}}


==> FeynArts/ShapeData/ad/becf/df1d21212eef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {15., 15.}, Vertex[3][6] -> {15., 5.}, 
  Vertex[3][-2] -> {12.25, 13.6}, Vertex[3][-1] -> {8.1, 11.35}}, 
 {0., 0., 0., 0., 0., 0.8, -0.8, 0., 0.}, {1., 1., -1., 1., 1., 1., 1., -1., 
  -1.}}


==> FeynArts/ShapeData/ad/becf/dfdgefeggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {15., 15.}, Vertex[3][6] -> {15., 5.}, 
  Vertex[4][7] -> {10.5, 12.5}}, {0., 0., 0., 0., 0., 0., 0., {8.5, 16.}}, 
 {1., 1., -1., 1., 1., -1., -1., 1.}}


==> FeynArts/ShapeData/ad/becf/dfdgegegfg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {4., 10.}, 
  Vertex[3][5] -> {17.5, 15.}, Vertex[3][6] -> {12.5, 5.}, 
  Vertex[4][7] -> {12.5, 15.}}, {0., 0., 0., 0., 0., 0.8, -0.8, 0.}, 
 {1., 1., 1., 1., -1., 1., 1., -1.}}


==> FeynArts/ShapeData/ad/becf/dfefef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {14.6, 12.}, Vertex[4][6] -> {11.7, 9.}}, 
 {0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/dfefeggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[3][6] -> {11., 10.}, 
  Vertex[3][7] -> {16.956928790721342, 9.877528170071745}}, 
 {0., 0., 0., 0., 0., 0., {18.12247182329842, 7.779550706129143}}, 
 {-1., -1., -1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/ad/becf/dffeee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][4] -> {5.5, 10.}, 
  Vertex[3][6] -> {11., 10.}, Vertex[4][5] -> {15.5, 12.5}}, 
 {0., 0., 0., 0., 0., {17.44257172471453, 9.003370895513848}}, 
 {-1., -1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/ad/becf/dffgegeg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {17.299999999999997, 13.5}, Vertex[3][6] -> {11., 10.}, 
  Vertex[3][7] -> {13.7, 11.5}}, {0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., -1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/dgdgefegfg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {3., 10.}, 
  Vertex[3][5] -> {16., 15.}, Vertex[3][6] -> {16., 5.}, 
  Vertex[4][7] -> {8., 10.}}, {0., 0., 0., 0.8, -0.8, 0., 0., 0.}, 
 {1., 1., -1., 1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/ad/becf/dgefegfg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][4] -> {5.5, 10.}, 
  Vertex[3][5] -> {14.6, 12.}, Vertex[3][6] -> {14.6, 8.}, 
  Vertex[3][7] -> {8.8, 10.}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/eddfff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][5] -> {15.5, 12.5}, 
  Vertex[3][4] -> {11., 10.}, Vertex[4][6] -> {15.5, 7.5}}, 
 {0., 0., 0., 0., 0., {17.44257172471453, 10.996629104486152}}, 
 {-1., -1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/ad/becf/eddffggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][5] -> {15.5, 12.5}, 
  Vertex[3][4] -> {11., 10.}, Vertex[3][6] -> {15.5, 7.5}, 
  Vertex[3][7] -> {14.043071209344909, 4.877528170034939}}, 
 {0., 0., 0., 0., 0., 0., {12.877528176820839, 2.779550706062892}}, 
 {-1., -1., -1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/ad/becf/eddgfgfg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][5] -> {15.5, 12.5}, 
  Vertex[3][4] -> {11., 10.}, Vertex[3][6] -> {17.299999999999997, 6.5}, 
  Vertex[3][7] -> {13.7, 8.5}}, {0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., -1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/edfdfd.m <==
{{Vertex[1][1] -> {0., 10.5}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][5] -> {13., 15.}, 
  Vertex[3][6] -> {14.6, 8.}, Vertex[4][4] -> {9.7, 10.5}}, 
 {0., 0., 0., 0., -0.9184922661396167, 0.8}, {-1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/efdfdf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][5] -> {16.5, 12.}, 
  Vertex[3][4] -> {6.6, 10.}, Vertex[4][6] -> {13.7, 9.5}}, 
 {0., 0., 0., 0., -0.8, 0.8}, {-1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/efdfdggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][5] -> {15.5, 12.5}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[3][6] -> {11., 10.}, 
  Vertex[3][7] -> {5.500000000065831, 7.}}, {0., 0., 0., 0., 0., 0., 
  {5.500000000118495, 4.599999999999998}}, {-1., -1., -1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/ad/becf/effddd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][5] -> {15.5, 12.5}, 
  Vertex[3][6] -> {11., 10.}, Vertex[4][4] -> {5.5, 10.}}, 
 {0., 0., 0., 0., 0., {5.5, 6.}}, {-1., -1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/ad/becf/effgdgdg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][5] -> {15.5, 12.5}, 
  Vertex[3][4] -> {3.3, 10.}, Vertex[3][6] -> {11., 10.}, 
  Vertex[3][7] -> {7.7, 10.}}, {0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., -1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/egdfdgfg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][5] -> {15.5, 12.5}, 
  Vertex[3][4] -> {6.6, 10.}, Vertex[3][6] -> {14.6, 8.}, 
  Vertex[3][7] -> {12.8, 11.}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., -1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/ad/becf/fddeee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[4][5] -> {15.5, 12.5}, Vertex[2][6] -> {15.5, 7.5}}, 
 {0., 0., 0., 0., 0., {17.44257172471453, 9.003370895513848}}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/fddeeggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[2][6] -> {15.5, 7.5}, Vertex[3][5] -> {15.5, 12.5}, 
  Vertex[3][7] -> {14.043071209344909, 15.122471829965061}}, 
 {0., 0., 0., 0., 0., 0., {12.877528176820839, 17.220449293937108}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/fddgegeg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[2][6] -> {15.5, 7.5}, Vertex[3][5] -> {17.299999999999997, 13.5}, 
  Vertex[3][7] -> {13.7, 11.5}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/fdeded.m <==
{{Vertex[1][1] -> {0., 9.5}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][6] -> {13., 5.}, 
  Vertex[3][5] -> {14.6, 12.}, Vertex[4][4] -> {9.7, 9.5}}, 
 {0., 0., 0., 0., 0.9184922661396167, -0.8}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/fedede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][6] -> {16.5, 8.}, 
  Vertex[3][4] -> {6.6, 10.}, Vertex[4][5] -> {13.7, 10.5}}, 
 {0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/fededggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[2][6] -> {15.5, 7.5}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[3][7] -> {5.500000000065831, 13.}}, {0., 0., 0., 0., 0., 0., 
  {5.500000000118495, 15.400000000000002}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/feeddd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[4][4] -> {5.5, 10.}, Vertex[2][6] -> {15.5, 7.5}}, 
 {0., 0., 0., 0., 0., {5.5, 14.}}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/feegdgdg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[2][6] -> {15.5, 7.5}, Vertex[3][4] -> {3.3, 10.}, 
  Vertex[3][7] -> {7.7, 10.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/fgdedgeg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[2][6] -> {15.5, 7.5}, 
  Vertex[3][4] -> {6.6, 10.}, Vertex[3][5] -> {14.6, 12.}, 
  Vertex[3][7] -> {12.8, 9.}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gddeefff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[4][6] -> {15.5, 7.5}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[1][7] -> {5.500000000065831, 13.}}, {0., 0., 0., 0., 0., 0., 
  {17.44257172471453, 10.996629104486152}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gddeeffhhh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[3][6] -> {15.5, 7.5}, 
  Vertex[1][7] -> {5.500000000065831, 13.}, 
  Vertex[3][8] -> {16.956928790721342, 10.122471829928255}}, 
 {0., 0., 0., 0., 0., 0., 0., {18.12247182329842, 12.220449293870857}}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gddeehfhfh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[1][7] -> {5.500000000065831, 13.}, 
  Vertex[3][6] -> {17.299999999999997, 6.5}, Vertex[3][8] -> {13.7, 8.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gddefefe.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[1][7] -> {5.500000000065831, 13.}, Vertex[3][6] -> {13.5, 8.}, 
  Vertex[4][5] -> {11., 10.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gddfefef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[1][7] -> {5.500000000065831, 13.}, Vertex[3][5] -> {14.6, 12.}, 
  Vertex[4][6] -> {11.7, 9.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gddfefehhh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][6] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[3][5] -> {15.5, 12.5}, 
  Vertex[1][7] -> {5.500000000065831, 13.}, 
  Vertex[3][8] -> {14.043071209344909, 15.122471829965061}}, 
 {0., 0., 0., 0., 0., 0., 0., {12.877528176820839, 17.220449293937108}}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gddffeee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][6] -> {11., 10.}, 
  Vertex[4][5] -> {15.5, 12.5}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[1][7] -> {5.500000000065831, 13.}}, {0., 0., 0., 0., 0., 0., 
  {17.44257172471453, 9.003370895513848}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gddffheheh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][6] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[1][7] -> {5.500000000065831, 13.}, 
  Vertex[3][5] -> {17.299999999999997, 13.5}, Vertex[3][8] -> {13.7, 11.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gddhefehfh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {5.5, 10.}, 
  Vertex[1][7] -> {5.500000000065831, 13.}, Vertex[3][5] -> {14.6, 12.}, 
  Vertex[3][6] -> {14.6, 8.}, Vertex[3][8] -> {8.8, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gdgedfef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {6.5, 10.}, 
  Vertex[3][5] -> {13., 14.}, Vertex[3][6] -> {13., 6.}, 
  Vertex[2][7] -> {9.75, 12.}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., -1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/ad/becf/gdgfdeef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {6.5, 10.}, 
  Vertex[3][5] -> {13., 14.}, Vertex[3][6] -> {13., 6.}, 
  Vertex[2][7] -> {9.8, 7.95}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., -1., -1., 1., -1., -1.}}


==> FeynArts/ShapeData/ad/becf/gededfff.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[4][6] -> {15.5, 7.5}, Vertex[3][5] -> {15.5, 12.5}, 
  Vertex[1][7] -> {14.043071209344909, 15.122471829965061}}, 
 {0., 0., 0., 0., 0., 0., {17.44257172471453, 10.996629104486152}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gededffhhh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[3][6] -> {15.5, 7.5}, 
  Vertex[1][7] -> {14.043071209344909, 15.122471829965061}, 
  Vertex[3][8] -> {16.956928790721342, 10.122471829928255}}, 
 {0., 0., 0., 0., 0., 0., 0., {18.12247182329842, 12.220449293870857}}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gededhfhfh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[1][7] -> 
   {14.043071209344909, 15.122471829965061}, 
  Vertex[3][6] -> {17.299999999999997, 6.5}, Vertex[3][8] -> {13.7, 8.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gedfdefe.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[1][7] -> {8.00000000000003, 
    10.000000422615297}, Vertex[3][4] -> {6.6, 10.}, 
  Vertex[3][6] -> {14.6, 8.}, Vertex[4][5] -> {14.6, 12.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gedfdhefhh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][6] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[3][5] -> {15.5, 12.5}, 
  Vertex[3][8] -> {5.500000000065831, 13.}, 
  Vertex[1][7] -> {14.043071209344909, 15.122471829965061}}, 
 {0., 0., 0., 0., 0., 0., 0., {5.500000000118495, 15.400000000000002}}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/geedfdfd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {15.5, 13.}, 
  Vertex[1][7] -> {14.5, 15.5}, Vertex[3][6] -> {13.5, 7.}, 
  Vertex[4][4] -> {9.7, 10.5}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/geefdfdf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {15.5, 12.5}, 
  Vertex[1][7] -> {14.043071209344909, 15.122471829965061}, 
  Vertex[3][4] -> {6.6, 10.}, Vertex[4][6] -> {13.7, 9.5}}, 
 {0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/geeffddd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][6] -> {11., 10.}, 
  Vertex[4][4] -> {5.5, 10.}, Vertex[3][5] -> {15.5, 12.5}, 
  Vertex[1][7] -> {14.043071209344909, 15.122471829965061}}, 
 {0., 0., 0., 0., 0., 0., {5.5, 14.}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/geeffhdhdh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][6] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[1][7] -> 
   {14.043071209344909, 15.122471829965061}, Vertex[3][4] -> {3.3, 10.}, 
  Vertex[3][8] -> {7.7, 10.}}, {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/geehdfdhfh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {15.5, 12.5}, 
  Vertex[1][7] -> {14.043071209344909, 15.122471829965061}, 
  Vertex[3][4] -> {6.6, 10.}, Vertex[3][6] -> {14.6, 8.}, 
  Vertex[3][8] -> {12.8, 11.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gegfdedf.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {6.5, 10.}, 
  Vertex[3][5] -> {13., 14.}, Vertex[3][6] -> {13., 6.}, 
  Vertex[2][7] -> {13., 10.}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., -1., 1., -1., -1., 1.}}


==> FeynArts/ShapeData/ad/becf/gfdedfef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[1][7] -> {8.00000000000003, 
    10.000000422615297}, Vertex[3][4] -> {6.6, 10.}, 
  Vertex[3][5] -> {14.6, 12.}, Vertex[4][6] -> {14.6, 8.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gfdedfehhh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][5] -> {15.5, 12.5}, Vertex[3][6] -> {15.5, 7.5}, 
  Vertex[3][8] -> {14.043071209344909, 15.122471829965061}, 
  Vertex[1][7] -> {16.956928790721342, 10.122471829928255}}, 
 {0., 0., 0., 0., 0., 0., 0., {12.877528176820839, 17.220449293937108}}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gfdedhefhh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][4] -> {5.5, 10.}, Vertex[3][6] -> {15.5, 7.5}, 
  Vertex[3][8] -> {5.500000000065831, 13.}, 
  Vertex[1][7] -> {16.956928790721342, 10.122471829928255}}, 
 {0., 0., 0., 0., 0., 0., 0., {5.500000000118495, 15.400000000000002}}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gfdfdeee.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[4][5] -> {15.5, 12.5}, Vertex[3][6] -> {15.5, 7.5}, 
  Vertex[1][7] -> {14., 4.5}}, {0., 0., 0., 0., 0., 0., 
  {17.44257172471453, 9.003370895513848}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gfdfdheheh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][4] -> {11., 10.}, 
  Vertex[3][6] -> {15.5, 7.5}, Vertex[1][7] -> {16.956928790721342, 
    10.122471829928255}, Vertex[3][5] -> {17.299999999999997, 13.5}, 
  Vertex[3][8] -> {13.7, 11.5}}, {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gfefeddd.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[4][4] -> {5.5, 10.}, Vertex[3][6] -> {15.5, 7.5}, 
  Vertex[1][7] -> {16.956928790721342, 10.122471829928255}}, 
 {0., 0., 0., 0., 0., 0., {5.5, 14.}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gfefehdhdh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][5] -> {11., 10.}, 
  Vertex[3][6] -> {15.5, 7.5}, Vertex[1][7] -> {16.956928790721342, 
    10.122471829928255}, Vertex[3][4] -> {3.3, 10.}, 
  Vertex[3][8] -> {7.7, 10.}}, {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gffdeded.m <==
{{Vertex[1][1] -> {0., 9.5}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][6] -> {15.5, 7.}, 
  Vertex[1][7] -> {16.956928790721342, 10.122471829928255}, 
  Vertex[3][5] -> {13.5, 14.}, Vertex[4][4] -> {9.7, 9.5}}, 
 {0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gffedede.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][6] -> {16.5, 8.}, 
  Vertex[1][7] -> {20., 10.5}, Vertex[3][4] -> {6.6, 10.}, 
  Vertex[4][5] -> {13.7, 10.5}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/gffhdedheh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[3][6] -> {15.5, 7.5}, 
  Vertex[1][7] -> {16.956928790721342, 10.122471829928255}, 
  Vertex[3][4] -> {6.6, 10.}, Vertex[3][5] -> {14.6, 12.}, 
  Vertex[3][8] -> {12.8, 9.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/ghdedfehfh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[1][7] -> {8.00000000000003, 
    10.000000422615297}, Vertex[3][4] -> {6.6, 10.}, 
  Vertex[3][5] -> {14.6, 12.}, Vertex[3][6] -> {14.6, 8.}, 
  Vertex[3][8] -> {9.800000000000011, 10.00000016904612}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/ghdedheffh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[1][7] -> {8.00000000000003, 
    10.000000422615297}, Vertex[3][4] -> {6.6, 10.}, 
  Vertex[3][5] -> {14.6, 12.}, Vertex[3][6] -> {14.6, 8.}, 
  Vertex[3][8] -> {9.800000000000011, 10.00000016904612}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ad/becf/ghdfdhefeh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 15.}, 
  Vertex[1][3] -> {20., 5.}, Vertex[1][7] -> {8.00000000000003, 
    10.000000422615297}, Vertex[3][4] -> {6.6, 10.}, 
  Vertex[3][5] -> {14.6, 12.}, Vertex[3][6] -> {14.6, 8.}, 
  Vertex[3][8] -> {9.800000000000011, 10.00000016904612}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/adbd/cd/0.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][4] -> {9., 10.}}, {0., 0., 0.}, 
 {1., 1., 1.}}


==> FeynArts/ShapeData/adbd/cd/dd.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[5][4] -> {9.5, 11.}}, 
 {0., 0., 0., {11., 15.5}}, {1., 1., -1., 1.}}


==> FeynArts/ShapeData/adbd/cd/ed.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[4][4] -> {9., 10.}, 
  Vertex[1][5] -> {10.5, 15.5}}, {0., 0., 0., 0.}, {1., 1., -1., 1.}}


==> FeynArts/ShapeData/adbd/cd/edee.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[4][4] -> {9., 10.}, 
  Vertex[3][5] -> {9.85, 13.35}}, {0., 0., 0., 0., 
  {10.95, 17.349999999999998}}, {1., 1., -1., 
  {1.4008925726121904, 3.38419319991558}, 1.}}


==> FeynArts/ShapeData/adbd/ce/deee.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][4] -> {8.5, 10.}, 
  Vertex[4][5] -> {13.99999999999999, 10.}}, 
 {0., 0., 0., 0., {13.99999999999999, 15.}}, {1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/adbd/ce/deefff.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][4] -> {9., 10.}, 
  Vertex[3][5] -> {14.5, 10.}, Vertex[3][6] -> {14.5, 13.}}, 
 {0., 0., 0., 0., 0., {14.5, 17.}}, {1., 1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/adbd/ce/dfefef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][4] -> {7.5, 10.}, 
  Vertex[3][6] -> {11., 10.}, Vertex[3][5] -> {16.5, 10.}}, 
 {0., 0., 0., 0., -0.8, 0.8}, {1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/adbd/ce/ed.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][4] -> {9., 10.}, 
  Vertex[2][5] -> {14.5, 10.}}, {0., 0., 0., 0.}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/adbd/ce/eded.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][5] -> {13., 10.}, 
  Vertex[4][4] -> {7., 10.}}, {0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/adbd/ce/fede.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][4] -> {9., 10.}, 
  Vertex[3][5] -> {14.5, 10.}, Vertex[1][6] -> {14.5, 14.5}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/adbdcd/0/0.m <==
{{Vertex[1][1] -> {0., 17.}, Vertex[1][2] -> {0., 10.}, 
  Vertex[1][3] -> {0., 3.}, Vertex[3][4] -> {11., 10.}}, {0., 0., 0.}, 
 {-1., 1., 1.}}


==> FeynArts/ShapeData/adbe/cd/deee.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][4] -> {9.5, 10.}, 
  Vertex[4][5] -> {4.5, 7.5}}, {0., 0., 0., 0., {7.15, 3.25}}, 
 {-1., -1., 1., {1.3453624047073711, 6.65751892318717}, 
  {2.728552729928451, 1.2537894600604524}}}


==> FeynArts/ShapeData/adbe/cd/deefff.m <==
{{Vertex[1][1] -> {0.5, 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][4] -> {9., 10.}, 
  Vertex[3][5] -> {4.5, 7.5}, Vertex[3][6] -> {5.65, 5.7}}, 
 {0., 0., 0., 0., 0., {7.6000000000000005, 2.3499999999999996}}, 
 {-1., -1., 1., {1.4534441853748632, 6.88323552058134}, 1., 
  {2.704163456597992, 1.6316529867560545}}}


==> FeynArts/ShapeData/adbe/cd/dfefef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][4] -> {9., 10.}, 
  Vertex[3][6] -> {6.299999999999998, 8.5}, 
  Vertex[3][5] -> {2.699999999999998, 6.5}}, {0., 0., 0., 0., -0.8, 0.8}, 
 {-1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/adbe/cd/ed.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][4] -> {9., 10.}, 
  Vertex[2][5] -> {4.5, 7.5}}, {0., 0., 0., 0.}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/adbe/cd/eded.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][5] -> {7.5, 6.5}, 
  Vertex[4][4] -> {9.5, 12.}}, {0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., {1.4035668847618186, 0.2774635387986155}}}


==> FeynArts/ShapeData/adbe/cd/fede.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][4] -> {9., 10.}, 
  Vertex[3][5] -> {4.5, 7.5}, Vertex[1][6] -> {7., 3.5}}, 
 {0., 0., 0., 0., 0.}, {-1., -1., 1., -1., -1.}}


==> FeynArts/ShapeData/adbe/ce/de.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][5] -> {9., 10.}, 
  Vertex[2][4] -> {4.5, 12.5}}, {0., 0., 0., 0.}, {-1., -1., -1., -1.}}


==> FeynArts/ShapeData/adbe/ce/dede.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][4] -> {7.5, 13.5}, 
  Vertex[4][5] -> {9.5, 8.}}, {0., 0., 0., 0.8, -0.8}, {-1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/adbe/ce/dedfff.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][5] -> {9., 10.}, 
  Vertex[3][4] -> {4.5, 12.5}, Vertex[3][6] -> {5.7, 14.6}}, 
 {0., 0., 0., 0., 0., {7.3, 18.249999999999996}}, 
 {1., 1., -1., {1.3601470508735445, -0.4349015359871262}, -1., 
  {2.9415132160165456, -1.7126632218550821}}}


==> FeynArts/ShapeData/adbe/ce/eddd.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][5] -> {9., 10.}, 
  Vertex[4][4] -> {4.5, 12.5}}, {0., 0., 0., 0., {6.85, 16.85}}, 
 {1., 1., -1., {1.1800423721205944, -3.57026374060204}, 1.}}


==> FeynArts/ShapeData/adbe/ce/efdfdf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][5] -> {9., 10.}, 
  Vertex[3][4] -> {2.699999999999998, 13.5}, 
  Vertex[3][6] -> {6.299999999999998, 11.49999999999999}}, 
 {0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/adbe/ce/fdde.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][5] -> {9., 10.}, 
  Vertex[3][4] -> {4.5, 12.5}, Vertex[1][6] -> {7., 16.5}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/adbe/cf/dedfef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[3][4] -> {7., 14.}, 
  Vertex[3][5] -> {7., 6.}, Vertex[3][6] -> {13.5, 10.}}, 
 {0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/ae/becfdf/ef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][5] -> {9., 12.}, Vertex[3][6] -> {13.5, 6.5}}, 
 {0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ae/becfdf/egfggg.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][5] -> {8., 16.}, Vertex[3][6] -> {13., 6.5}, 
  Vertex[4][7] -> {10.5, 11.}}, {0., 0., 0., 0., 0., 0., {6.5, 9.}}, 
 {-1., 1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/ae/becfdf/egfhghgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][5] -> {8.5, 16.49999999999999}, 
  Vertex[3][6] -> {13.99999999999999, 6.5}, 
  Vertex[3][7] -> {10., 13.99999999999999}, Vertex[3][8] -> {12.5, 9.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., -1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/ae/becfdg/ehfgfhgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][5] -> {5.5, 14.5}, Vertex[3][8] -> {7.5, 10.5}, 
  Vertex[3][6] -> {15.5, 10.5}, Vertex[3][7] -> {11.5, 3.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/ae/bfcedf/ef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][5] -> {9., 8.}, Vertex[3][6] -> {15., 14.5}}, 
 {0., 0., 0., 0., 0.}, {1., 1., {1.8027756377319946, 2.373736550249747}, 
  {3.75, -1.9809236673363877}, -1.}}


==> FeynArts/ShapeData/ae/bfcedg/ehfgfhgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][5] -> {5.5, 4.5}, Vertex[3][6] -> {11., 18.}, 
  Vertex[3][7] -> {15., 11.}, Vertex[3][8] -> {7., 11.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., {2.57390753524675, 2.271949911932949}, 
  {2.0615528128088303, -2.3743743052653237}, {1.7677669529663689, 
   2.5829933382462307}, -1., 1., -1.}}


==> FeynArts/ShapeData/ae/bfcfde/ef.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][5] -> {9., 8.}, Vertex[3][6] -> {13.5, 13.5}}, 
 {0., 0., 0., 0., 0.}, {1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/ae/bfcfdg/fhegehgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][5] -> {5., 8.00000000000001}, Vertex[3][6] -> {15., 13.5}, 
  Vertex[3][7] -> {11.99999999999999, 4.}, 
  Vertex[3][8] -> {11.99999999999999, 12.}}, {0., 0., 0., 0., 0., 0., 0., 
  0.}, {-1., 1., 1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/ae/bfcgde/ehfgfhgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][5] -> {5.5, 5.5}, Vertex[3][6] -> {11.5, 16.5}, 
  Vertex[3][7] -> {15.5, 9.5}, Vertex[3][8] -> {7.5, 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., -1., -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/ae/bfcgdf/fhegehgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][6] -> {15.5, 14.5}, Vertex[3][5] -> {3.5, 10.}, 
  Vertex[3][7] -> {10.5, 6.}, Vertex[3][8] -> {10.5, 14.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., {2.692582403567252, 2.297438667476622}, 
  {3.2596012026013246, 1.1210367137250574}, 1., 1., -1., 1.}}


==> FeynArts/ShapeData/ae/bfcgdg/egehfhfh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][5] -> {7.55, 11.8}, Vertex[3][7] -> {12.5, 7.5}, 
  Vertex[3][6] -> {16.5, 15.5}, Vertex[3][8] -> {11.65, 13.55}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., -1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/ae/bfcgdg/fgfheheh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][6] -> {11., 10.}, Vertex[3][7] -> {14.5, 6.5}, 
  Vertex[3][5] -> {3., 10.}, Vertex[3][8] -> {7.5, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., -1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/ae/bfcgdg/ghefehfh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][7] -> {15., 6.5}, Vertex[3][5] -> {5., 11.99999999999999}, 
  Vertex[3][6] -> {11.99999999999999, 16.}, 
  Vertex[3][8] -> {11.99999999999999, 8.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., -1., -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/ae/bfcgdh/ef1e21212gfhgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][5] -> {6.599999999999998, 10.}, Vertex[3][6] -> {15., 15.}, 
  Vertex[3][7] -> {15., 5.}, Vertex[3][8] -> {15., 10.}, 
  Vertex[3][-2] -> {12.5, 6.5}, Vertex[3][-1] -> {9., 8.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8, 0., 0., 0.}, 
 {-1., 1., {2.5495097567972396, 5.30039158393196}, 
  {2.236067977499993, -1.083897094983582}, -1., -1., 1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/ae/bfcgdh/ef1e21212hfggh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][5] -> {6.599999999999998, 10.}, Vertex[3][6] -> {15., 15.}, 
  Vertex[3][7] -> {15., 10.}, Vertex[3][8] -> {15., 5.}, 
  Vertex[3][-2] -> {12.5, 6.5}, Vertex[3][-1] -> {9., 8.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8, 0., 0., 0.}, 
 {-1., 1., 1., -1., -1., -1., 1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/ae/bfcgdh/efeg1f21212hgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][5] -> {6.599999999999998, 10.}, Vertex[3][6] -> {15., 16.}, 
  Vertex[3][7] -> {15., 5.}, Vertex[3][8] -> {15., 9.}, 
  Vertex[3][-1] -> {15., 13.5}, Vertex[3][-2] -> {15., 11.}}, 
 {0., 0., 0., 0., 0., 0., 0., -0.8, 0.8, 0., 0.}, 
 {1., 1., {2.061552812809216, 5.25280848065498}, 
  {2.5495097567963922, -2.068139043141719}, -1., 1., 1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/ae/bfcgdh/efegfhgh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][5] -> {4.5, 10.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][8] -> {15.5, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., {1.8022712204884488, 2.1726764560948992}, 
  {2.01508318856786, -1.031934793777306}, -1., 1., 
  {1.7677669529663689, 2.498091544796509}, -1.}}


==> FeynArts/ShapeData/ae/bfcgdh/efeh1f21212ggh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][5] -> {6.599999999999998, 10.}, Vertex[3][6] -> {15., 15.}, 
  Vertex[3][7] -> {15., 8.5}, Vertex[3][8] -> {15., 5.}, 
  Vertex[3][-1] -> {15., 13.5}, Vertex[3][-2] -> {15., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., -0.8, 0.8, 0., 0.}, 
 {1., 1., -1., -1., -1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/ae/bfcgdh/efehfggh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][5] -> {5., 10.}, Vertex[3][6] -> {13.99999999999999, 15.}, 
  Vertex[3][7] -> {13.99999999999999, 10.}, 
  Vertex[3][8] -> {13.99999999999999, 5.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., {1.4142135623732357, -2.3561944901922454}, -1., -1., 1., -1., -1.}}


==> FeynArts/ShapeData/ae/bfcgdh/egehfgfh.m <==
{{Vertex[1][1] -> {0., 10.}, Vertex[1][2] -> {20., 17.}, 
  Vertex[1][3] -> {20., 10.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][5] -> {4.5, 10.}, Vertex[3][6] -> {15.5, 10.}, 
  Vertex[3][7] -> {10., 15.5}, Vertex[3][8] -> {10., 4.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., {2.01508318856786, 4.173527447367099}, 
  {1.8022712204884488, 0.9689161974948939}, -1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/aeb1/c2de/21212e1e.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][-2] -> {15.5, 6.}, Vertex[4][-1] -> {8., 6.5}, 
  Vertex[4][5] -> {12., 13.}}, {0., 0., -0.26491275060309705, 
  0.41767360760643973, -0.6000156396790458, 0.3945877815945996, 
  0.3406021079182676, -0.3353525322561114}, {-1., -1., 1., 1., 1., 1., 1., 
  1.}}


==> FeynArts/ShapeData/aeb1/ced2/21212e1e.m <==
{{Vertex[1][1] -> {0., 16.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 16.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][-2] -> {14.5, 6.5}, Vertex[4][-1] -> {6., 6.5}, 
  Vertex[4][5] -> {10.5, 13.5}}, {0., 0., 0., 0., -0.5882352941176471, 
  0.47058823529411764, 0.3684591005926816, -0.368459100592682}, 
 {-1., -1., {1.2747548783981961, 6.223257152058379}, -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebe/c1d2/21212e1e.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][-2] -> {14., 7.}, Vertex[4][-1] -> {14., 13.5}, 
  Vertex[4][5] -> {6., 10.}}, {0., 0., 0., 0., -0.6153846153846154, 
  0.6153846153846154, -0.3738143596662829, 0.4303597663837352}, 
 {-1., -1., -1., -1., 1., 1., -1., -1.}}


==> FeynArts/ShapeData/aebe/cede/0.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 10.}}, {0., 0., 0., 0.}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cedf/efff.m <==
{{Vertex[1][1] -> {0., 17.}, Vertex[1][2] -> {0., 7.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 7.}, 
  Vertex[4][5] -> {10., 11.99999999999999}, Vertex[4][6] -> {15., 9.5}}, 
 {0., 0., 0., 0., 0., {12.5, 4.5}}, {1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebe/cedf/fe.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 10.}, Vertex[2][6] -> {15., 7.5}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/aebe/cedf/fgfegg.m <==
{{Vertex[1][1] -> {0., 17.}, Vertex[1][2] -> {0., 7.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 7.}, 
  Vertex[4][5] -> {10., 11.99999999999999}, Vertex[3][6] -> {15., 9.5}, 
  Vertex[3][7] -> {13.54999999999999, 6.849999999999997}}, 
 {0., 0., 0., 0., 0., 0., {11.99999999999999, 4.}}, 
 {1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cedf/gefgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 10.}, Vertex[3][7] -> {13., 8.5}, 
  Vertex[3][6] -> {17., 6.5}}, {0., 0., 0., 0., 0., -0.8, 0.8}, 
 {1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cedf/gffe.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 10.}, Vertex[3][6] -> {15., 7.5}, 
  Vertex[1][7] -> {16.34164078668673, 10.18328157290631}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., -1., -1., -1.}}


==> FeynArts/ShapeData/aebe/cfde/efff.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 10.}, Vertex[4][6] -> {15., 12.5}}, 
 {0., 0., 0., 0., 0., {12.5, 16.49999999999999}}, {1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfde/fe.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 10.}, Vertex[2][6] -> {15., 12.5}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfde/fgfegg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 10.}, Vertex[3][6] -> {15., 12.5}, 
  Vertex[3][7] -> {13.65835930931769, 15.18328162090852}}, 
 {0., 0., 0., 0., 0., 0., {12.5, 18.}}, {1., 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfde/gefgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 10.}, Vertex[3][7] -> {13., 11.49999999999999}, 
  Vertex[3][6] -> {17., 13.5}}, {0., 0., 0., 0., 0., -0.8, 0.8}, 
 {1., 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfde/gffe.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 10.}, Vertex[3][6] -> {15., 12.5}, 
  Vertex[1][7] -> {13.65835930931769, 15.18328162090852}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebe/cfdf/ef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[3][6] -> {13.99999999999999, 10.}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdf/efef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {6., 10.}, Vertex[4][6] -> {14., 10.}}, 
 {0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdf/efegfggg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {6., 10.}, Vertex[4][6] -> {14., 10.}, 
  Vertex[4][7] -> {10., 14.}}, {0., 0., 0., 0., 1., -0.4074501503251655, 
  0.4279628059546361, {10., 18.5}}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdf/efgfgg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[4][6] -> {13.99999999999999, 10.}, 
  Vertex[3][7] -> {13., 13.99999999999999}}, {0., 0., 0., 0., 0., 0., 
  {11.99999999999999, 17.}}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdf/egegfgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {4.5, 10.}, Vertex[4][6] -> {15.5, 10.}, 
  Vertex[4][7] -> {10., 10.}}, {0., 0., 0., 0., 0.8, -0.8, 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdf/egfggg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {4., 10.}, Vertex[3][6] -> {16., 10.}, 
  Vertex[4][7] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., {10., 15.}}, 
 {1., 1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebe/cfdf/egfgghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[3][6] -> {13.99999999999999, 10.}, 
  Vertex[3][7] -> {10., 10.}, Vertex[3][8] -> {10., 13.99999999999999}}, 
 {0., 0., 0., 0., 0., 0., 0., {9.99999995235384, 17.5}}, 
 {1., 1., 1., 1., 1., -1., -1., 1.}}


==> FeynArts/ShapeData/aebe/cfdf/egfhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {3., 10.}, Vertex[3][6] -> {17., 10.}, 
  Vertex[3][7] -> {7., 10.}, Vertex[3][8] -> {13., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdf/eggfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {4., 10.}, Vertex[3][7] -> {10., 10.}, 
  Vertex[4][6] -> {15.5, 10.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdf/fegegg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {13.99999999999999, 10.}, Vertex[4][5] -> {6., 10.}, 
  Vertex[3][7] -> {8., 13.}}, {0., 0., 0., 0., 0., 0., {10., 16.}}, 
 {1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdf/fggege.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {16.49999999999999, 10.}, Vertex[3][7] -> {9.5, 10.}, 
  Vertex[4][5] -> {4., 10.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{2.009975124224178, 3.9886972749167713}, -1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdf/gefe.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {13.99999999999999, 10.}, Vertex[4][5] -> {6., 10.}, 
  Vertex[1][7] -> {8., 13.5}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdf/gegf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[3][6] -> {13.99999999999999, 10.}, 
  Vertex[2][7] -> {10., 10.}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., -1., -1.}}


==> FeynArts/ShapeData/aebe/cfdf/gegfef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {6., 10.}, Vertex[4][6] -> {14., 10.}, 
  Vertex[2][7] -> {10., 12.55}}, {0., 0., 0., 0., 0.3071069259004105, 
  -0.3324157782055495, 0.625}, {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdf/gfef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[4][6] -> {13.99999999999999, 10.}, 
  Vertex[1][7] -> {11.99999999999999, 13.5}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/aebe/cfdf/ghehfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[3][6] -> {13.99999999999999, 10.}, 
  Vertex[3][8] -> {10., 10.}, Vertex[1][7] -> {10.00000004764616, 13.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/aebe/cfdg/effggg.m <==
{{Vertex[1][1] -> {0., 17.}, Vertex[1][2] -> {0., 7.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 7.}, 
  Vertex[3][5] -> {6., 11.99999999999999}, 
  Vertex[3][6] -> {13.99999999999999, 11.99999999999999}, 
  Vertex[4][7] -> {17., 9.5}}, {0., 0., 0., 0., 0., 0., {13.5, 6.}}, 
 {1., 1., 1., 1., -1., -1., 1.}}


==> FeynArts/ShapeData/aebe/cfdg/effgghhh.m <==
{{Vertex[1][1] -> {0., 17.}, Vertex[1][2] -> {0., 7.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 7.}, 
  Vertex[3][5] -> {6., 11.99999999999999}, 
  Vertex[3][6] -> {13.99999999999999, 11.99999999999999}, 
  Vertex[3][7] -> {17., 9.5}, Vertex[3][8] -> {14.79999999999999, 
    7.349999999999997}}, {0., 0., 0., 0., 0., 0., 0., {12.5, 5.}}, 
 {1., 1., 1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebe/cfdg/effhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[3][6] -> {13.99999999999999, 10.}, 
  Vertex[3][8] -> {15.8, 8.5}, Vertex[3][7] -> {18.19999999999998, 6.5}}, 
 {0., 0., 0., 0., 0., 0., -0.8, 0.8}, {1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdg/efgfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {5., 10.}, Vertex[3][7] -> {14.5, 6.5}, 
  Vertex[4][6] -> {12.5, 12.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdg/egfgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {5., 10.}, Vertex[3][6] -> {14.5, 13.5}, 
  Vertex[4][7] -> {12.5, 8.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdg/egfgfhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[3][7] -> {13.99999999999999, 10.}, 
  Vertex[3][6] -> {17., 12.5}, Vertex[3][8] -> {15.07944687157947, 
    14.80466389760288}}, {0., 0., 0., 0., 0., 0., 0., {13., 17.5}}, 
 {1., 1., -1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdg/eggfff.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[3][7] -> {13.99999999999999, 10.}, 
  Vertex[4][6] -> {17., 12.5}}, {0., 0., 0., 0., 0., 0., {14.25, 15.6}}, 
 {1., 1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdg/egghfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[3][7] -> {13.99999999999999, 10.}, 
  Vertex[3][8] -> {15.8, 11.49999999999999}, 
  Vertex[3][6] -> {18.19999999999998, 13.5}}, {0., 0., 0., 0., 0., 0., -0.8, 
  0.8}, {1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdg/ehfgfhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {4., 10.}, Vertex[3][8] -> {10., 10.}, 
  Vertex[3][6] -> {16., 13.5}, Vertex[3][7] -> {16., 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/aebe/cfdg/fgeg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[3][7] -> {13.99999999999999, 10.}, 
  Vertex[2][6] -> {17., 12.5}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdg/fgfege.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {14., 13.5}, Vertex[3][7] -> {14., 6.5}, 
  Vertex[4][5] -> {8., 10.}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/aebe/cfdg/gfef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[3][6] -> {13.99999999999999, 10.}, 
  Vertex[2][7] -> {17., 7.5}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., -1., -1.}}


==> FeynArts/ShapeData/aebe/cfdg/hfegfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[3][7] -> {13.99999999999999, 10.}, 
  Vertex[3][6] -> {17., 12.5}, Vertex[1][8] -> {15.07944687157947, 
    14.80466389760288}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebe/cfdg/hgeffg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[3][6] -> {13.99999999999999, 10.}, 
  Vertex[3][7] -> {17., 7.5}, Vertex[1][8] -> {18.92055312840686, 
    9.80466389761425}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebecede/0/0.m <==
{{Vertex[1][1] -> {19., 15.}, Vertex[1][2] -> {0., 15.}, 
  Vertex[1][3] -> {19., 2.}, Vertex[1][4] -> {0., 1.5}, 
  Vertex[4][5] -> {10., 8.5}}, {0., 0., 0., 0.}, {1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebecfdf/0/ef.m <==
{{Vertex[1][1] -> {0., 18.}, Vertex[1][2] -> {19., 18.}, 
  Vertex[1][3] -> {19., 2.}, Vertex[1][4] -> {0., 2.}, 
  Vertex[3][5] -> {10., 15.}, Vertex[3][6] -> {10., 5.}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cede/efff.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 10.}, Vertex[4][6] -> {5., 7.5}}, 
 {0., 0., 0., 0., 0., {6.788854381999832, 3.922291236000336}}, 
 {-1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cede/fe.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 10.}, Vertex[2][6] -> {5., 7.5}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cede/fgfegg.m <==
{{Vertex[1][1] -> {0., 17.}, Vertex[1][2] -> {0., 7.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 7.}, 
  Vertex[4][5] -> {10., 11.99999999999999}, Vertex[3][6] -> {5., 9.5}, 
  Vertex[3][7] -> {6.65, 6.65}}, {0., 0., 0., 0., 0., 0., {8., 4.}}, 
 {-1., 1., 1., 1., -1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cede/gefgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 10.}, Vertex[3][7] -> {7., 8.5}, 
  Vertex[3][6] -> {3., 6.5}}, {0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cede/gffe.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 10.}, Vertex[3][6] -> {5., 7.5}, 
  Vertex[1][7] -> {3.65835930931769, 10.18328162090851}}, 
 {0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cedf/ef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 13.99999999999999}, Vertex[3][6] -> {10., 6.}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cedf/efef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 13.99999999999999}, Vertex[4][6] -> {10., 6.}}, 
 {0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cedf/efegfggg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 13.}, Vertex[4][6] -> {10., 6.5}, 
  Vertex[4][7] -> {13.2, 9.9}}, {0., 0., 0., 0., 0.9846153846153847, 
  -0.38596758499059836, 0.42857142857142855, {16.699999999999996, 
   9.900000000002668}}, {1., 1., 1., {1.2658988901172161, 
   -3.151357968166697}, 1., {1.2064957339974305, -2.9392982502376874}, 1., 
  1.}}


==> FeynArts/ShapeData/aebf/cedf/efgfgg.m <==
{{Vertex[1][1] -> {0., 18.}, Vertex[1][2] -> {0., 8.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 8.}, 
  Vertex[3][5] -> {10., 16.99999999999998}, Vertex[4][6] -> {10., 10.}, 
  Vertex[3][7] -> {10., 7.5}}, {0., 0., 0., 0., 0., 0., {10., 4.5}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cedf/egegfgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 13.5}, Vertex[4][6] -> {10., 6.5}, 
  Vertex[4][7] -> {10., 10.}}, {0., 0., 0., 0., 0.8571428571428571, 
  -0.8571428571428571, 0.8571428571428571, -0.8571428571428571}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cedf/egfggg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 14.5}, Vertex[3][6] -> {10., 5.5}, 
  Vertex[4][7] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., {15., 10.}}, 
 {-1., 1., 1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cedf/egfgghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 13.99999999999999}, Vertex[3][6] -> {10., 6.}, 
  Vertex[3][7] -> {10., 10.}, Vertex[3][8] -> {13., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., {16., 10.}}, {1., 1., 1., -1., 1., -1., -1., 
  1.}}


==> FeynArts/ShapeData/aebf/cedf/egfhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 14.5}, Vertex[3][6] -> {10., 5.5}, 
  Vertex[3][7] -> {10., 11.99999999999997}, Vertex[3][8] -> {10., 8.}}, 
 {0., 0., 0., 0., 0., 0., 1.000000000000007, -1.000000000000007}, 
 {-1., 1., 1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cedf/eggfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 14.5}, Vertex[3][7] -> {10., 11.}, 
  Vertex[4][6] -> {10., 5.5}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cedf/fegegg.m <==
{{Vertex[1][1] -> {0., 13.99999999999999}, Vertex[1][2] -> {0., 4.}, 
  Vertex[1][3] -> {20., 13.99999999999999}, Vertex[1][4] -> {20., 4.}, 
  Vertex[3][6] -> {10., 5.}, Vertex[4][5] -> {10., 11.99999999999999}, 
  Vertex[3][7] -> {10., 15.}}, {0., 0., 0., 0., 0., 0., {10., 18.5}}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cedf/fggege.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 5.5}, Vertex[3][7] -> {10., 9.}, 
  Vertex[4][5] -> {10., 14.5}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cedf/gefe.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[4][5] -> {10., 13.99999999999999}, 
  Vertex[1][7] -> {10., 18.}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cedf/gegf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 13.99999999999999}, Vertex[3][6] -> {10., 6.}, 
  Vertex[2][7] -> {10., 10.}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cedf/gegfef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 14.}, Vertex[4][6] -> {10., 6.}, 
  Vertex[2][7] -> {7., 10.}}, {0., 0., 0., 0., -0.3278994280934323, 
  0.2870599770082898, -0.75}, {-1.1538461538461537, 1., 1., 1., 
  {1.5353702136321419, 0.2635643728913992}, 1., 1.}}


==> FeynArts/ShapeData/aebf/cedf/gfef.m <==
{{Vertex[1][1] -> {0., 16.49999999999999}, Vertex[1][2] -> {0., 6.5}, 
  Vertex[1][3] -> {20., 16.49999999999999}, Vertex[1][4] -> {20., 6.5}, 
  Vertex[3][5] -> {10., 15.49999999999998}, Vertex[4][6] -> {10., 7.5}, 
  Vertex[1][7] -> {10., 3.5}}, {0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cedf/ghehfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 13.99999999999999}, Vertex[3][6] -> {10., 6.}, 
  Vertex[3][8] -> {10., 10.}, Vertex[1][7] -> {13.5, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/aebf/cedg/effggg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[3][5] -> {10., 13.99999999999999}, 
  Vertex[4][7] -> {14.75, 5.5}}, {0., 0., 0., 0., 0., 0., {15., 9.45}}, 
 {1., 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cedg/effgghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[3][5] -> {10., 13.99999999999999}, 
  Vertex[3][7] -> {15.05, 5.45}, Vertex[3][8] -> {15.34999999999999, 8.}}, 
 {0., 0., 0., 0., 0., 0., 0., {15.75, 11.09999999999999}}, 
 {1., 1., 1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cedg/effhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[3][5] -> {10., 13.99999999999999}, 
  Vertex[3][8] -> {13.05, 5.75}, Vertex[3][7] -> 
   {16.94999999999998, 5.299999999999998}}, {0., 0., 0., 0., 0., 0., -0.8, 
  0.8}, {1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cedg/efgfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 13.99999999999999}, Vertex[3][7] -> {15.55, 5.4}, 
  Vertex[4][6] -> {10., 6.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cedg/egfgfg.m <==
{{Vertex[1][1] -> {0., 16.}, Vertex[1][2] -> {0., 6.}, 
  Vertex[1][3] -> {20., 16.}, Vertex[1][4] -> {20., 6.}, 
  Vertex[3][5] -> {10., 14.99999999999998}, Vertex[3][6] -> {4.45, 6.4}, 
  Vertex[4][7] -> {10., 7.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cedg/egfgfhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 13.99999999999999}, Vertex[3][7] -> {10., 6.}, 
  Vertex[3][6] -> {4.9, 5.45}, Vertex[3][8] -> {4.75, 7.65}}, 
 {0., 0., 0., 0., 0., 0., 0., {4.5, 11.}}, {-1., 1., 1., 1., -1., 1., -1., 
  1.}}


==> FeynArts/ShapeData/aebf/cedg/eggfff.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 13.99999999999999}, Vertex[3][7] -> {10., 6.}, 
  Vertex[4][6] -> {4.75, 5.45}}, {0., 0., 0., 0., 0., 0., 
  {4.299999999999998, 9.45}}, {-1., 1., 1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cedg/egghfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 13.99999999999999}, Vertex[3][7] -> {10., 6.}, 
  Vertex[3][8] -> {6.75, 5.75}, Vertex[3][6] -> {2.799999999999998, 5.25}}, 
 {0., 0., 0., 0., 0., 0., -0.8, 0.8}, {1., 1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cedg/ehfgfhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 14.5}, Vertex[3][8] -> {10., 11.}, 
  Vertex[3][6] -> {6.5, 5.5}, Vertex[3][7] -> {13.5, 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cedg/fgeg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 13.99999999999999}, Vertex[3][7] -> {10., 6.}, 
  Vertex[2][6] -> {5., 5.5}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cedg/fgfege.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {6.5, 7.}, Vertex[3][7] -> {13.5, 7.}, 
  Vertex[4][5] -> {10., 13.}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cedg/gfef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[3][5] -> {10., 13.99999999999999}, 
  Vertex[2][7] -> {15., 5.5}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., -1., -1.}}


==> FeynArts/ShapeData/aebf/cedg/hfegfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 13.99999999999999}, Vertex[3][7] -> {10., 6.}, 
  Vertex[3][6] -> {5., 5.5}, Vertex[1][8] -> {4.7, 8.65}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cedg/hgeffg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[3][5] -> {10., 13.99999999999999}, 
  Vertex[3][7] -> {15., 5.5}, Vertex[1][8] -> {15.4, 8.75}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cfde/ef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[3][5] -> {10., 13.99999999999999}}, 
 {0., 0., 0., 0., 0.}, {1., 1., {3.3541019662490745, 5.086722596392335}, 
  {3.1622776601683777, -1.1597317794050312}, 0.9230769230769222}}


==> FeynArts/ShapeData/aebf/cfde/efef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 14.}, Vertex[4][6] -> {10., 6.}}, 
 {0., 0., -0.40974973553855937, 0.41680830807596675, 0.8, -0.75}, 
 {-1., 1., {1.4977640000219938, 3.3313368598706825}, 
  {1.3116683529729023, 0.10789260632116016}, 1., -1.}}


==> FeynArts/ShapeData/aebf/cfde/efegfggg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {8.5, 6.5}, Vertex[4][6] -> {8.5, 13.}, 
  Vertex[4][7] -> {10.8, 9.9}}, {0.3058390119351288, -0.3751207637653212, 0., 
  0., -0.6153846153846154, 0.3554597971492219, -0.337520369755664, 
  {14.3, 9.9}}, {1., 1., 1., {1.2747548783981961, -3.209285676283762}, 1., 
  -1.0498032759744897, {1.4690476878804837, -3.0943761504805813}, 1.}}


==> FeynArts/ShapeData/aebf/cfde/efgfgg.m <==
{{Vertex[1][1] -> {0., 17.}, Vertex[1][2] -> {0., 7.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 7.}, 
  Vertex[3][5] -> {10., 15.99999999999998}, Vertex[4][6] -> {10., 8.}, 
  Vertex[3][7] -> {11.99999999999999, 5.5}}, {0., 0., 0., 0., 0., 0., 
  {13.99999999999999, 3.}}, {1., 1., {3.3541019662490745, 5.086722596392335}, 
  {3.354101966249675, -1.9451299428024802}, 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cfde/egegfgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 6.}, Vertex[4][6] -> {10., 14.}, 
  Vertex[4][7] -> {10., 10.}}, {0.5160667572700103, -0.49487825755019627, 0., 
  0., 0.8, -0.8, 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cfde/egfggg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 5.5}, Vertex[3][5] -> {10., 14.5}, 
  Vertex[4][7] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., {5., 10.}}, 
 {-1., 1., {3.8278584090846413, 5.1065244818939215}, 
  {3.5003571246374277, 4.333132602621284}, {1.063014581273465, 
   2.4227626539681695}, {0.9552486587271397, 0.7483780475235191}, 1.}}


==> FeynArts/ShapeData/aebf/cfde/egfgghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[3][5] -> {10., 13.99999999999999}, 
  Vertex[3][7] -> {10., 10.}, Vertex[3][8] -> {6., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., {3., 10.}}, 
 {-1., 1., {3.3541019662490745, 5.086722596392335}, 
  {3.1622776601683777, -1.1597317794050312}, 1., 
  {1.1180339887497015, 0.46364760900045976}, -1., 1.}}


==> FeynArts/ShapeData/aebf/cfde/egfhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 5.5}, Vertex[3][5] -> {10., 14.5}, 
  Vertex[3][7] -> {10., 11.99999999999997}, Vertex[3][8] -> {10., 8.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.7500000000000036}, 
 {-1., 1., {3.3541019662490745, 5.086722596392335}, 
  {3.35410196624968, -1.9451299428024804}, 1., -1., 1., 0.616585366995441}}


==> FeynArts/ShapeData/aebf/cfde/eggfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 14.5}, Vertex[3][7] -> {7.5, 11.}, 
  Vertex[4][6] -> {9.5, 5.5}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {3.332416540590326, 5.087048591954049}, 
  {3.388952640566107, -1.1888002298589475}, {1.7499999999997726, 
   6.9779235833762945}, 1., {1.7392527130926092, 0.9827937232473289}}}


==> FeynArts/ShapeData/aebf/cfde/fegegg.m <==
{{Vertex[1][1] -> {0., 13.}, Vertex[1][2] -> {0., 3.}, 
  Vertex[1][3] -> {20., 13.}, Vertex[1][4] -> {20., 3.}, 
  Vertex[3][6] -> {10., 4.}, Vertex[4][5] -> {10., 11.99999999999998}, 
  Vertex[3][7] -> {11., 13.99999999999999}}, {0., 0., 0., 0., 0., 0., 
  {12.5, 16.49999999999999}}, {1., 1., {3.3541019662490745, 
   5.086722596392335}, {3.80788655293204, -1.2428730112935271}, -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cfde/fggege.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 5.5}, Vertex[3][7] -> {7.5, 9.}, 
  Vertex[4][5] -> {9.5, 14.5}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {4.006557125513125, 5.039434914493254}, 
  {3.4677081768799405, -1.9504291721484706}, {1.6007810593582117, 
   -3.7306023061423463}, {1.527392192494487, -1.1853133514478897}, 
  {2.267698794963757, -5.119944602946045}}}


==> FeynArts/ShapeData/aebf/cfde/gefe.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[4][5] -> {10., 13.99999999999999}, 
  Vertex[1][7] -> {10., 18.}}, {0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.3541019662490745, 5.086722596392335}, 
  {3.807886552931952, -1.2428730112934727}, -1., -1.}}


==> FeynArts/ShapeData/aebf/cfde/gegf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[3][5] -> {10., 13.99999999999999}, 
  Vertex[2][7] -> {10., 10.}}, {0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.3541019662490745, 5.086722596392335}, 
  {3.807886552931952, -1.2428730112934727}, -1., 1.}}


==> FeynArts/ShapeData/aebf/cfde/gegfef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][5] -> {10., 14.}, Vertex[4][6] -> {10., 6.}, 
  Vertex[2][7] -> {7., 10.}}, {0., 0., -0.502192578612702, 
  0.43724834557616454, -0.32799687468022287, 0.2870599770082898, -0.75}, 
 {1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cfde/gfef.m <==
{{Vertex[1][1] -> {0., 17.}, Vertex[1][2] -> {0., 7.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 7.}, 
  Vertex[3][5] -> {10., 16.}, Vertex[4][6] -> {10., 8.}, 
  Vertex[1][7] -> {10., 4.}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., {3.3541019662490745, 5.086722596392335}, 
  {3.8078865529319543, -1.2428730112934736}, 1., 1.}}


==> FeynArts/ShapeData/aebf/cfde/ghehfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[3][5] -> {10., 13.99999999999999}, 
  Vertex[3][8] -> {10., 10.}, Vertex[1][7] -> {5.5, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., {3.3541019662490745, 
   5.086722596392335}, {3.807886552931952, -1.2428730112934727}, 
  {1.600781059358262, 5.387129922608217}, 1., -1.}}


==> FeynArts/ShapeData/aebf/cfdf/ef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][6] -> {10., 10.}, Vertex[2][5] -> {5., 12.5}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/aebf/cfdf/efee.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][6] -> {10., 10.}, Vertex[4][5] -> {5., 12.5}}, 
 {0., 0., 0., 0., 0., {7., 16.49999999999999}}, {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cfdf/egefgg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][6] -> {10., 10.}, Vertex[3][5] -> {5., 12.5}, 
  Vertex[3][7] -> {6.341640786686738, 15.18328157290631}}, 
 {0., 0., 0., 0., 0., 0., {8., 18.}}, {1., 1., 1., 1., -1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cfdf/geef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][6] -> {10., 10.}, Vertex[3][5] -> {5., 12.5}, 
  Vertex[1][7] -> {6.34164078668674, 15.18328157290631}}, 
 {0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cfdf/gfegeg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[4][6] -> {10., 10.}, Vertex[3][5] -> {3., 13.5}, 
  Vertex[3][7] -> {7., 11.49999999999999}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cfdg/efeggg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 6.}, Vertex[3][6] -> {10., 13.99999999999999}, 
  Vertex[4][7] -> {14.79999999999999, 5.5}}, {0., 0., 0., 0., 0., 0., 
  {15.15, 9.5}}, {{3.3541019662500915, 4.338055364377046}, 
  {3.3541019662494764, -1.1964627107873431}, 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cfdg/efegghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 6.}, Vertex[3][6] -> {10., 13.99999999999999}, 
  Vertex[3][7] -> {14.84999999999998, 5.45}, 
  Vertex[3][8] -> {15.09999999999999, 7.95}}, {0., 0., 0., 0., 0., 0., 0., 
  {15.5, 11.49999999999999}}, {{4.031128874149275, 4.3935538696228225}, 
  {3.3541019662494764, -1.1964627107873431}, 1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cfdg/efehghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 6.}, Vertex[3][6] -> {10., 13.99999999999999}, 
  Vertex[3][8] -> {12.84999999999999, 5.7}, 
  Vertex[3][7] -> {17.14999999999999, 5.25}}, {0., 0., 0., 0., 0., 0., -0.8, 
  0.8}, {{3.3541019662500915, 4.338055364377046}, 
  {4.03112887414896, -1.2519612160330085}, 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cfdg/egefgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6.5, 13.}, Vertex[3][7] -> {13.5, 13.}, 
  Vertex[4][6] -> {10., 7.}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.272001872658765, 5.039919817224994}, 
  {1.8200274723200656, 3.9684417150453104}, -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cfdg/egehfghh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[3][7] -> {10., 13.99999999999999}, 
  Vertex[3][5] -> {4.75, 14.5}, Vertex[3][8] -> {4.45, 11.25}}, 
 {0., 0., 0., 0., 0., 0., 0., {4., 8.}}, 
 {-1., 1., {3.3541019662490745, 5.086722596392335}, 
  {3.1622776601683777, -1.1597317794050312}, -1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cfdg/egfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[3][7] -> {10., 13.99999999999999}, 
  Vertex[2][5] -> {4.5, 14.5}}, {0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.3541019662490745, 5.086722596392335}, 
  {3.807886552931952, -1.2428730112934727}, -1., -1.}}


==> FeynArts/ShapeData/aebf/cfdg/fegege.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 13.99999999999999}, Vertex[3][7] -> {15.55, 5.4}, 
  Vertex[4][5] -> {10., 6.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.3541019662500915, 4.338055364377046}, {3.3541019662494764, 
   -1.1964627107873431}, 1., 1., {1.7734147851006945, 4.006820802701273}, 1., 
  1.}}


==> FeynArts/ShapeData/aebf/cfdg/fgegeg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[3][5] -> {4.5, 14.5}, 
  Vertex[4][7] -> {10., 13.99999999999999}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {3.3354160160315844, 5.133667944653681}, 
  {3.807886552931952, -1.2428730112934727}, 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cfdg/fggeee.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[3][7] -> {10., 13.99999999999999}, 
  Vertex[4][5] -> {4.75, 14.5}}, {0., 0., 0., 0., 0., 0., {4., 10.}}, 
 {-1., 1., {3.3541019662490745, 5.086722596392335}, 
  {3.1622776601683777, -1.1597317794050312}, -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cfdg/fggheheh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[3][7] -> {10., 13.99999999999999}, 
  Vertex[3][5] -> {2.7, 14.75}, Vertex[3][8] -> {6.9, 14.35}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., {3.3541019662490745, 5.086722596392335}, 
  {3.35410196624968, -1.9451299428024804}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cfdg/fhegehgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 5.5}, Vertex[3][5] -> {6.5, 14.5}, 
  Vertex[3][8] -> {10., 8.5}, Vertex[3][7] -> {13.5, 14.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.1329525097990523, 1.9302805490278288}, 
  {2.135557815223626, -0.9941162740899667}, -1., -1., 1., 
  {1.050000000000006, 3.7295952571373596}}}


==> FeynArts/ShapeData/aebf/cfdg/geef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 6.}, Vertex[3][6] -> {10., 13.99999999999999}, 
  Vertex[2][7] -> {15., 5.5}}, {0., 0., 0., 0., 0., 0.}, 
 {{4.031128874149275, 4.3935538696228225}, {3.807886552931743, 
   -1.8987196422962969}, 1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cfdg/heegfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[3][7] -> {10., 13.99999999999999}, 
  Vertex[3][5] -> {5., 14.5}, Vertex[1][8] -> {5.5, 18.6}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., {3.3541019662490745, 
   5.086722596392335}, {3.807886552931952, -1.2428730112934727}, -1., 1., 
  -1.}}


==> FeynArts/ShapeData/aebf/cfdg/hgefeg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 6.}, Vertex[3][6] -> {10., 13.99999999999999}, 
  Vertex[3][7] -> {15., 5.5}, Vertex[1][8] -> {15.4, 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {{4.031128874149275, 4.3935538696228225}, 
  {3.807886552931743, -1.8987196422962969}, 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgde/effggg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 13.99999999999999}, Vertex[3][5] -> {10., 6.}, 
  Vertex[4][7] -> {14.94999999999999, 14.5}}, 
 {0., 0., 0., 0., 0., 0., {15.5, 10.}}, 
 {{4.031128874149275, 4.3935538696228225}, {4.03112887414896, 
   -1.2519612160330085}, 1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cgde/effgghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 13.99999999999999}, Vertex[3][5] -> {10., 6.}, 
  Vertex[3][7] -> {14.94999999999999, 14.5}, 
  Vertex[3][8] -> {15.34999999999999, 11.35}}, 
 {0., 0., 0., 0., 0., 0., 0., {16., 8.}}, 
 {{4.031128874149275, 4.3935538696228225}, {4.03112887414896, 
   -1.2519612160330085}, 1., -1., 1., -1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cgde/effhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 13.99999999999999}, Vertex[3][5] -> {10., 6.}, 
  Vertex[3][8] -> {12.94999999999999, 14.35}, 
  Vertex[3][7] -> {17.35, 14.75}}, {0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {{4.031128874149275, 4.3935538696228225}, {4.03112887414896, 
   -1.2519612160330085}, 1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgde/efgfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 6.}, Vertex[3][7] -> {15.5, 14.55}, 
  Vertex[4][6] -> {10., 13.99999999999999}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{4.031128874149275, 4.3935538696228225}, {4.03112887414896, 
   -1.2519612160330085}, 1., -1., {1.6985287751463645, -0.8270407424959973}, 
  1., {1.516748166308436, 0.6962421446350674}}}


==> FeynArts/ShapeData/aebf/cgde/egfgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 13.99999999999999}, Vertex[3][6] -> {4.55, 5.5}, 
  Vertex[4][7] -> {10., 6.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {3.5341194094144575, 5.1120336455351225}, 
  {3.1622776601683777, -1.1597317794050312}, {1.6710774967070652, 
   5.391802785792395}, 1., 1.}}


==> FeynArts/ShapeData/aebf/cgde/egfgfhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][7] -> {10., 6.}, Vertex[3][5] -> {10., 13.99999999999999}, 
  Vertex[3][6] -> {4.799999999999998, 5.45}, Vertex[3][8] -> {4.65, 8.05}}, 
 {0., 0., 0., 0., 0., 0., 0., {4.5, 11.}}, 
 {-1., 1., {3.3541019662490745, 5.086722596392335}, 
  {3.354101966249682, -1.3016288340091955}, 1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cgde/eggfff.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][7] -> {10., 6.}, Vertex[3][5] -> {10., 13.99999999999999}, 
  Vertex[4][6] -> {5., 5.5}}, {0., 0., 0., 0., 0., 0., {4.5, 10.}}, 
 {-1., 1., {3.3541019662490745, 5.086722596392335}, 
  {3.1622776601683777, -1.1597317794050312}, -1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cgde/egghfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][7] -> {10., 6.}, Vertex[3][5] -> {10., 13.99999999999999}, 
  Vertex[3][8] -> {6.95, 5.65}, Vertex[3][6] -> {2.85, 5.299999999999998}}, 
 {0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {1., 1., {3.3541019662490745, 5.086722596392335}, 
  {3.1622776601683777, -1.1597317794050312}, 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgde/ehfgfhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 14.5}, Vertex[3][8] -> {10., 11.5}, 
  Vertex[3][6] -> {6.5, 5.5}, Vertex[3][7] -> {13.5, 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.2299103120977772, 4.08466680741225}, 
  {3.3105890714493698, 1.1963899146893122}, 0.9230769230769221, 1., -1., 
  {1.4713938969562155, -0.7374644289987893}}}


==> FeynArts/ShapeData/aebf/cgde/fgeg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][7] -> {10., 6.}, Vertex[3][5] -> {10., 13.99999999999999}, 
  Vertex[2][6] -> {5., 5.5}}, {0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.3541019662490745, 5.086722596392335}, 
  {3.807886552931952, -1.2428730112934727}, 1., 1.}}


==> FeynArts/ShapeData/aebf/cgde/fgfege.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {6.5, 7.}, Vertex[3][7] -> {13.5, 7.}, 
  Vertex[4][5] -> {10., 13.}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.61725046566048, 5.279828929842538}, 
  {4.299127818523195, -1.8885262250858237}, 1., -0.9230769230769221, -1.}}


==> FeynArts/ShapeData/aebf/cgde/gfef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 13.99999999999999}, Vertex[3][5] -> {10., 6.}, 
  Vertex[2][7] -> {15., 14.5}}, {0., 0., 0., 0., 0., 0.}, 
 {{3.3541019662500915, 4.338055364377046}, {3.807886552931743, 
   -1.8987196422962969}, 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgde/hfegfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][7] -> {10., 6.}, Vertex[3][5] -> {10., 13.99999999999999}, 
  Vertex[3][6] -> {5., 5.5}, Vertex[1][8] -> {4.65, 8.65}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., {3.3541019662490745, 
   5.086722596392335}, {3.354101966249682, -1.3016288340091955}, 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgde/hgeffg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 13.99999999999999}, Vertex[3][5] -> {10., 6.}, 
  Vertex[3][7] -> {15., 14.5}, Vertex[1][8] -> {14.59999999999999, 18.05}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {{4.031128874149275, 4.3935538696228225}, 
  {3.807886552931743, -1.8987196422962969}, -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgdf/efeggg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 13.99999999999999}, Vertex[3][6] -> {10., 6.}, 
  Vertex[4][7] -> {15., 14.5}}, {0., 0., 0., 0., 0., 0., {15., 10.}}, 
 {1., 1., 1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cgdf/efegghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 13.99999999999999}, Vertex[3][6] -> {10., 6.}, 
  Vertex[3][7] -> {15., 14.5}, Vertex[3][8] -> {15.34999999999999, 12.05}}, 
 {0., 0., 0., 0., 0., 0., 0., {16., 8.5}}, {1., 1., 1., -1., 1., -1., -1., 
  1.}}


==> FeynArts/ShapeData/aebf/cgdf/efehghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 13.99999999999999}, Vertex[3][6] -> {10., 6.}, 
  Vertex[3][8] -> {13., 14.3}, Vertex[3][7] -> {17., 14.69999999999999}}, 
 {0., 0., 0., 0., 0., 0., -0.8, 0.8}, {1., 1., 1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgdf/egefgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6.5, 13.}, Vertex[3][7] -> {13.5, 13.}, 
  Vertex[4][6] -> {10., 7.}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/aebf/cgdf/egehfghh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][7] -> {10., 13.99999999999999}, Vertex[3][6] -> {10., 6.}, 
  Vertex[3][5] -> {4.849999999999997, 14.55}, Vertex[3][8] -> {4.5, 11.4}}, 
 {0., 0., 0., 0., 0., 0., 0., {4., 8.5}}, {-1., 1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgdf/egfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][7] -> {10., 13.99999999999999}, Vertex[3][6] -> {10., 6.}, 
  Vertex[2][5] -> {5., 14.5}}, {0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., -1.}}


==> FeynArts/ShapeData/aebf/cgdf/fegege.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[3][7] -> {15.6, 14.55}, 
  Vertex[4][5] -> {10., 13.99999999999999}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgdf/fgegeg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 6.}, Vertex[3][5] -> {4.45, 14.55}, 
  Vertex[4][7] -> {10., 13.99999999999999}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgdf/fggeee.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][7] -> {10., 13.99999999999999}, Vertex[3][6] -> {10., 5.}, 
  Vertex[4][5] -> {4.599999999999997, 14.5}}, 
 {0., 0., 0., 0., 0., 0., {4., 10.5}}, {-1., 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgdf/fggheheh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][7] -> {10., 13.99999999999999}, Vertex[3][6] -> {10., 6.}, 
  Vertex[3][5] -> {3., 14.69999999999999}, 
  Vertex[3][8] -> {6.799999999999998, 14.35}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgdf/fhegehgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {10., 5.5}, Vertex[3][5] -> {6.5, 14.5}, 
  Vertex[3][8] -> {10., 8.5}, Vertex[3][7] -> {13.5, 14.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/aebf/cgdf/geef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 13.99999999999999}, Vertex[3][6] -> {10., 6.}, 
  Vertex[2][7] -> {15., 14.5}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cgdf/heegfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][7] -> {10., 13.99999999999999}, Vertex[3][6] -> {10., 6.}, 
  Vertex[3][5] -> {5., 14.5}, Vertex[1][8] -> {5.349999999999998, 18.05}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgdf/hgefeg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {10., 13.99999999999999}, Vertex[3][6] -> {10., 6.}, 
  Vertex[3][7] -> {15., 14.5}, Vertex[1][8] -> {14.70148874809408, 
    17.48511156114566}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgdg/efegfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 13.5}, Vertex[3][6] -> {6., 6.5}, 
  Vertex[4][7] -> {12., 10.}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cgdg/efegfhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[3][7] -> {13.99999999999999, 10.}, 
  Vertex[3][6] -> {3., 7.5}, Vertex[3][8] -> {5., 5.}}, 
 {0., 0., 0., 0., 0., 0., 0., {7., 2.5}}, {-1., 1., 1., 1., 1., -1., -1., 
  {1.5, 0.8960553845713439}}}


==> FeynArts/ShapeData/aebf/cgdg/efehfghh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {6., 10.}, Vertex[3][7] -> {13.99999999999999, 10.}, 
  Vertex[3][5] -> {3., 12.5}, Vertex[3][8] -> {4.920553128406885, 
    14.80466389761424}}, {0., 0., 0., 0., 0., 0., 0., {7., 17.}}, 
 {1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgdg/effg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {6., 10.}, Vertex[3][7] -> {13.99999999999999, 10.}, 
  Vertex[2][5] -> {3., 12.5}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cgdg/egefff.m <==
{{Vertex[1][1] -> {0., 16.}, Vertex[1][2] -> {0., 6.}, 
  Vertex[1][3] -> {20., 16.}, Vertex[1][4] -> {20., 6.}, 
  Vertex[3][5] -> {6., 11.}, Vertex[3][7] -> {13.99999999999999, 11.}, 
  Vertex[4][6] -> {3., 8.5}}, {0., 0., 0., 0., 0., 0., {6., 5.}}, 
 {-1., -1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgdg/egehfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[3][7] -> {13.99999999999999, 10.}, 
  Vertex[3][8] -> {4.2, 8.5}, Vertex[3][6] -> {1.799999999999998, 6.5}}, 
 {0., 0., 0., 0., 0., 0., -0.8, 0.8}, {-1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgdg/feeg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[3][7] -> {13.99999999999999, 10.}, 
  Vertex[2][6] -> {3., 7.5}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/aebf/cgdg/fgfeee.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {6., 10.}, Vertex[3][7] -> {13.99999999999999, 10.}, 
  Vertex[4][5] -> {3., 12.5}}, {0., 0., 0., 0., 0., 0., {6., 16.}}, 
 {1., 1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cgdg/fgfheheh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {6., 10.}, Vertex[3][7] -> {13.99999999999999, 10.}, 
  Vertex[3][5] -> {1.799999999999998, 13.5}, 
  Vertex[3][8] -> {4.2, 11.49999999999999}}, {0., 0., 0., 0., 0., 0., 0.8, 
  -0.8}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgdg/gefefe.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][7] -> {15., 10.}, Vertex[3][6] -> {5.5, 6.5}, 
  Vertex[4][5] -> {7.5, 12.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgdg/gfefef.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][7] -> {14.5, 10.}, Vertex[3][5] -> {5.5, 13.5}, 
  Vertex[4][6] -> {7.5, 8.}}, {0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgdg/ghefehfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][7] -> {16., 10.}, Vertex[3][5] -> {4., 13.5}, 
  Vertex[3][6] -> {4., 6.5}, Vertex[3][8] -> {10., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cgdg/heeffg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][6] -> {6., 10.}, Vertex[3][7] -> {13.99999999999999, 10.}, 
  Vertex[3][5] -> {3., 12.5}, Vertex[1][8] -> {4.920553128406886, 
    14.80466389761424}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/aebf/cgdg/hfefeg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6., 10.}, Vertex[3][7] -> {13.99999999999999, 10.}, 
  Vertex[3][6] -> {3., 7.5}, Vertex[1][8] -> {1.079446871579474, 
    9.80466389760289}}, {0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., -1., 1.}}


==> FeynArts/ShapeData/aebf/cgdh/efegfhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6.5, 13.5}, Vertex[3][6] -> {6.5, 6.5}, 
  Vertex[3][7] -> {13.5, 13.5}, Vertex[3][8] -> {13.5, 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/aebf/cgdh/efehfggh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {6.5, 13.5}, Vertex[3][6] -> {6.5, 6.5}, 
  Vertex[3][7] -> {13.5, 6.5}, Vertex[3][8] -> {13.5, 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.5302266216207707, 5.092772462081673}, 
  {3.2500000000000004, -1.9749329688021482}, 1., -1., 1., -1.}}


==> FeynArts/ShapeData/aebf/cgdh/egehfgfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 15.}, Vertex[1][4] -> {20., 5.}, 
  Vertex[3][5] -> {13.5, 13.}, Vertex[3][6] -> {6.5, 6.}, 
  Vertex[3][7] -> {6.5, 13.}, Vertex[3][8] -> {13.5, 6.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {{3.8078865529319885, 4.378804658884835}, 
  1., {3.807886552933169, 5.045973301884412}, -1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/aebfcedf/0/ef.m <==
{{Vertex[1][1] -> {0., 18.}, Vertex[1][2] -> {0., 12.}, 
  Vertex[1][3] -> {0., 8.}, Vertex[1][4] -> {0., 2.}, 
  Vertex[3][5] -> {3., 13.}, Vertex[3][6] -> {3., 7.}}, {0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/aebfcfde/0/ef.m <==
{{Vertex[1][1] -> {0., 18.}, Vertex[1][2] -> {0., 12.}, 
  Vertex[1][3] -> {0., 8.}, Vertex[1][4] -> {0., 2.}, 
  Vertex[3][5] -> {16., 6.}, Vertex[3][6] -> {17., 10.}}, 
 {0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cfdgeg/gf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {15., 6.5}, 
  Vertex[4][6] -> {10., 10.}}, {0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/afbf/cfdgeg/ghfhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {16.5, 7.}, 
  Vertex[4][6] -> {6., 12.5}, Vertex[4][8] -> {12., 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {10.05, 5.15}}, {-1., -1., 1., -1., -1., 1., 
  {1.6155494421403511, -0.726642340681726}, 1.}}


==> FeynArts/ShapeData/afbf/cfdgeg/ghifhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {13.5, 4.}, 
  Vertex[4][6] -> {6., 14.5}, Vertex[3][8] -> {11.25, 7.1}, 
  Vertex[3][9] -> {8.2, 11.3}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., -1., 1., -1., -1., -1., {1.4142135623730951, -2.9441970937399127}, 1., 
  1.}}


==> FeynArts/ShapeData/afbf/cfdgeg/hfhghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {6., 12.5}, 
  Vertex[3][8] -> {10.5, 9.5}, Vertex[4][7] -> {15.5, 7.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., -1., 1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cfdgeg/hghf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {14.5, 6.5}, 
  Vertex[4][6] -> {6.5, 12.5}, Vertex[2][8] -> {10.5, 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., -1., 1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/afbf/cfdgeh/fghghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {7., 11.5}, 
  Vertex[3][8] -> {14., 3.5}, Vertex[4][7] -> {12.5, 9.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., -1., 1., 1., -1., 1., 
  {1.3829316685939346, -0.48492099502486774}, 1.}}


==> FeynArts/ShapeData/afbf/cfdgeh/fhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {5., 9.}, 
  Vertex[3][7] -> {16., 10.}, Vertex[4][8] -> {13.5, 5.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., -1., 1., 1., 
  {1.358307770720614, 0.3529903878269104}}}


==> FeynArts/ShapeData/afbf/cfdgeh/gfghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 6.5}, 
  Vertex[4][6] -> {5., 12.}, Vertex[4][8] -> {15., 4.75}}, 
 {0., 0., 0., 0., 0., 0., 0., {13.65, 0.5500000000000007}}, 
 {-1., -1., 1., 1., 1., -1., {1.7473193755006553, 2.242795527496635}, 
  {3.455792239125495, 4.475523729488396}}}


==> FeynArts/ShapeData/afbf/cfdgeh/ghhf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][7] -> {16., 8.25}, 
  Vertex[3][8] -> {12., 6.5}, Vertex[4][6] -> {6.5, 11.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., -1., -1., -1., -1., 
  {2.0163395051429216, 3.9586226535334554}, -1.}}


==> FeynArts/ShapeData/afbf/cfdgeh/gigfhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 6.5}, 
  Vertex[3][8] -> {17.85, 3.75}, Vertex[3][9] -> {13.35, 5.35}, 
  Vertex[4][6] -> {6., 12.5}}, {0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., -1., 1., 1., -1., 1., -1., 1., {1.5500322577288488, 
   -1.0014148704063308}}}


==> FeynArts/ShapeData/afbf/cfdgeh/hfhggg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {10., 6.5}, 
  Vertex[4][6] -> {6., 14.}, Vertex[4][7] -> {15., 8.25}}, 
 {0., 0., 0., 0., 0., 0., 0., {13.85, 11.9}}, {-1., -1., 1., -1., -1., -1., 
  {1.3209844813622913, 0.7075740101519615}, 1.}}


==> FeynArts/ShapeData/afbf/cfdgeh/hggf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][8] -> {15.75, 4.75}, 
  Vertex[3][7] -> {11.5, 6.5}, Vertex[4][6] -> {6., 11.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., -1., 1., 1., -1., -1., -1.}}


==> FeynArts/ShapeData/afbf/cfdgeh/hihfgigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {10., 6.5}, 
  Vertex[4][6] -> {6., 13.}, Vertex[3][7] -> {17.45, 9.15}, 
  Vertex[3][9] -> {13.25, 7.65}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., -1., 1., 1., -1., -1., -1., 1., {1.7090640713560166, 
   0.7929126336987871}}}


==> FeynArts/ShapeData/afbf/cfdgeh/ifghgihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {6.5, 13.5}, 
  Vertex[3][7] -> {15.5, 10.}, Vertex[3][8] -> {15.5, 3.}, 
  Vertex[3][9] -> {9.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., 1., -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbf/cgdfeg/gf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {14.5, 13.}, 
  Vertex[4][6] -> {8.5, 8.5}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {2.631539473388154, 2.1188020822036115}, 
  {3.3514922049737783, -2.0437976530556483}, 1.}}


==> FeynArts/ShapeData/afbf/cgdfeg/ghfhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {16.5, 14.5}, 
  Vertex[4][6] -> {5.5, 8.}, Vertex[4][8] -> {11.5, 11.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {9.15, 15.5}}, 
 {1., 1., 1., -1., {3.076117683054404, -1.9966404718277497}, -1., 
  {1.6620770138594656, 3.9101470808386716}, 1.}}


==> FeynArts/ShapeData/afbf/cgdfeg/ghifhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {15., 16.}, 
  Vertex[4][6] -> {5.5, 6.5}, Vertex[3][8] -> {12.35, 13.6}, 
  Vertex[3][9] -> {8.75, 9.85}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {2.131900560532784, 2.2190143817365873}, 
  {3.550352095215346, -1.9520537364359765}, 1., 1., 1., 
  {1.3583077707206122, 0.8960553845713443}}}


==> FeynArts/ShapeData/afbf/cgdfeg/hfhghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {5.5, 7.}, 
  Vertex[3][8] -> {9.15, 10.95}, Vertex[4][7] -> {13., 15.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {2.977414986191881, 2.0808690458145067}, 
  {3.733630940518894, -1.964549333268288}, 1., 
  {1.2017695286534753, -0.1314198936250207}, 1.}}


==> FeynArts/ShapeData/afbf/cgdfeg/hghf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {13.5, 15.}, 
  Vertex[4][6] -> {6., 6.5}, Vertex[2][8] -> {10., 11.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., {2.0155644370746373, 
   2.377467876216406}, {2.5124689052802225, 0.9747049208988527}, -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdfeh/fghghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {7.5, 12.}, 
  Vertex[3][8] -> {13.5, 4.5}, Vertex[4][7] -> {10., 9.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., -1., {1.9000000000000004, 5.608444364956034}, 
  {3.6090164865237186, -1.2310484080772763}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdfeh/fhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {5.5, 6.5}, 
  Vertex[3][7] -> {17.5, 15.5}, Vertex[4][8] -> {13., 12.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {2.7986603938313053, 2.0561388973479646}, 
  {2.9025850547399985, -2.041200589731488}, -1., 1., 
  {1.850675552332176, 0.9367736071314752}}}


==> FeynArts/ShapeData/afbf/cgdfeh/gfghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {9., 8.}, 
  Vertex[4][6] -> {5.5, 12.}, Vertex[4][8] -> {14.5, 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {13., 1.3500000000000014}}, 
 {-1., -1., {3.157926534927626, 5.190485010904529}, 
  {4.702393007820591, -1.284314442568241}, 1., -1., 
  {1.6807736313971602, 2.5276395926984025}, {3.288236609491476, 
   4.5683720975676785}}}


==> FeynArts/ShapeData/afbf/cgdfeh/ghhf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {10.5, 13.}, 
  Vertex[4][6] -> {6., 7.5}, Vertex[2][7] -> {15.25, 15.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., {3.015377256662921, 
   2.097318111760608}, {4.207730979993849, -1.9787424022249813}, 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdfeh/gigfhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {11., 7.5}, 
  Vertex[3][8] -> {17.85, 4.050000000000001}, 
  Vertex[3][9] -> {13.9, 6.050000000000001}, Vertex[4][6] -> {5.5, 14.}}, 
 {0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., -1., {3.140859754907882, 5.229649016143405}, 
  {5.350934497823723, -1.320318246456102}, -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdfeh/hfhggg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {9., 12.}, 
  Vertex[4][6] -> {5.5, 8.}, Vertex[4][7] -> {14.5, 14.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {13., 18.65}}, 
 {1., 1., -1., {4.702393007820591, 4.425907096158034}, 
  {3.157926534927626, -2.0488923573147355}, 1., 
  {1.6807736313971602, 0.6139530608913906}, {2.7459060435491955, 
   -4.878049166706113}}}


==> FeynArts/ShapeData/afbf/cgdfeh/hggf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][8] -> {15.25, 5.}, 
  Vertex[3][7] -> {10.5, 7.}, Vertex[4][6] -> {6., 12.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., -1., {4.207730979993849, 
   5.120335055814774}, {3.015377256662921, 1.0442745418291852}, 1., 1., -1.}}


==> FeynArts/ShapeData/afbf/cgdfeh/hihfgigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {11., 12.5}, 
  Vertex[4][6] -> {5.5, 6.}, Vertex[3][7] -> {17.85, 15.95}, 
  Vertex[3][9] -> {13.9, 13.95}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {5.350934497823723, 4.461910900045895}, 
  {3.140859754907882, -2.088056362553612}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdfeh/ifghgihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {7.5, 5.}, 
  Vertex[3][7] -> {16., 17.}, Vertex[3][8] -> {16., 10.}, 
  Vertex[3][9] -> {10., 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {2.7608875384557043, 2.142942050542241}, 
  {2.358495283014151, -2.1748442344911414}, 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbf/cgdgef/gf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {14.5, 13.5}, 
  Vertex[4][6] -> {10., 10.}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgef/ghfhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {15., 14.}, 
  Vertex[4][6] -> {5., 8.5}, Vertex[4][8] -> {10.5, 11.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {8.35, 15.55}}, 
 {1., 1., 1., 1., -1., -1., {1.4705441169852735, 0.4551526677186952}, 1.}}


==> FeynArts/ShapeData/afbf/cgdgef/ghifhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {18., 13.5}, 
  Vertex[4][6] -> {6.5, 7.5}, Vertex[3][8] -> {14.75, 11.85}, 
  Vertex[3][9] -> {10.1, 9.45}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., -1., -1., 1., 1., 1., {1.3879211072679862, 0.3982068681700581}}}


==> FeynArts/ShapeData/afbf/cgdgef/hfhghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {6.5, 9.5}, 
  Vertex[3][8] -> {11., 12.}, Vertex[4][7] -> {16., 14.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgef/hghf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {14.5, 13.5}, 
  Vertex[4][6] -> {7., 9.}, Vertex[2][8] -> {10.75, 11.25}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeg/fg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 10.}, 
  Vertex[4][7] -> {12.5, 10.}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {1.8741664813988317, -0.8042638494191673}, -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeg/fhghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4.5, 10.}, 
  Vertex[4][7] -> {14.5, 10.}, Vertex[4][8] -> {9.5, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., {9.5, 14.5}}, {1., 1., 1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeg/fhighihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[4][7] -> {14.5, 10.}, Vertex[3][8] -> {6., 10.}, 
  Vertex[3][9] -> {11.600000000000001, 10.}}, {0., 0., 0., 0., 0., 0., 0., 
  0.8, -0.8}, {1., 1., 1., {1.553222456700908, -0.5790742693677313}, 1., -1., 
  1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeg/hfhg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4.5, 10.}, 
  Vertex[4][7] -> {13.5, 10.}, Vertex[2][8] -> {9., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., {1.5206906325745564, 
   -0.8086497862079115}, -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeg/hghfhf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][7] -> {14., 10.}, 
  Vertex[3][8] -> {9.2, 10.}, Vertex[4][6] -> {3.5999999999999996, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/fgghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 10.}, 
  Vertex[4][7] -> {12., 10.}, Vertex[4][8] -> {16., 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {13.2, 3.0500000000000007}}, 
 {1., 1., 1., {1.8034688796871439, 5.478181812924933}, 1., -1., 
  {1.6999999999999993, -3.993558980763065}, {2.530316185775998, 
   4.87746454502299}}}


==> FeynArts/ShapeData/afbf/cgdgeh/fgighihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 10.}, 
  Vertex[3][8] -> {17.75, 5.}, Vertex[3][9] -> {14.45, 7.85}, 
  Vertex[4][7] -> {12., 10.}}, {0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {1., 1., 1., {1.610124218810462, 5.652105919708258}, -1., -1., -1., 1., 
  {1.3572490559952495, -0.5938021870295223}}}


==> FeynArts/ShapeData/afbf/cgdgeh/fhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 10.}, 
  Vertex[3][7] -> {15.5, 13.5}, Vertex[3][8] -> {12., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/fhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4.5, 10.}, 
  Vertex[4][7] -> {16.5, 13.}, Vertex[4][8] -> {12.55, 9.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/fhgihiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][7] -> {16.5, 14.5}, Vertex[3][8] -> {8.5, 8.}, 
  Vertex[4][9] -> {13., 11.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {10.2, 15.25}}, {1., 1., 1., 1., -1., -1., -1., 
  {1.4212670403551895, 0.2240236470379231}, 1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/fhgihjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][7] -> {15., 15.}, Vertex[3][8] -> {8., 7.}, 
  Vertex[3][10] -> {9.8, 9.15}, Vertex[3][9] -> {13.1, 12.9}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, {-1., -1., 1., 1., -1., 1., 
  -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/fhgiihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.}, 
  Vertex[3][7] -> {16., 13.5}, Vertex[3][9] -> {14., 12.}, 
  Vertex[4][8] -> {11., 7.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/fhhiigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4.5, 10.}, 
  Vertex[3][8] -> {9.5, 7.5}, Vertex[3][9] -> {11.75, 9.9}, 
  Vertex[4][7] -> {15.8, 13.8}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., -1., 1., 1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/fighhiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][7] -> {16., 13.99999999999999}, Vertex[3][8] -> {13., 10.}, 
  Vertex[4][9] -> {8., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., {8., 14.5}}, 
 {1., 1., 1., 1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/fighhjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {2.5, 10.}, 
  Vertex[3][7] -> {16., 13.5}, Vertex[3][8] -> {13.5, 10.}, 
  Vertex[3][9] -> {5.5, 10.}, Vertex[3][10] -> {10.5, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., -1., 1., 
  -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/fighihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.}, 
  Vertex[3][7] -> {16., 13.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][8] -> {13.5, 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/figihihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 10.}, 
  Vertex[3][7] -> {13., 14.}, Vertex[3][8] -> {15., 6.}, 
  Vertex[4][9] -> {10.5, 9.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/figiihhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.}, 
  Vertex[3][7] -> {12.5, 13.5}, Vertex[3][9] -> {9.5, 10.}, 
  Vertex[4][8] -> {14.75, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {12.3, 2.8500000000000014}}, {-1., -1., 1., 1., 1., 1., 1., -1., 
  {2.9124731758421394, 4.70125880146577}}}


==> FeynArts/ShapeData/afbf/cgdgeh/figiijhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.}, 
  Vertex[3][7] -> {12.5, 13.5}, Vertex[3][8] -> {16.7, 4.6}, 
  Vertex[3][9] -> {8.5, 8.5}, Vertex[3][10] -> {12.3, 6.65}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., -1., 1., {1.6224980739587964, -0.546166563433788}, -1., 1., 1., 1., 
  1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/figjhihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][7] -> {16.5, 13.5}, Vertex[3][8] -> {13., 5.}, 
  Vertex[3][9] -> {7., 8.5}, Vertex[3][10] -> {13., 12.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., -1., 1., 1., -1., 1., 1., 
  -1., 1., -1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/fihihgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.}, 
  Vertex[3][8] -> {16., 6.5}, Vertex[3][9] -> {10., 10.}, 
  Vertex[4][7] -> {16., 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., -1., 1., -1., {2.1213203435596424, -0.7853981633974483}, 
  -1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/gffhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 13.5}, 
  Vertex[4][6] -> {6., 9.}, Vertex[4][8] -> {13., 6.}}, 
 {0., 0., 0., 0., 0., 0., 0., {11.2, 1.8999999999999986}}, 
 {1., 1., 1., {1.6800297616411455, -0.5965727092694775}, 1., 1., -1., 
  {2.9753151093623678, 4.692496709711791}}}


==> FeynArts/ShapeData/afbf/cgdgeh/gfifhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 13.5}, 
  Vertex[3][8] -> {16.55, 4.65}, Vertex[3][9] -> {12.2, 6.75}, 
  Vertex[4][6] -> {6.5, 9.5}}, {0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., -1., 1., {1.7029386365926404, -0.5318645758991631}, -1., -1., -1., 1., 
  1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/ghfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {16., 13.5}, 
  Vertex[4][6] -> {5.5, 10.}, Vertex[4][8] -> {11., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/ghhiifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {16., 13.5}, 
  Vertex[3][8] -> {13., 10.}, Vertex[3][9] -> {9., 10.}, 
  Vertex[4][6] -> {3.5, 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/gihihfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {16., 13.5}, 
  Vertex[3][8] -> {12.5, 5.5}, Vertex[3][9] -> {12.5, 12.5}, 
  Vertex[4][6] -> {6.5, 9.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/hfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][8] -> {13.5, 6.}, 
  Vertex[3][7] -> {11.5, 13.5}, Vertex[4][6] -> {7., 9.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., {1.7755280904564705, 
   -0.6156198894291101}, {1.610124218810462, -0.5491098956258814}, 1., 1., 
  1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/hfhgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {14., 6.5}, 
  Vertex[4][6] -> {8., 10.}, Vertex[4][7] -> {14., 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/hgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][8] -> {15.75, 6.5}, 
  Vertex[3][6] -> {5., 10.}, Vertex[4][7] -> {11.5, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., {2.4413111231467406, 
   5.323114944773899}, -1., -1., -1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/hifigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][8] -> {14.75, 6.5}, 
  Vertex[3][6] -> {4., 10.}, Vertex[3][7] -> {14., 13.5}, 
  Vertex[3][9] -> {9.5, 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/ifihgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.}, 
  Vertex[3][7] -> {15.5, 13.5}, Vertex[3][8] -> {12., 10.}, 
  Vertex[2][9] -> {8., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdgeh/igihfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][7] -> {15.5, 13.5}, Vertex[3][8] -> {9., 10.}, 
  Vertex[2][9] -> {12.25, 11.75}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdhef/fghghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {4.5, 10.}, 
  Vertex[3][8] -> {16., 10.}, Vertex[4][7] -> {12.5, 14.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., -1., -1., -1., 
  {1.372953021774596, -0.47793235158820263}, 1.}}


==> FeynArts/ShapeData/afbf/cgdhef/fhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {6.5, 8.5}, 
  Vertex[3][7] -> {14., 17.}, Vertex[4][8] -> {11.7, 11.85}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdhef/gfghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 13.5}, 
  Vertex[4][6] -> {6., 6.5}, Vertex[4][8] -> {15., 11.75}}, 
 {0., 0., 0., 0., 0., 0., 0., {13.8, 8.}}, {1., 1., 1., 1., -1., 1., 
  {1.3372079120316331, 2.2706181561278}, 1.}}


==> FeynArts/ShapeData/afbf/cgdhef/ghhf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {11.5, 13.5}, 
  Vertex[4][6] -> {6., 8.5}, Vertex[2][7] -> {15.75, 15.25}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., {1.767766952966369, 
   -0.6785852289080899}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdhef/gigfhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 13.5}, 
  Vertex[4][6] -> {7., 7.5}, Vertex[3][8] -> {17.4, 10.9}, 
  Vertex[3][9] -> {12.9, 12.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., -1., -1., 1., 1., {1.309236418680753, -0.8373274283253564}, 1.}}


==> FeynArts/ShapeData/afbf/cgdhef/hfhggg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {10., 13.5}, 
  Vertex[4][6] -> {5., 8.}, Vertex[4][7] -> {15., 15.25}}, 
 {0., 0., 0., 0., 0., 0., 0., {13.65, 19.45}}, 
 {1., 1., -1., -1., -1., 1., {1.7473193755006553, 0.8987971260931584}, 
  {2.7170756338387054, -4.803004220741996}}}


==> FeynArts/ShapeData/afbf/cgdhef/hggf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {12., 13.5}, 
  Vertex[4][6] -> {6.5, 8.5}, Vertex[2][8] -> {16., 11.75}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., 
  {2.0163395051429216, -0.8170299999436623}, 1.}}


==> FeynArts/ShapeData/afbf/cgdhef/hihfgigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {10., 13.5}, 
  Vertex[4][6] -> {6., 7.5}, Vertex[3][7] -> {17.85, 16.25}, 
  Vertex[3][9] -> {13.35, 14.65}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., -1., -1., -1., 1., 1., {1.5500322577288488, 
   1.0014148704063308}}}


==> FeynArts/ShapeData/afbf/cgdhef/ifghgihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {8., 8.5}, 
  Vertex[3][7] -> {16., 17.}, Vertex[3][8] -> {16., 10.}, 
  Vertex[3][9] -> {10., 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., -1., -1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbf/cgdheg/fgghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[4][7] -> {7.5, 10.}, Vertex[4][8] -> {17., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., {17., 13.5}}, {1., 1., 1., -1., -1., -1., 
  {2.191460700081113, 0.9638086627484888}, {1.5811388300841898, 
   -1.2490457723982544}}}


==> FeynArts/ShapeData/afbf/cgdheg/fgighihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[4][7] -> {8.5, 10.}, Vertex[3][8] -> {18., 10.}, 
  Vertex[3][9] -> {13.5, 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., -1., 1., {1.453444185374864, -1.1071487177940904}, 
  0.6923076923076925, {0.9000000000000004, -6.283185307179586}}}


==> FeynArts/ShapeData/afbf/cgdheg/fhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4.5, 10.}, 
  Vertex[3][8] -> {10.84999999999999, 8.4}, Vertex[3][7] -> {13., 14.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., {3.563092056065915, 
   5.068865468387008}, {4.414748010928949, -1.8890885283923413}, 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/fhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4.5, 8.5}, 
  Vertex[4][7] -> {12., 14.5}, Vertex[4][8] -> {9.5, 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {2.9154759474226504, 5.205225377378291}, 
  {2.906888370749727, -2.1097418336078126}, 1., 1., -1.}}


==> FeynArts/ShapeData/afbf/cgdheg/fhgihiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][7] -> {17., 15.}, Vertex[3][8] -> {7., 7.5}, 
  Vertex[4][9] -> {12.5, 11.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {9.5, 15.}}, {-1., -1., 1., {1.9144189719076647, 2.240145239931569}, 
  {3.5355339059327378, -1.9576720445259248}, 1., 
  {1.7677669529663689, 5.480245083724736}, {1.8200274723201295, 
   3.805293034964145}, 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/fhgihjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 9.}, 
  Vertex[3][8] -> {6., 7.}, Vertex[3][7] -> {13.5, 16.5}, 
  Vertex[3][10] -> {8.4, 10.}, Vertex[3][9] -> {11.45, 14.1}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., -1., 1., {2.831960451701259, 2.095142761247656}, 
  {3.2035136959282684, 1.075232269868206}, 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/fhgiihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 9.}, 
  Vertex[3][7] -> {14.5, 16.}, Vertex[3][9] -> {9.5, 14.5}, 
  Vertex[4][8] -> {9.5, 9.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {2.0700241544484452, 2.3983089581597756}, 
  {4.467941360403022, -1.8813902675073846}, 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/fhhiigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {2.5, 8.5}, 
  Vertex[3][8] -> {8., 7.5}, Vertex[3][9] -> {9.65, 13.55}, 
  Vertex[4][7] -> {15., 15.85}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., -1., 1., {3.170567772497538, 2.02782723143828}, 
  {4.026242044388291, -1.9170357632687438}, 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/fighhiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][8] -> {12.5, 10.}, Vertex[3][7] -> {15., 15.}, 
  Vertex[4][9] -> {7.5, 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., {7.5, 14.5}}, 
 {1., 1., 1., {2.1800229356591645, -4.073474995380803}, 
  {4.46374282413313, -1.887097343857326}, 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/fighhjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {2.5, 10.}, 
  Vertex[3][8] -> {13., 10.}, Vertex[3][7] -> {16., 14.5}, 
  Vertex[3][9] -> {5., 10.}, Vertex[3][10] -> {10., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {2.3436083290515928, -4.124386376837122}, 
  {3.75532954612508, -1.9276408157766955}, -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/fighihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][7] -> {16.5, 14.}, Vertex[3][9] -> {6.5, 10.}, 
  Vertex[4][8] -> {12., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {2.2022715545545237, -4.023464592169828}, 
  {3.4677081768799405, -1.9799524795549721}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/figihihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][7] -> {15.5, 16.}, Vertex[3][8] -> {11.45, 7.9}, 
  Vertex[4][9] -> {8., 12.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {2.358495283014151, 2.2437007237921858}, 
  {3.010398644698074, 1.1544107937947825}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/figiihhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][7] -> {14., 14.5}, Vertex[3][9] -> {7.5, 11.}, 
  Vertex[4][8] -> {12.55, 10.6}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {12.05, 7.1}}, {1., 1., 1., {2.1505813167606567, -0.8839786770362513}, 
  {2.75, -2.0516836069902324}, -1., 1., {1.346291201783626, 
   -0.6022873461349643}, 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/figiijhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][9] -> {6.5, 14.5}, Vertex[3][7] -> {17., 17.5}, 
  Vertex[3][10] -> {10.5, 13.}, Vertex[3][8] -> {15., 11.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {1., 1., 1., {1.7677669529663689, -3.816333595813346}, 
  {4.7762432936357, -1.8796912451176793}, -1., 1., 1., 1., 
  {1.8027756377319952, -1.1935472671525378}}}


==> FeynArts/ShapeData/afbf/cgdheg/figjhihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {2.5, 10.}, 
  Vertex[3][7] -> {16., 15.}, Vertex[3][8] -> {12., 6.5}, 
  Vertex[3][9] -> {6., 10.}, Vertex[3][10] -> {12., 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {2.169101196348386, 2.2758435161378427}, 
  {3.5672117963473946, 1.1507718191422447}, -1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbf/cgdheg/fihihgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][8] -> {15., 6.5}, Vertex[3][9] -> {9., 10.}, 
  Vertex[4][7] -> {15., 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {2.7064737205448703, 5.233600043826871}, 
  {4.119465984809196, -1.9179623384444302}, 1., -1., -1., -1.}}


==> FeynArts/ShapeData/afbf/cgdheg/gffhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10.5, 15.}, 
  Vertex[4][6] -> {3.5, 10.}, Vertex[4][8] -> {10.5, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., {10.5, 6.}}, 
 {1., 1., 1., {2.0402205763103147, -0.9420000403794635}, 
  {4.018084120572888, -1.9501703725424901}, 1., 
  {1.665082580534671, -0.7216548508647609}, 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/gfifhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {14., 16.5}, 
  Vertex[4][6] -> {5.5, 6.}, Vertex[3][8] -> {14.9, 8.6}, 
  Vertex[3][9] -> {10.35, 7.35}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {2.0229928324143907, 5.317372062161189}, 
  {5.273755777432247, -1.8940689500313694}, 1., -1., 
  {1.262002377176842, 5.713371408907189}, 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/ghfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {16.5, 6.}, 
  Vertex[4][6] -> {4.5, 10.}, Vertex[4][8] -> {10., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., {2.863564212655272, 5.231535094631213}, 
  {1.8034688796871439, 0.7657928325402432}, -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/ghhiifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {16.5, 13.5}, 
  Vertex[3][8] -> {12., 10.}, Vertex[3][9] -> {8.2, 10.}, 
  Vertex[4][6] -> {3., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {2.5, -4.068887871591405}, {5.5, -1.9195673303788037}, 1., 1., 
  1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/gihihfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {15.5, 14.5}, 
  Vertex[3][8] -> {10.5, 6.5}, Vertex[3][9] -> {10.5, 13.5}, 
  Vertex[4][6] -> {4.5, 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {2.9, 2.027589511538153}, {3.8013155617496426, 
   -1.9174743313420353}, 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/hfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {14.5, 14.5}, 
  Vertex[4][6] -> {5.5, 8.5}, Vertex[2][8] -> {11.75, 9.15}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., {2.1923161268393736, 
   2.2373988127321245}, {4.214558102577303, -1.933760643849859}, -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/hfhgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {14., 6.5}, 
  Vertex[4][6] -> {8., 10.}, Vertex[4][7] -> {14., 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {3.132491021535417, 5.255764137073097}, 
  {4.8541219597369, -1.882446214606217}, -1., -1., -1.}}


==> FeynArts/ShapeData/afbf/cgdheg/hgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 10.}, 
  Vertex[4][7] -> {10.5, 10.}, Vertex[2][8] -> {16., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., -1., 
  {2.1260291625469296, -2.2896263264165215}, -1.}}


==> FeynArts/ShapeData/afbf/cgdheg/hifigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][7] -> {14., 16.}, Vertex[3][9] -> {6.5, 12.5}, 
  Vertex[2][8] -> {12.1, 11.45}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {2.601562030780739, -4.187841163105896}, 
  {4.509988913511872, -1.9366359385896106}, -1., -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/ifihgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {2.5, 10.}, 
  Vertex[3][7] -> {14.5, 12.5}, Vertex[3][8] -> {11.5, 8.}, 
  Vertex[2][9] -> {7., 9.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {2.6870057685088797, 5.237184752034798}, 
  {2.200568108466539, -2.181522291184106}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheg/igihfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][7] -> {15.5, 5.5}, Vertex[3][8] -> {8., 12.}, 
  Vertex[2][9] -> {12., 8.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., {1.9981241202688083, 4.067874700712148}, 1., -1., 1., -1., -1.}}


==> FeynArts/ShapeData/afbf/cgdheh/fggh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 10.}, 
  Vertex[3][7] -> {11.5, 10.}, Vertex[3][8] -> {15.5, 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/fgghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 10.}, 
  Vertex[4][7] -> {13.5, 13.}, Vertex[4][8] -> {16.5, 8.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/fggihiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 12.5}, 
  Vertex[3][7] -> {10.5, 14.}, Vertex[3][8] -> {16.5, 6.5}, 
  Vertex[4][9] -> {13.5, 10.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {9.75, 7.7}}, {1., 1., 1., -1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/fggihjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 12.5}, 
  Vertex[3][7] -> {8., 15.}, Vertex[3][8] -> {14.5, 6.}, 
  Vertex[3][9] -> {9.8, 12.55}, Vertex[3][10] -> {12.7, 8.4}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., -1., -1., -1., 1., 
  -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/fggiihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.}, 
  Vertex[3][7] -> {9., 12.}, Vertex[3][9] -> {12.05, 9.8}, 
  Vertex[4][8] -> {17., 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., -1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/fghiigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.}, 
  Vertex[3][8] -> {16.5, 6.5}, Vertex[3][9] -> {14.25, 9.1}, 
  Vertex[4][7] -> {11., 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., -1., -1., -1., -1., {1.3975782625670736, -0.4198479635019242}, 
  1.}}


==> FeynArts/ShapeData/afbf/cgdheh/fhghgg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 10.}, 
  Vertex[4][8] -> {12., 10.}, Vertex[4][7] -> {16., 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {13.2, 16.95}}, 
 {-1., -1., -1., {1.8034688796871439, -2.3365891593351398}, -1., 1., 
  {1.6999999999999993, 3.993558980763065}, {1.6530275254816542, 
   0.8186076851595891}}}


==> FeynArts/ShapeData/afbf/cgdheh/fhihgigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 10.}, 
  Vertex[4][8] -> {12., 10.}, Vertex[3][7] -> {17.75, 15.}, 
  Vertex[3][9] -> {14.45, 12.15}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., -1., 1., {1.610124218810462, -2.5105132661184646}, -1., 1., 1., 1., 
  {1.3572490559952495, 0.5938021870295223}}}


==> FeynArts/ShapeData/afbf/cgdheh/fighgiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][7] -> {13., 12.5}, Vertex[3][8] -> {15.5, 6.5}, 
  Vertex[4][9] -> {8., 11.19999999999999}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {6.849999999999999, 15.84999999999999}}, {1., 1., 1., -1., -1., 1., -1., 
  -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/fighgjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][7] -> {14., 14.}, Vertex[3][8] -> {15., 7.}, 
  Vertex[3][9] -> {6.15, 11.1}, Vertex[3][10] -> {11.1, 12.8}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., -1., -1., -1., 
  {1.5532224567009072, 3.5787698683533593}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/figighih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][7] -> {15., 13.5}, Vertex[3][9] -> {9., 10.}, 
  Vertex[4][8] -> {15., 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., -1., -1., 1., 1., {1.8027756377319946, 3.7295952571373605}, 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/fihgigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][8] -> {16.5, 6.5}, Vertex[3][9] -> {7.5, 10.}, 
  Vertex[4][7] -> {13., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., -1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/fihigigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 10.}, 
  Vertex[3][8] -> {15., 6.}, Vertex[3][7] -> {15.5, 16.5}, 
  Vertex[4][9] -> {12.5, 11.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., -1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/fihiiggg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.}, 
  Vertex[3][8] -> {12.5, 6.5}, Vertex[3][9] -> {9.5, 10.}, 
  Vertex[4][7] -> {14.75, 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {12.3, 17.15}}, {1., 1., -1., -1., -1., -1., -1., 1., 
  {1.668831926827864, 0.8292677315717176}}}


==> FeynArts/ShapeData/afbf/cgdheh/fihiijgjgj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.}, 
  Vertex[3][9] -> {8.5, 11.5}, Vertex[3][8] -> {12.5, 6.5}, 
  Vertex[3][10] -> {12.3, 13.35}, Vertex[3][7] -> {16.7, 15.4}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {1., 1., 1., {1.6224980739587964, 3.687759217023581}, -1., -1., -1., -1., 
  1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/fihjgigjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4.5, 10.}, 
  Vertex[3][8] -> {16., 6.5}, Vertex[3][7] -> {13.5, 16.}, 
  Vertex[3][9] -> {7.5, 12.5}, Vertex[3][10] -> {13.5, 9.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., -1., -1., -1., -1., 
  1., -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/gfghfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {13., 13.5}, 
  Vertex[4][6] -> {7., 10.}, Vertex[4][8] -> {13., 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., -1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/gfhf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {11.5, 6.5}, 
  Vertex[4][6] -> {7., 11.}, Vertex[2][7] -> {13.5, 14.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {{1.6070158679988193, 3.567261986677727}, -1., 
  1., 1., {1.7755280904564705, -0.6156198894291101}, 1., -1.}}


==> FeynArts/ShapeData/afbf/cgdheh/ghfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 10.}, 
  Vertex[4][8] -> {11.5, 10.}, Vertex[2][7] -> {15.75, 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., -1., 1., 
  {2.4413111231467406, -2.1815222911841055}, -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/ghgiifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {13.5, 10.}, 
  Vertex[3][8] -> {16., 6.5}, Vertex[3][9] -> {9., 10.}, 
  Vertex[4][6] -> {3.5999999999999996, 10.}}, {0., 0., 0., 0., 0., 0., 0., 
  0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/gifihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.}, 
  Vertex[3][8] -> {14., 6.5}, Vertex[3][9] -> {9.5, 10.}, 
  Vertex[2][7] -> {14.75, 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., 1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/afbf/cgdheh/hffggg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {10., 6.5}, 
  Vertex[4][6] -> {6., 11.}, Vertex[4][7] -> {13., 14.}}, 
 {0., 0., 0., 0., 0., 0., 0., {11.2, 18.1}}, 
 {-1., -1., -1., {1.6800297616411455, 3.7381653628592706}, -1., -1., 1., 
  {2.352126697267817, 1.1723110540071264}}}


==> FeynArts/ShapeData/afbf/cgdheh/hfifgigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {10., 6.5}, 
  Vertex[4][6] -> {6.5, 10.5}, Vertex[3][7] -> {16.55, 15.35}, 
  Vertex[3][9] -> {12.2, 13.25}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {1.7029386365926404, 3.6734572294889563}, -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/hgfgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {16.5, 6.5}, 
  Vertex[4][6] -> {5., 10.}, Vertex[4][7] -> {10.5, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/higigfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {16., 6.5}, 
  Vertex[3][7] -> {11., 14.}, Vertex[3][9] -> {11., 7.}, 
  Vertex[4][6] -> {5., 10.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbf/cgdheh/ifiggh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][7] -> {12.5, 10.}, Vertex[3][8] -> {15.5, 6.5}, 
  Vertex[2][9] -> {8., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdheh/igihfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][7] -> {9., 10.}, Vertex[3][8] -> {15.5, 6.5}, 
  Vertex[2][9] -> {12.25, 8.25}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbf/cgdhei/fgghhiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][7] -> {7.5, 11.}, Vertex[3][8] -> {10., 6.5}, 
  Vertex[4][9] -> {15., 4.75}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {13.45, 0.5500000000000007}}, {1., 1., 1., 1., 1., -1., 1., 
  {2.081015377165676, 2.187420968705415}, {3.7202150475476543, 
   4.433182105133626}}}


==> FeynArts/ShapeData/afbf/cgdhei/fgghhjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][7] -> {9., 10.}, Vertex[3][8] -> {11.5, 6.5}, 
  Vertex[3][9] -> {18.05, 3.8000000000000007}, 
  Vertex[3][10] -> {13.95, 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.8, 
  -0.8}, {-1., -1., 1., 1., -1., -1., 1., 1., 
  {1.4046351839534712, -0.9552083770636275}, 1.}}


==> FeynArts/ShapeData/afbf/cgdhei/fgghihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4.5, 10.}, 
  Vertex[3][7] -> {10., 13.}, Vertex[3][9] -> {15.5, 4.}, 
  Vertex[4][8] -> {14.5, 9.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., -1., -1., 1., {1.3238202294873733, -0.36984178771119397}, 
  1.}}


==> FeynArts/ShapeData/afbf/cgdhei/fggihihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][7] -> {9., 11.}, Vertex[3][8] -> {17.5, 9.5}, 
  Vertex[4][9] -> {13.75, 5.3}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdhei/fggiihhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][7] -> {8., 14.}, Vertex[3][9] -> {10., 6.5}, 
  Vertex[4][8] -> {15., 8.25}}, {0., 0., 0., 0., 0., 0., 0., 0., {14., 12.}}, 
 {1., 1., 1., -1., -1., -1., 1., {1.7111764958647606, 0.7966117352907167}, 
  1.}}


==> FeynArts/ShapeData/afbf/cgdhei/fggiijhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][7] -> {8., 13.}, Vertex[3][9] -> {10., 6.5}, 
  Vertex[3][10] -> {13.15, 7.55}, Vertex[3][8] -> {17.4, 9.1}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, {1., 1., 1., 1., -1., -1., 1., 
  -1., {1.7270350314918377, 1.06116791327017}, 1.}}


==> FeynArts/ShapeData/afbf/cgdhei/fggjhihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][7] -> {8.5, 12.5}, Vertex[3][8] -> {16., 10.}, 
  Vertex[3][9] -> {16., 3.}, Vertex[3][10] -> {10., 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., -1., -1., 1., 
  -1., 1., -1.}}


==> FeynArts/ShapeData/afbf/cgdhei/fghihgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.}, 
  Vertex[3][8] -> {17., 8.5}, Vertex[3][9] -> {11., 5.}, 
  Vertex[4][7] -> {11., 12.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., -1., -1., -1., {1.6770509831248424, 3.720666922957524}, 1., 
  -1.}}


==> FeynArts/ShapeData/afbf/cgdhei/fhghgiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.}, 
  Vertex[3][7] -> {12.5, 9.}, Vertex[3][8] -> {9., 13.}, 
  Vertex[4][9] -> {16.25, 6.}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {13.55, 2.5}}, {1., 1., {2.6443335644354713, 4.162654356975327}, 
  {3.0438462510448847, 1.098128343899376}, 1., -1., -1., -1., 
  {2.9004310024546367, 4.743202478497589}}}


==> FeynArts/ShapeData/afbf/cgdhei/fhghgjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][7] -> {10., 8.}, Vertex[3][8] -> {8., 12.5}, 
  Vertex[3][9] -> {17.25, 4.4}, Vertex[3][10] -> {12.8, 6.6}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., {2.6100766272276377, 5.258913410915213}, 
  {3.6090164865237186, -1.1843082810739105}, -1., -1., -1., 1., 
  {1.216408648440153, -0.5429332093014807}, 1.}}


==> FeynArts/ShapeData/afbf/cgdhei/fhgighih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 8.}, 
  Vertex[3][7] -> {10., 15.}, Vertex[3][9] -> {16., 11.5}, 
  Vertex[4][8] -> {10., 8.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., {3.2015621187164243, 2.0481417091685685}, 
  {3.75, -2.010638909610633}, 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdhei/fhhgigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][8] -> {8., 12.5}, Vertex[3][9] -> {16., 4.}, 
  Vertex[4][7] -> {11.5, 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., {3.026962173533063, 4.26120088308439}, 
  {3.18001572323157, 1.1358352509138214}, -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdhei/fhhigigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][8] -> {9., 7.5}, Vertex[3][7] -> {16.5, 16.5}, 
  Vertex[4][9] -> {12.5, 12.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., -1., 1., {3.053686296920494, 2.039961568863568}, 
  {2.0886598574205433, -0.8609901774929698}, 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdhei/fhhiiggg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.}, 
  Vertex[3][8] -> {9., 7.}, Vertex[3][9] -> {12.5, 11.}, 
  Vertex[4][7] -> {16.25, 14.}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {13.55, 17.5}}, {-1., -1., -1., {3.0438462510448847, 2.043464309690417}, 
  {2.6443335644354713, -1.021061703385534}, 1., -1., 1., 
  {1.700735135169494, -5.363506916847902}}}


==> FeynArts/ShapeData/afbf/cgdhei/fhhiijgjgj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][8] -> {8., 7.5}, Vertex[3][9] -> {10., 12.}, 
  Vertex[3][10] -> {12.8, 13.4}, Vertex[3][7] -> {17.25, 15.6}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., -1., 1., {3.6090164865237186, 4.325900934663704}, 
  {2.6100766272276377, -2.1173207573254196}, 1., -1., -1., 
  {1.216408648440153, 0.5429332093014807}, 1.}}


==> FeynArts/ShapeData/afbf/cgdhei/fhhjgigjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 9.}, 
  Vertex[3][8] -> {7.5, 7.}, Vertex[3][7] -> {15., 17.}, 
  Vertex[3][9] -> {15., 10.}, Vertex[3][10] -> {9., 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{1.5953056133543815, 3.6868198091270683}, -1., 1., 
  {2.687005768508881, 2.1206495094714812}, {2.25055548698538, 
   -2.213264378104437}, 1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbf/cgdhei/fighgihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4.5, 10.}, 
  Vertex[3][7] -> {11., 15.}, Vertex[3][8] -> {17., 11.5}, 
  Vertex[4][9] -> {11., 8.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., -1., 1., {1.6770509831248424, 2.5625183842220625}, 1., -1.}}


==> FeynArts/ShapeData/afbf/cgdhei/figighhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][7] -> {10., 13.5}, Vertex[3][9] -> {8., 6.5}, 
  Vertex[4][8] -> {15., 11.75}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {13.7, 8.1}}, {-1., -1., 1., 1., -1., 1., 1., 
  {1.290590949914031, 2.457857093858416}, 1.}}


==> FeynArts/ShapeData/afbf/cgdhei/figigjhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][7] -> {10., 13.5}, Vertex[3][9] -> {7., 10.}, 
  Vertex[3][10] -> {13.4, 12.35}, Vertex[3][8] -> {17.5, 10.9}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, {-1., -1., 1., -1., -1., 1., 
  1., 1., 1., {1.4483179899455798, -1.0327933495084345}}}


==> FeynArts/ShapeData/afbf/cgdhei/fihihggg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][8] -> {10., 13.5}, Vertex[3][9] -> {7.5, 9.}, 
  Vertex[4][7] -> {15., 15.25}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {13.45, 19.45}}, {-1., -1., -1., -1., -1., 1., 1., 
  {2.081015377165676, 0.9541716848843784}, {3.2649655434629, 
   -4.588585557762136}}}


==> FeynArts/ShapeData/afbf/cgdhei/fihihjgjgj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][8] -> {11.5, 13.5}, Vertex[3][9] -> {9., 10.}, 
  Vertex[3][10] -> {13.95, 14.5}, Vertex[3][7] -> {18.05, 16.2}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, {1., 1., 1., -1., -1., 1., 1., 
  -1., {1.4046351839534712, 0.9552083770636275}, 1.}}


==> FeynArts/ShapeData/afbf/cgdhei/fiighghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.}, 
  Vertex[3][9] -> {8.5, 10.}, Vertex[3][8] -> {16.6, 10.3}, 
  Vertex[4][7] -> {14.1, 15.15}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., -1., 1., -1., -1., 1., -1., 1., {1.3744908148110733, 
   -6.069046730635213}}}


==> FeynArts/ShapeData/afbf/cgdhei/fiihghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][9] -> {8., 8.5}, Vertex[3][7] -> {15.5, 16.}, 
  Vertex[4][8] -> {14.5, 10.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., -1., 1., -1., -1., 1., -1., 1., {1.3500000000000014, 
   0.1798534997924781}}}


==> FeynArts/ShapeData/afbf/cgdhei/fiijghgjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][9] -> {8., 10.}, Vertex[3][7] -> {15.5, 17.}, 
  Vertex[3][8] -> {15.5, 10.}, Vertex[3][10] -> {9.5, 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., -1., 1., -1., -1., 1., -1., 
  -1., 1., -1.}}


==> FeynArts/ShapeData/afbf/cgdhei/fjghgihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][7] -> {13.5, 7.5}, Vertex[3][8] -> {13.5, 14.5}, 
  Vertex[3][9] -> {6.5, 7.5}, Vertex[3][10] -> {6.5, 14.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., {4.074616546375866, 5.064484348970752}, 
  {3.0886890422960995, -2.028949485592486}, -1., -1., -1., 1., 1., 
  {2.1400934559032687, -2.223642957895671}}}


==> FeynArts/ShapeData/afbf/cgdhei/fjghgjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {2.5, 10.}, 
  Vertex[3][7] -> {13.5, 13.5}, Vertex[3][8] -> {13.5, 6.5}, 
  Vertex[3][9] -> {6.5, 6.5}, Vertex[3][10] -> {6.5, 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., -1., -1., -1., 
  {1.7334935823359705, 3.721595427797474}, 1., 1., 
  {1.6401219466856725, -2.485897027348257}}}


==> FeynArts/ShapeData/afbf/cgdhei/fjgigjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {2.5, 10.}, 
  Vertex[3][7] -> {6.5, 13.5}, Vertex[3][8] -> {13.5, 6.5}, 
  Vertex[3][9] -> {13.5, 13.5}, Vertex[3][10] -> {6.5, 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., {2.9154759474226504, 2.1072317843996284}, 
  {3.3060550509633084, 1.0770208503754521}, 1., 1., 1., 
  {1.1510864433221335, -0.6000502134017541}, -1.}}


==> FeynArts/ShapeData/afbf/cgdhei/ghfihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.}, 
  Vertex[3][8] -> {13., 13.5}, Vertex[3][9] -> {8.5, 10.}, 
  Vertex[2][7] -> {16.5, 15.25}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdhei/ghgfhiif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {13.5, 13.5}, 
  Vertex[3][8] -> {13.5, 6.5}, Vertex[3][9] -> {6.5, 6.5}, 
  Vertex[4][6] -> {6.5, 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., -1., -1., {1.5402921800749365, 3.76561570656655}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdhei/ghgihfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {13.5, 6.5}, 
  Vertex[3][8] -> {13.5, 13.5}, Vertex[3][9] -> {6.5, 6.5}, 
  Vertex[4][6] -> {6.5, 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., {4.815080477001396, 5.004087398569196}, 
  {3.249999999999999, -2.004150175876928}, {2.516445906432324, 
   -2.1728268581723267}, -1., 1., 1., {2.280350850198277, 
   -2.2318394956455836}}}


==> FeynArts/ShapeData/afbf/cgdhei/gifhhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3., 10.}, 
  Vertex[3][8] -> {8., 7.5}, Vertex[3][9] -> {12., 13.}, 
  Vertex[2][7] -> {16., 15.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., {4.373213921133975, 5.047413091465506}, 
  {3.565459297201414, -1.9903548783976315}, 1., 1., -1.}}


==> FeynArts/ShapeData/afbf/cgdhei/gigfhihf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6.5, 13.5}, 
  Vertex[3][8] -> {13.5, 6.5}, Vertex[3][9] -> {13.5, 13.5}, 
  Vertex[4][6] -> {6.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., {2.795084971874737, 5.206156602455181}, 
  {3.100403199585498, 5.129615195623085}, {4.973178058344583, 
   -1.9020728546248895}, 1., {2.3900836805434245, 5.364258094690267}, -1., 
  -1.}}


==> FeynArts/ShapeData/afbf/cgdhei/hgfigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][7] -> {13., 13.5}, Vertex[3][9] -> {8.5, 10.}, 
  Vertex[2][8] -> {16.5, 11.75}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbf/cgdhei/hifggi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[3][7] -> {8.5, 10.}, Vertex[3][9] -> {13., 6.5}, 
  Vertex[2][8] -> {16.5, 8.25}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbf/cgdhei/igfhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][9] -> {16., 5.}, 
  Vertex[3][6] -> {3., 10.}, Vertex[3][7] -> {12., 7.}, 
  Vertex[3][8] -> {8., 12.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., {3.565459297201414, 5.131947531987425}, 
  {4.373213921133975, -1.9058204378757129}, -1., -1., -1., -1.}}


==> FeynArts/ShapeData/afbf/cgdhei/ihfggh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][9] -> {16.5, 4.75}, 
  Vertex[3][6] -> {4., 10.}, Vertex[3][7] -> {8.5, 10.}, 
  Vertex[3][8] -> {13., 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cfdfeg/gf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[4][6] -> {10., 14.}}, {0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdfeg/ghfhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.}, 
  Vertex[4][6] -> {10., 16.}, Vertex[4][8] -> {10., 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {5.5, 9.5}}, {-1., 1., 1., 1., -1., 1., 
  {1.4396180048887965, 2.7868870015788527}, 1.}}


==> FeynArts/ShapeData/afbg/cfdfeg/ghifhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 3.5}, 
  Vertex[4][6] -> {10., 16.5}, Vertex[3][8] -> {10., 7.5}, 
  Vertex[3][9] -> {10., 12.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdfeg/hfhghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {10., 14.}, 
  Vertex[3][8] -> {10., 9.5}, Vertex[4][7] -> {10., 4.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdfeg/hghf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.5}, 
  Vertex[4][6] -> {10., 13.5}, Vertex[2][8] -> {10., 9.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., {1.9137659209004652, 
   -0.6533651538404994}, 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdfeh/fghghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {10., 13.}, 
  Vertex[3][8] -> {12.8, 5.85}, Vertex[4][7] -> {7.5, 8.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdfeh/fhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {10., 14.5}, 
  Vertex[3][7] -> {4.5, 5.5}, Vertex[4][8] -> {10., 6.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdfeh/gfghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.}, 
  Vertex[4][6] -> {10., 13.5}, Vertex[4][8] -> {15., 3.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {15.25, 8.05}}, {-1., 1., 1., 1., -1., -1., 1., 
  {1.5620499351813304, 0.930947913192347}}}


==> FeynArts/ShapeData/afbg/cfdfeh/gigfhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.5}, 
  Vertex[3][8] -> {17.4, 3.3999999999999986}, Vertex[3][9] -> {12.8, 4.1}, 
  Vertex[4][6] -> {10., 13.5}}, {0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., 1., 1., {1.691892431568862, -0.637922366110689}, -1., 1., -1., 
  {0.9749358953285088, -6.307436340261305}, 1.}}


==> FeynArts/ShapeData/afbg/cfdfeh/hggf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][8] -> {15., 3.75}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[4][6] -> {10., 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., {1.7066048165876007, 
   -0.6786277721426257}, 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdfeh/ifghgihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {10., 14.5}, 
  Vertex[3][7] -> {6.5, 4.}, Vertex[3][8] -> {13.5, 4.}, 
  Vertex[3][9] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cfdgef/gf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[4][6] -> {10., 14.5}}, {0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {4.0697051490249265, 5.031482322257666}, 
  {5.153882032022076, -1.8880174707973565}, -1.}}


==> FeynArts/ShapeData/afbg/cfdgef/ghfhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.}, 
  Vertex[4][6] -> {10., 16.}, Vertex[4][8] -> {10., 9.}}, 
 {0., 0., 0., 0., 0., 0., 0., {5.5, 9.}}, 
 {-1., 1., 1., {2.57390753524675, 2.131650938269596}, 
  {2.7950849718747373, 1.075908884363822}, {1.518222645068897, 
   0.30092023436042536}, {1.9912307751739882, 5.604522816431274}, 1.}}


==> FeynArts/ShapeData/afbg/cfdgef/ghifhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 3.5}, 
  Vertex[4][6] -> {10., 16.5}, Vertex[3][8] -> {10., 7.5}, 
  Vertex[3][9] -> {10., 12.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {2.55, 2.1487921164082042}, {3.059411708155671, 
   1.0934509444212246}, -1., -1., {1.884807682497076, -1.190289949682532}, 
  1.}}


==> FeynArts/ShapeData/afbg/cfdgef/hfhghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {10., 14.5}, 
  Vertex[3][8] -> {10., 11.}, Vertex[4][7] -> {10., 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {3.092733418838423, 2.117284020596579}, 
  {2.8635642126552714, 1.0661460703487629}, -1., 1., 
  {1.346291201783626, 0.5467888408892467}}}


==> FeynArts/ShapeData/afbg/cfdgef/hghf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[4][6] -> {10., 14.5}, Vertex[2][8] -> {10., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., {4.278142120126446, 
   5.066668942989546}, {4.9962485926943225, -1.8855902910976832}, 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdgeg/fg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[4][7] -> {10., 6.}}, {0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cfdgeg/fhghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[4][7] -> {10., 4.}, Vertex[4][8] -> {10., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., {5.5, 10.}}, {-1., 1., 1., -1., -1., -1., 
  {1.5508062419270814, 0.36254423726450763}, 1.}}


==> FeynArts/ShapeData/afbg/cfdgeg/fhighihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.5}, 
  Vertex[4][7] -> {10., 3.5}, Vertex[3][8] -> {10., 12.5}, 
  Vertex[3][9] -> {10., 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., -1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdgeg/hfhg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[4][7] -> {10., 6.5}, Vertex[2][8] -> {10., 11.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., {1.7613914953808532, 
   3.7719648276005264}, -1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cfdgeg/hghfhf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][7] -> {10., 5.5}, 
  Vertex[3][8] -> {10., 10.}, Vertex[4][6] -> {10., 15.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/fgghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[4][7] -> {10., 6.5}, Vertex[4][8] -> {15., 4.75}}, 
 {0., 0., 0., 0., 0., 0., 0., {13.6, 0.5}}, {-1., 1., -1., 1., 1., 1., 
  {1.8756665481902697, 2.275601917506788}, {3.605551275463989, 
   4.442603377035903}}}


==> FeynArts/ShapeData/afbg/cfdgeh/fgighihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][8] -> {17.6, 3.8500000000000014}, 
  Vertex[3][9] -> {12.9, 5.449999999999999}, Vertex[4][7] -> {10., 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, {-1., 1., -1., 1., -1., 1., -1., 
  1., {1.4233762678926474, -0.9431444427096703}}}


==> FeynArts/ShapeData/afbg/cfdgeh/fhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][8] -> {10., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., {2.8284271247454664, 
   5.1172807666698015}, {3.6055512754642414, -1.9428640856529122}, 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/fhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[4][7] -> {10., 5.5}, Vertex[4][8] -> {10., 11.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {3.092329219213245, 5.178014826171897}, 
  {2.8040149785619906, -2.083034088077672}, 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/fhgihiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 12.5}, 
  Vertex[4][9] -> {10., 8.}}, {0., 0., 0., 0., 0., 0., 0., 0., {5.5, 8.}}, 
 {-1., 1., 1., {3.605551275463989, 2.0131705497716412}, 
  {3.225678223257863, 1.091316916751709}, 1., 
  {1.2747548783981961, 0.19739555984988078}, {1.6324827717314514, 
   2.4429328288683294}, 1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/fhgihjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.5}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 14.}, 
  Vertex[3][9] -> {10., 6.5}, Vertex[3][10] -> {10., 11.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {3.020761493398643, 2.100505428444473}, 
  {2.4545875417267147, 0.8941294293237332}, -1., -1., 1., 
  {1.8027756377319946, -0.982793723247329}, 1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/fhgiihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10.5, 15.5}, 
  Vertex[3][7] -> {9.5, 4.5}, Vertex[3][9] -> {8., 9.}, 
  Vertex[4][8] -> {12.5, 12.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {3.217530108639234, 2.084007068834926}, 
  {3.304920573932148, 1.0850667610952194}, {1.4221462653327894, 
   2.7302989061122624}, -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/fhhiigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][8] -> {10., 13.}, Vertex[3][9] -> {10., 10.5}, 
  Vertex[4][7] -> {10., 5.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {4.242640687119285, 5.034139534781332}, 
  {4.47213595499958, -1.8925468811915387}, -1., 1., 1., 
  {0.999999999999999, 0.6435011087932847}}}


==> FeynArts/ShapeData/afbg/cfdgeh/fighhiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 7.5}, 
  Vertex[4][9] -> {10., 11.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {5.5, 11.5}}, {-1., 1., 1., {3.2607514471360735, 5.158310080962554}, 
  {2.6004807247891697, -2.056009219563861}, -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/fighhjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.5}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][8] -> {10., 7.}, 
  Vertex[3][9] -> {10., 14.}, Vertex[3][10] -> {10., 9.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {2.8539446385660687, 4.224552541725047}, 
  {1.886796226411321, -2.246318518859504}, -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/fighihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.5}, 
  Vertex[3][7] -> {10., 3.5}, Vertex[3][9] -> {10., 13.}, 
  Vertex[4][8] -> {10., 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {2.8040149785619914, 4.236014785792434}, 
  {2.102379604162864, -2.2355708216122423}, -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/figihihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 16.5}, 
  Vertex[3][7] -> {8.5, 4.}, Vertex[3][8] -> {14., 11.}, 
  Vertex[4][9] -> {8.5, 11.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {3.381198012539343, 2.025365067219893}, 
  {1.7613914953808538, -0.7572931159369924}, 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/figiihhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][7] -> {10., 6.5}, Vertex[3][9] -> {10., 11.5}, 
  Vertex[4][8] -> {16.5, 6.}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {13.65, 2.5}}, {-1., 1., 1., {3.1827660925679098, 5.138893759068692}, 1., 
  1., -1., {2.0303940504246953, 4.017095251551165}, 
  {2.862254356272343, 4.9243202758111195}}}


==> FeynArts/ShapeData/afbg/cfdgeh/figiijhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 15.5}, 
  Vertex[3][7] -> {5., 9.}, Vertex[3][8] -> {16.9, 3.8999999999999986}, 
  Vertex[3][9] -> {8.5, 6.5}, Vertex[3][10] -> {12.5, 5.300000000000001}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., -1., 1., {2.2343902971504317, 5.352019909036863}, -1., 
  {1.9448650338776725, 5.479607328709159}, 1., 1., 1., 
  {1.3651739815862285, -0.45144444013545026}}}


==> FeynArts/ShapeData/afbg/cfdgeh/figjhihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {13., 15.5}, 
  Vertex[3][7] -> {5.5, 12.5}, Vertex[3][8] -> {16.5, 3.5}, 
  Vertex[3][9] -> {13., 9.5}, Vertex[3][10] -> {9.5, 3.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., {3.6772952016393803, -1.1946657261298466}, -1., 
  {1.7414074767267993, 5.599475995545215}, 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/fihihgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][8] -> {6.5, 7.}, Vertex[3][9] -> {10., 13.}, 
  Vertex[4][7] -> {13.5, 7.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., {3.0647185841443907, -1.1298720786357317}, 1., -1., 
  {1.7677669529663684, -2.351933152350047}, 1., -1., -1., -1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/gffhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6.5, 7.}, 
  Vertex[4][6] -> {6.5, 14.}, Vertex[4][8] -> {15.9, 6.35}}, 
 {0., 0., 0., 0., 0., 0., 0., {13.3, 2.75}}, 
 {-1., 1., 1., {4.347700541665674, 5.024277921540195}, 1., -1., 
  {1.7249999999999996, 3.82470968858174}, {2.5164459064323252, 
   4.972126719361574}}}


==> FeynArts/ShapeData/afbg/cfdgeh/gfifhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {5.5, 8.}, 
  Vertex[3][8] -> {17.95, 4.699999999999999}, Vertex[3][9] -> {14.5, 7.35}, 
  Vertex[4][6] -> {8., 12.5}}, {0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., 1., 1., {3.533058165385903, 5.079284010278998}, -1., 
  {1.2747548783981961, 3.502796409083475}, {1.4389666431158148, 
   0.5305928219901741}, 1., {1.2553883861180202, -0.5111500476010291}}}


==> FeynArts/ShapeData/afbg/cfdgeh/ghfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[4][6] -> {10., 14.5}, Vertex[4][8] -> {10., 9.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {2.2276669409945455, 4.131766316655795}, 
  {2.1224985276791126, -2.339053312053736}, -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/ghhiifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.5}, 
  Vertex[3][8] -> {10., 7.5}, Vertex[3][9] -> {10., 10.}, 
  Vertex[4][6] -> {10., 15.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {3.8418745424597085, 5.105601154028173}, 
  {3.40073521462639, -1.9957593740553619}, -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/gihihfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[3][8] -> {13.5, 14.5}, Vertex[3][9] -> {10., 8.5}, 
  Vertex[4][6] -> {6.5, 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {2.3926972228010803, 2.2644366407635355}, 
  {3.1503968004046734, 1.0404733307440786}, -1., -1., -1., -1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/hfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][8] -> {14.05, 10.45}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[4][6] -> {10., 15.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 
  {4.24794067755189, 5.044902328576219}, {2.031317306577189, 
   -0.9099456202135672}, {1.7251811499086114, -0.6614554751905843}, -1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/hfhgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {13.5, 12.}, 
  Vertex[4][6] -> {6.5, 12.}, Vertex[4][7] -> {10., 6.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {4.6097722286464435, 5.040508875399995}, 
  {4.0697051490249265, -2.010933417038431}, -1., {1.25, 3.669667102016153}, 
  1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/hgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][8] -> {15., 4.75}, 
  Vertex[3][6] -> {10., 15.5}, Vertex[4][7] -> {10., 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., -1., 
  {1.7755280904564699, 3.8111447673298633}, -1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/hifigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][8] -> {16.6, 5.4}, 
  Vertex[3][6] -> {10., 16.}, Vertex[3][7] -> {10., 4.}, 
  Vertex[3][9] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., -1., {3.4935655139126838, 4.330059451235791}, -1., 
  {2.0886598574205433, 0.8013900659897972}, 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/ifihgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 8.}, 
  Vertex[2][9] -> {10., 12.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {2.8301943396169813, 5.18416649156544}, 
  {2.4438698819699876, -2.1410343018489417}, 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdgeh/igihfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 12.}, 
  Vertex[2][9] -> {10., 8.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.1622776601683795, 5.137221143304032}, 
  {3.5794552658190883, -1.976369776232749}, 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cfdhef/fghghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {10.5, 14.5}, 
  Vertex[3][8] -> {11., 6.5}, Vertex[4][7] -> {6., 9.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., -1., 1., {2.9068883707497273, 2.058343766682802}, 
  {3.304920573932148, 1.0629097228711115}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdhef/fhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {10., 14.5}, 
  Vertex[3][7] -> {4.5, 5.5}, Vertex[4][8] -> {10., 6.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {2.7802877548915683, 2.1031976712952183}, 
  {3.080584360149872, 1.0842846704030116}, {2.551960031034968, 
   5.316694487250919}, 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdhef/gfghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6., 7.}, 
  Vertex[4][6] -> {10., 14.}, Vertex[4][8] -> {10.95, 8.05}}, 
 {0., 0., 0., 0., 0., 0., 0., {11.85, 4.3}}, 
 {-1., 1., 1., {2.3048861143232218, 5.189924585316463}, 
  {3.696281915655243, -1.2619946889033782}, -1., 
  {1.0307764064044151, 2.716760490670451}, 0.7929049280033963}}


==> FeynArts/ShapeData/afbg/cfdhef/gigfhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6., 4.}, 
  Vertex[4][6] -> {9.5, 15.5}, Vertex[3][8] -> {13.6, 7.25}, 
  Vertex[3][9] -> {9.3, 5.4}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {2.2406751214756677, 4.115723584588624}, 
  {2.850438562747845, 1.1383885512243588}, 1., -1., 
  {0.9778164449425054, 6.093341422102539}, 1.}}


==> FeynArts/ShapeData/afbg/cfdhef/hggf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][8] -> {13.55, 6.449999999999999}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[4][6] -> {10., 15.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., -1., 
  {2.25194360497771, 5.380983617187495}, {4.784610746967823, 
   -1.2743372291925708}, -1., -1.}}


==> FeynArts/ShapeData/afbg/cfdhef/ifghgihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {10., 15.5}, 
  Vertex[3][7] -> {6.5, 4.5}, Vertex[3][8] -> {13.5, 4.5}, 
  Vertex[3][9] -> {10., 10.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.0675723300355937, 2.1072762545379007}, 
  {2.5504901489713707, 0.9156607154285488}, -1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/fgghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[4][7] -> {10., 6.5}, Vertex[4][8] -> {15.6, 8.45}}, 
 {0., 0., 0., 0., 0., 0., 0., {14.6, 11.95}}, {-1., 1., 1., -1., -1., 1., 
  {1.6211492836873467, 0.7720656201033027}, 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/fgighihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.5}, 
  Vertex[4][7] -> {10., 6.5}, Vertex[3][8] -> {17.45, 9.1}, 
  Vertex[3][9] -> {13.1, 7.6}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., -1., 1., {1.2000000000000002, 5.942206353683237}, 1., 
  {1.6759251176589023, 0.9915874325305138}}}


==> FeynArts/ShapeData/afbg/cfdheg/fhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][8] -> {10., 10.}, Vertex[3][7] -> {10., 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdheg/fhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 14.5}, 
  Vertex[4][7] -> {9.65, 5.3}, Vertex[4][8] -> {11.05, 10.7}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/fhgihiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 12.5}, 
  Vertex[4][9] -> {10., 8.5}}, {0., 0., 0., 0., 0., 0., 0., 0., {5.5, 8.5}}, 
 {-1., 1., 1., 1., -1., 1., 1., {1.3946325680981349, 2.8879185574511506}, 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/fhgihjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.5}, 
  Vertex[3][7] -> {10., 3.5}, Vertex[3][8] -> {10., 13.5}, 
  Vertex[3][9] -> {10., 6.}, Vertex[3][10] -> {10., 11.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {1.7923448328934928, -0.7080550884114063}, -1., -1., 1., 1., 
  1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/fhgiihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.5}, 
  Vertex[3][7] -> {10., 3.5}, Vertex[3][9] -> {10., 7.5}, 
  Vertex[4][8] -> {10., 12.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/fhhiigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][8] -> {10., 13.}, Vertex[3][9] -> {10., 10.}, 
  Vertex[4][7] -> {10., 4.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/fighhiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 8.}, 
  Vertex[4][9] -> {10., 11.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {5.5, 11.5}}, {-1., 1., 1., -1., -1., -1., -1., 
  {1.3946325680981349, 0.25367409613864256}, 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/fighhjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.5}, 
  Vertex[3][7] -> {10., 3.5}, Vertex[3][8] -> {10., 6.5}, 
  Vertex[3][9] -> {10., 14.}, Vertex[3][10] -> {10., 9.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {1.6710774967068407, 3.6963003555901146}, -1., -1., 1., -1., 
  1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/fighihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.5}, 
  Vertex[3][7] -> {10., 3.5}, Vertex[3][9] -> {10., 12.5}, 
  Vertex[4][8] -> {10., 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., -1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/figihihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {15.5, 10.}, 
  Vertex[4][9] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/figiihhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 16.5}, 
  Vertex[3][7] -> {8., 3.5}, Vertex[3][9] -> {8., 8.}, 
  Vertex[4][8] -> {14., 9.}}, {0., 0., 0., 0., 0., 0., 0., 0., {13.5, 12.9}}, 
 {-1., 1., 1., -1., 1., 1., -1., 1., 0.8222137817858434}}


==> FeynArts/ShapeData/afbg/cfdheg/figiijhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 16.}, 
  Vertex[3][7] -> {8., 4.}, Vertex[3][9] -> {8., 10.}, 
  Vertex[3][8] -> {16.5, 10.}, Vertex[3][10] -> {12., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., 1., -1., 1., -1., 
  1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/figjhihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 16.}, 
  Vertex[3][7] -> {9., 4.}, Vertex[3][8] -> {15., 10.}, 
  Vertex[3][9] -> {9., 13.5}, Vertex[3][10] -> {9., 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., 1., -1., 
  1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/fihihgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 15.5}, 
  Vertex[3][8] -> {13.5, 11.5}, Vertex[3][9] -> {6.5, 11.5}, 
  Vertex[4][7] -> {10., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/gffhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.5}, 
  Vertex[4][6] -> {10., 13.5}, Vertex[4][8] -> {15.7, 11.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {14.45, 7.65}}, {-1., 1., 1., 1., -1., -1., 
  {1.2539936203984456, 2.318379736564169}, 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/gfifhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.}, 
  Vertex[4][6] -> {10., 13.5}, Vertex[3][8] -> {17.35, 10.9}, 
  Vertex[3][9] -> {13., 12.45}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., -1., 1., -1., {1.3000000000000007, -2.704965493776252}, 
  {1.8025676131562998, -0.8979784591237702}, 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/ghfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[4][6] -> {10., 14.5}, Vertex[4][8] -> {10., 9.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/ghhiifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.5}, 
  Vertex[3][8] -> {10., 7.}, Vertex[3][9] -> {10., 10.}, 
  Vertex[4][6] -> {10., 15.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., -1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/gihihfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {5., 5.5}, 
  Vertex[3][8] -> {13.5, 9.}, Vertex[3][9] -> {6.5, 9.}, 
  Vertex[4][6] -> {10., 15.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdheg/hfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][8] -> {15., 11.75}, 
  Vertex[3][7] -> {10., 4.}, Vertex[4][6] -> {10., 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., {1.9455076458343719, 
   3.9235602987121876}, -1., -1., {1.5453559460525594, -2.642428724985863}, 
  -1.}}


==> FeynArts/ShapeData/afbg/cfdheg/hfhgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {15., 10.}, 
  Vertex[4][6] -> {8.5, 13.5}, Vertex[4][7] -> {8.5, 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/hgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[4][7] -> {10., 6.5}, Vertex[2][8] -> {15., 8.25}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 
  {1.9455076458343719, -0.7819676451223943}, {1.5453559460525594, 
   5.784021378575656}, 1.}}


==> FeynArts/ShapeData/afbg/cfdheg/hifigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][9] -> {10., 10.}, 
  Vertex[2][8] -> {15., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdheg/ifihgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 8.}, 
  Vertex[2][9] -> {10., 12.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdheg/igihfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 12.}, 
  Vertex[2][9] -> {10., 8.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheh/fggh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][7] -> {10., 7.}, Vertex[3][8] -> {15.5, 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheh/fgghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 14.5}, 
  Vertex[4][7] -> {9., 8.}, Vertex[4][8] -> {14.5, 6.9}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheh/fggihiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7., 15.5}, 
  Vertex[3][7] -> {5., 10.5}, Vertex[3][8] -> {15.5, 7.5}, 
  Vertex[4][9] -> {10.5, 9.}}, {0., 0., 0., 0., 0., 0., 0., 0., {9.5, 4.5}}, 
 {-1., 1., 1., -1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheh/fggihjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 15.}, 
  Vertex[3][7] -> {5., 10.}, Vertex[3][8] -> {16., 6.5}, 
  Vertex[3][9] -> {8., 9.1}, Vertex[3][10] -> {12.7, 7.45}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., -1., 1., -1., -1., -1., 
  1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheh/fggiihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 14.5}, 
  Vertex[3][7] -> {8.5, 6.5}, Vertex[3][9] -> {11.7, 6.5}, 
  Vertex[4][8] -> {17., 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheh/fghiigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7.5, 15.5}, 
  Vertex[3][8] -> {17., 6.5}, Vertex[3][9] -> {12.8, 7.7}, 
  Vertex[4][7] -> {7.5, 9.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., -1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheh/fighgiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {16., 6.5}, 
  Vertex[4][9] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., {5.5, 10.}}, 
 {-1., 1., 1., 1., 1., -1., 1., {1.3601470508735451, 0.2984989315861794}, 1.}}


==> FeynArts/ShapeData/afbg/cfdheh/fighgjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][8] -> {15.5, 6.}, 
  Vertex[3][9] -> {10., 12.5}, Vertex[3][10] -> {10., 7.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., 1., 1., 1., 1., 
  -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheh/figighih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {6.5, 5.5}, Vertex[3][9] -> {10., 11.5}, 
  Vertex[4][8] -> {13.5, 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., -1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdheh/fihgigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][8] -> {17., 6.5}, Vertex[3][9] -> {10., 11.5}, 
  Vertex[4][7] -> {10., 6.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheh/fihigigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][8] -> {16., 6.5}, Vertex[3][7] -> {4.45, 5.45}, 
  Vertex[4][9] -> {10., 6.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheh/fihjgigjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 15.5}, 
  Vertex[3][8] -> {16., 6.5}, Vertex[3][7] -> {5., 5.5}, 
  Vertex[3][9] -> {8.5, 11.5}, Vertex[3][10] -> {12., 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 1., 1., -1., 
  -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdheh/gfghfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6.5, 7.}, 
  Vertex[4][6] -> {10., 13.}, Vertex[4][8] -> {13.5, 7.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdheh/ghgiifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[3][8] -> {17., 6.5}, Vertex[3][9] -> {10., 10.}, 
  Vertex[4][6] -> {10., 15.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheh/hgfgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {16.5, 6.5}, 
  Vertex[4][6] -> {8.5, 14.}, Vertex[4][7] -> {8.5, 8.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheh/higigfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {16., 6.5}, 
  Vertex[3][7] -> {5.5, 7.}, Vertex[3][9] -> {12.5, 7.}, 
  Vertex[4][6] -> {9., 13.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., 1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheh/ifiggh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 15.5}, 
  Vertex[3][7] -> {9., 6.5}, Vertex[3][8] -> {15., 6.5}, 
  Vertex[2][9] -> {9., 11.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdheh/igihfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 15.5}, 
  Vertex[3][7] -> {8.5, 6.5}, Vertex[3][8] -> {16.5, 6.5}, 
  Vertex[2][9] -> {12.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdhei/fgghhiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 14.5}, 
  Vertex[3][7] -> {5.5, 6.5}, Vertex[3][8] -> {10., 6.5}, 
  Vertex[4][9] -> {15., 4.75}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {13.45, 0.5}}, {-1., 1., -1., 1., 1., 1., 1., 
  {1.5598477489806488, 2.2850013416051618}, {3.31436268383531, 
   4.469917591201556}}}


==> FeynArts/ShapeData/afbg/cfdhei/fgghhjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 14.5}, 
  Vertex[3][7] -> {5.5, 7.}, Vertex[3][8] -> {10., 6.5}, 
  Vertex[3][9] -> {17.4, 3.8999999999999986}, Vertex[3][10] -> {13.05, 5.4}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., -1., 1., -1., 1., 
  -1., 1., {1.4025779835716798, -0.9045855876712252}, 1.}}


==> FeynArts/ShapeData/afbg/cfdhei/fgghihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 14.5}, 
  Vertex[3][7] -> {7., 7.5}, Vertex[3][9] -> {13.55, 4.15}, 
  Vertex[4][8] -> {12.5, 9.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdhei/fggihihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 14.5}, 
  Vertex[3][7] -> {8., 5.5}, Vertex[3][8] -> {15.4, 9.7}, 
  Vertex[4][9] -> {13.5, 4.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdhei/fggiihhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 15.5}, 
  Vertex[3][7] -> {6., 6.5}, Vertex[3][9] -> {10., 6.5}, 
  Vertex[4][8] -> {15., 8.25}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {13.75, 12.}}, {-1., 1., 1., -1., -1., 1., 1., 
  {1.2219349409849944, 0.697210764668124}, 1.}}


==> FeynArts/ShapeData/afbg/cfdhei/fggiijhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7., 15.5}, 
  Vertex[3][7] -> {7., 6.5}, Vertex[3][9] -> {10., 6.5}, 
  Vertex[3][8] -> {17.45, 9.1}, Vertex[3][10] -> {13.2, 7.6}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., 1., -1., 1., 1., 
  -1., 1., {1.6817030058842164, 1.1421897193476303}}}


==> FeynArts/ShapeData/afbg/cfdhei/fggjhihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7.5, 15.5}, 
  Vertex[3][7] -> {7.5, 6.5}, Vertex[3][8] -> {17., 10.}, 
  Vertex[3][9] -> {17., 3.}, Vertex[3][10] -> {11., 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., 1., 1., 
  -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdhei/fghihgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7.5, 14.5}, 
  Vertex[3][8] -> {14., 10.}, Vertex[3][9] -> {14., 3.}, 
  Vertex[4][7] -> {7.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdhei/fhghgiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 12.}, 
  Vertex[4][9] -> {15., 3.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {15.55, 8.1}}, {-1., 1., 1., 1., -1., 1., -1., 1., 
  {2.370653918225941, 1.2072833251552004}}}


==> FeynArts/ShapeData/afbg/cfdhei/fhghgjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][8] -> {10., 10.}, 
  Vertex[3][9] -> {17.45, 3.3999999999999986}, 
  Vertex[3][10] -> {13., 4.050000000000001}}, {0., 0., 0., 0., 0., 0., 0., 
  0., -0.8, 0.8}, {-1., 1., 1., 1., -1., 1., -1., 1., 
  {1.0917875251164963, -6.291623925433831}, 1.}}


==> FeynArts/ShapeData/afbg/cfdhei/fhgighih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {6.5, 5.5}, Vertex[3][9] -> {13.5, 5.5}, 
  Vertex[4][8] -> {10., 11.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., 1., 1., -1., {1.8200274723201295, 
   -0.8063741074314711}}}


==> FeynArts/ShapeData/afbg/cfdhei/fhhgigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][8] -> {10., 11.5}, Vertex[3][9] -> {15.45, 4.7}, 
  Vertex[4][7] -> {10., 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdhei/fhhigigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][8] -> {10., 10.}, Vertex[3][7] -> {4.55, 5.45}, 
  Vertex[4][9] -> {10., 6.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdhei/fhhjgigjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][8] -> {10., 13.}, Vertex[3][7] -> {6.5, 4.}, 
  Vertex[3][9] -> {13.5, 4.}, Vertex[3][10] -> {10., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 1., 1., 1., 1., 
  -1., 1.}}


==> FeynArts/ShapeData/afbg/cfdhei/fighgihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][7] -> {6.5, 5.5}, Vertex[3][8] -> {13.5, 5.5}, 
  Vertex[4][9] -> {10., 11.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.6196373794859475, 5.265230201977229}, 
  {4.272001872658766, -1.8685740416165353}, 1., 1., -1., -1.}}


==> FeynArts/ShapeData/afbg/cfdhei/figighhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 15.5}, 
  Vertex[3][7] -> {8., 4.5}, Vertex[3][9] -> {8., 8.5}, 
  Vertex[4][8] -> {16.5, 8.4}}, {0., 0., 0., 0., 0., 0., 0., 0., {15., 12.}}, 
 {-1., 1., 1., -1., {3.7165171868296265, -1.97401531437264}, 1., -1., 
  {2.316246964380094, -1.000207765050477}, 1.}}


==> FeynArts/ShapeData/afbg/cfdhei/figigjhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10.5, 16.}, 
  Vertex[3][7] -> {6.5, 7.}, Vertex[3][9] -> {10.5, 5.5}, 
  Vertex[3][8] -> {17.1, 9.4}, Vertex[3][10] -> {12.65, 8.35}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., -1., 1., 1., -1., {2.3048861143232218, 5.42101525251236}, 1., 
  {1.9080421903092188, 4.123009915215029}, 1., 
  {1.5537213392368643, 0.980685463150337}}}


==> FeynArts/ShapeData/afbg/cfdhei/fiighghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.5}, 
  Vertex[3][9] -> {10., 13.}, Vertex[3][8] -> {10.6, 4.95}, 
  Vertex[4][7] -> {6., 8.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., -1., 1., {3.847807817446189, 5.082979186886445}, 
  {4.764714052280578, -1.8643853142036464}, 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdhei/fiihghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][9] -> {10., 11.}, Vertex[3][7] -> {4.5, 5.5}, 
  Vertex[4][8] -> {10., 6.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {4.6097722286464435, 5.040508875399995}, 
  {5., -1.8233506025729564}, 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdhei/fiijghgjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.5}, 
  Vertex[3][9] -> {10., 13.5}, Vertex[3][7] -> {6.5, 4.5}, 
  Vertex[3][8] -> {13.5, 4.5}, Vertex[3][10] -> {10., 10.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.0842341026582276, 2.091949759162466}, 
  {3.386000590667402, 1.0941683491640257}, 1., 1., 1., -1., 
  {1.0307764064044151, -0.28309578529949564}}}


==> FeynArts/ShapeData/afbg/cfdhei/fjghgihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 16.5}, 
  Vertex[3][7] -> {14., 6.5}, Vertex[3][8] -> {14., 13.5}, 
  Vertex[3][9] -> {7., 6.5}, Vertex[3][10] -> {7., 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., {3.1642534664593485, -1.1289825969935041}, 1., 1., 
  {2.0248456731316584, -2.304293091734172}, 1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdhei/fjghgjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 16.5}, 
  Vertex[3][7] -> {6.5, 5.5}, Vertex[3][8] -> {13.5, 5.5}, 
  Vertex[3][9] -> {13.5, 12.5}, Vertex[3][10] -> {6.5, 12.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.3094561486745824, 2.0656437270482315}, 
  {3.2190837205639737, 1.0796880703830094}, 1., 1., -1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cfdhei/fjgigjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 16.5}, 
  Vertex[3][7] -> {6.5, 5.5}, Vertex[3][8] -> {13.5, 12.5}, 
  Vertex[3][9] -> {13.5, 5.5}, Vertex[3][10] -> {6.5, 12.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., 1., 1., 
  -1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cfdhei/ghgfhiif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6.5, 6.5}, 
  Vertex[3][8] -> {13.5, 6.5}, Vertex[3][9] -> {13.5, 13.5}, 
  Vertex[4][6] -> {6.5, 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.850438562747845, 5.128200769409319}, 
  {4.911720676097125, -1.8677801080253595}, 1., -1., -1., -1.}}


==> FeynArts/ShapeData/afbg/cfdhei/ghgihfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {13.5, 6.5}, 
  Vertex[3][8] -> {13.5, 13.5}, Vertex[3][9] -> {6.5, 6.5}, 
  Vertex[4][6] -> {6.5, 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., {4.596194077712559, -1.2908465042711057}, 
  {3.131293662370234, 5.130962066053011}, 1., 
  {3.381198012539343, -1.9872442680827502}, {1.9798989873223336, 
   -0.7853981633974483}, 1., -1., -1.}}


==> FeynArts/ShapeData/afbg/cfdhei/gigfhihf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6.5, 6.5}, 
  Vertex[3][8] -> {13.5, 13.5}, Vertex[3][9] -> {13.5, 6.5}, 
  Vertex[4][6] -> {6.5, 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.869233347080714, 5.1824628770042365}, 1., -1., 1., -1., 
  {1.5532224567009072, 2.562518384222063}, -1.}}


==> FeynArts/ShapeData/afbg/cfdhei/hgfigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][9] -> {10., 10.}, 
  Vertex[2][8] -> {16.6, 7.95}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., {1.9602295783912658, 3.9000673421984313}, 1., 1., 
  {3.662308015445998, -1.2083602717087563}, {2.0742468512691543, 
   2.321571460155339}, 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdhei/hifggi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 14.5}, 
  Vertex[3][7] -> {8., 6.5}, Vertex[3][9] -> {13., 6.5}, 
  Vertex[2][8] -> {16.5, 8.25}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cfdhei/igfhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][9] -> {15., 3.5}, 
  Vertex[3][6] -> {10., 16.}, Vertex[3][7] -> {10., 4.}, 
  Vertex[3][8] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cfdhei/ihfggh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][9] -> {16.75, 4.75}, 
  Vertex[3][6] -> {9., 15.5}, Vertex[3][7] -> {9., 6.5}, 
  Vertex[3][8] -> {13.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., -1., {1.5443445211480513, 3.6385612584688465}, -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cgdfef/gf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 14.5}, 
  Vertex[4][6] -> {10., 6.}}, {0., 0., 0., 0., 0., 0.}, 
 {{3.538714455844099, 4.281154827102271}, {3.807886552931743, 
   5.04031229588609}, 1., {2.549637796323021, 4.1344100459431985}, -1., -1.}}


==> FeynArts/ShapeData/afbg/cgdfef/ghfhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 16.}, 
  Vertex[4][6] -> {10., 4.}, Vertex[4][8] -> {10., 10.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {14.5, 10.5}}, 
 {{4.427471061452575, 4.420074297269839}, {4.562071897723665, 
   -1.2881360039488245}, 1., -1., -1., {1.9525624189766635, 
   3.8363309297864965}, {1.346291201783626, -0.3805063771123649}, 1.}}


==> FeynArts/ShapeData/afbg/cgdfef/ghifhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 16.5}, 
  Vertex[4][6] -> {10., 3.5}, Vertex[3][8] -> {10., 12.5}, 
  Vertex[3][9] -> {10., 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{4.428317965096905, 4.394824562579698}, {4.407096549884062, 
   -1.2429837410018019}, 1., -1., -1., -1., {1.3892443989449799, 
   3.6696671020161533}, {1., 6.283185307179586}, 1.}}


==> FeynArts/ShapeData/afbg/cgdfef/hfhghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {7., 4.5}, 
  Vertex[3][8] -> {11.4, 10.1}, Vertex[4][7] -> {8.5, 15.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{4.051234379790929, 4.348410023875045}, {4.43846820423443, 
   -1.2593602817346117}, 1., -1., -1., 1., 1., 
  {1.3651739815862296, -6.05808356277477}}}


==> FeynArts/ShapeData/afbg/cgdfef/hghf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 15.5}, 
  Vertex[4][6] -> {10., 6.5}, Vertex[2][8] -> {10., 11.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {{4.47213595499958, 4.3906384259880475}, 
  {4.038873605350878, -1.190289949682532}, 1., 
  {1.7492855684535902, 3.835294660727379}, -1., 1., 
  {1.3865424623862046, 3.5891126287469626}}}


==> FeynArts/ShapeData/afbg/cgdfeg/fg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[4][7] -> {10., 5.5}}, {0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.697073557013984, 4.988289987237834}, 
  {3.7165171868296265, -1.9809236673363877}, -1., 1.}}


==> FeynArts/ShapeData/afbg/cgdfeg/fhghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[4][7] -> {10., 4.}, Vertex[4][8] -> {10., 10.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {5.5, 10.5}}, 
 {-1., 1., {2.402082429892863, 2.203894689919861}, 
  {2.462214450449026, 0.92106754050709}, -1., 
  {1.4430869689661816, 2.8966139904629293}, {1.9811612756158943, 
   -2.3918936028716686}, 1.}}


==> FeynArts/ShapeData/afbg/cgdfeg/fhighihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.5}, 
  Vertex[4][7] -> {10., 3.5}, Vertex[3][8] -> {10., 13.}, 
  Vertex[3][9] -> {10., 8.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {2.3521266972678148, 2.203009734398665}, 
  {2.6669270706189177, 1.0336167081307677}, -1., 1., 1., 1., 
  {1.4142135623730951, 0.7853981633974483}}}


==> FeynArts/ShapeData/afbg/cgdfeg/hfhg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[4][7] -> {10., 5.5}, Vertex[2][8] -> {10., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., {2.7950849718747373, 
   2.106686416671298}, {2.704163456597992, 1.0108565296805083}, -1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cgdfeg/hghfhf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][7] -> {10., 4.5}, 
  Vertex[3][8] -> {10., 9.}, Vertex[4][6] -> {10., 14.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {3.099193443462347, 2.067126769667409}, 
  {2.7879203718901295, 0.9909586586073682}, -1., 1., 
  {1.118033988749895, -0.4636476090008061}, 1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/fgghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[4][7] -> {10., 7.5}, Vertex[4][8] -> {15., 5.25}}, 
 {0., 0., 0., 0., 0., 0., 0., {13.1, 1.1999999999999993}}, 
 {-1., 1., {4.16293165929973, 4.373289574641954}, 
  {3.400367627183861, 1.1316394973432935}, 1., 1., 
  {1.625, 2.388441372627599}, {3.0793668180325646, 4.585557907611751}}}


==> FeynArts/ShapeData/afbg/cgdfeh/fgighihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][8] -> {17.65, 3.6999999999999993}, Vertex[3][9] -> {13., 5.1}, 
  Vertex[4][7] -> {10., 6.}}, {0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., 1., {4.038873605350878, 5.069697663392789}, 
  {3.150396800404671, -1.1638140836537456}, -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/fhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[3][6] -> {10., 14.5}, Vertex[3][8] -> {10., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., {4.697073557013984, 
   4.988289987237834}, {3.500357124637427, -1.9434412306447264}, -1., 1., 
  -1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/fhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10.5, 5.}, 
  Vertex[4][7] -> {9.5, 15.}, Vertex[4][8] -> {12., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.8916577444580094, 5.119142311930753}, {4.123105625617661, 
   -1.2095560175855462}, 1., {3.1535694062442943, 4.27549415462465}, 
  {2.5622255950637918, -2.125698441627126}, -1., -1., 
  {1.7088007490635058, -0.8224182792713782}}}


==> FeynArts/ShapeData/afbg/cgdfeh/fhgihiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {16.5, 13.5}, 
  Vertex[3][7] -> {6., 12.}, Vertex[3][8] -> {17., 6.}, 
  Vertex[4][9] -> {11.5, 9.}}, {0., 0., 0., 0., 0., 0., 0., 0., {9.6, 4.75}}, 
 {{3.511765937530575, 4.313929062073906}, -1., 
  {3.1827660925679098, 5.132544638034715}, 1., -1., 
  {1.88215302247187, 2.3836875610445074}, {1.3793114224133716, 
   2.829905803350797}, 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/fhgihjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {15.5, 12.5}, 
  Vertex[3][7] -> {4.5, 11.5}, Vertex[3][8] -> {15.5, 5.}, 
  Vertex[3][9] -> {7.6, 9.65}, Vertex[3][10] -> {12.15, 7.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.7215588131856796, 4.336490865582445}, -1., 
  {3.0405591591021537, 5.156808190285789}, 1., -1., 
  {1.6124515496597085, 2.489895007046596}, 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/fhgiihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {13.5, 12.}, 
  Vertex[3][7] -> {4., 9.5}, Vertex[3][9] -> {9.5, 5.}, 
  Vertex[4][8] -> {15., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{6.269968101992227, 4.5209305857171405}, -1., 
  {7.352720584926371, 4.890349357922803}, 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/fhhiigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {14., 12.}, 
  Vertex[3][8] -> {15.5, 5.}, Vertex[3][9] -> {10., 5.5}, 
  Vertex[4][7] -> {6.5, 9.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{4.716990566028302, 4.364882998263874}, -1., 
  {6.087692502089771, 4.944210508038799}, 1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/fighhiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {14.5, 13.5}, 
  Vertex[3][7] -> {3.5, 12.5}, Vertex[3][8] -> {9.5, 4.}, 
  Vertex[4][9] -> {12.1, 9.}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {15.95, 6.65}}, {{3.7589892258425004, 4.31612386722726}, -1., 
  {3.7725985739275245, 5.052519817609728}, 1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/fighhjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {16.5, 14.}, 
  Vertex[3][7] -> {4., 12.}, Vertex[3][8] -> {9.5, 4.5}, 
  Vertex[3][9] -> {14.3, 11.2}, Vertex[3][10] -> {11.45, 7.1}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.288236609491477, 4.282069219768777}, -1., 
  {4.231430018327137, 5.027006352156793}, 1., -1., -1., 1., 
  {1.2963892162464168, 2.9040974803217883}, 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/fighihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {16.5, 12.5}, 
  Vertex[3][7] -> {3.5, 12.5}, Vertex[3][9] -> {14.85, 10.35}, 
  Vertex[4][8] -> {11.5, 6.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{7.115124735378854, 4.541009853995182}, -1., 
  {7.044501401802686, 4.925656223226361}, 1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/figihihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {12.5, 12.}, 
  Vertex[3][7] -> {3., 10.5}, Vertex[3][8] -> {17., 4.5}, 
  Vertex[4][9] -> {12.5, 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{5.5901699437494745, 4.45983470460663}, 1., 
  {7.420411039827915, 4.9011957943729865}, 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/figiihhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][9] -> {10., 10.}, 
  Vertex[4][8] -> {16.55, 5.4}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {14.05, 1.5500000000000007}}, 
 {-1., 1., {4.727049819919396, 5.026018554401807}, 
  {3.5128336140500593, -1.2334476943401604}, 1., 1., -1., 
  {2.4332334454383933, 2.100769612383231}, {2.6386549603917535, 
   4.816185597599267}}}


==> FeynArts/ShapeData/afbg/cgdfeh/figiijhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 15.5}, 
  Vertex[3][7] -> {6.5, 4.5}, Vertex[3][8] -> {17.1, 4.5}, 
  Vertex[3][9] -> {6.5, 10.}, Vertex[3][10] -> {12.95, 6.65}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., 1., {5.798275605729691, 4.972146012753669}, 
  {4.875705077217039, -1.2866504764825377}, -1., 1., -1., 
  {2.1368785646358104, 4.120904092596047}, 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/figjhihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {16.5, 12.5}, 
  Vertex[3][7] -> {4., 12.}, Vertex[3][8] -> {11., 3.5}, 
  Vertex[3][9] -> {14.5, 9.5}, Vertex[3][10] -> {7.5, 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5514081714159533, 4.247420866586432}, -1., 
  {3.4713109915419564, 5.133754112757867}, 1., -1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/fihihgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][8] -> {6.5, 7.}, Vertex[3][9] -> {10., 12.5}, 
  Vertex[4][7] -> {13.5, 7.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., {2.9820295102496894, -1.1112695735887723}, 
  {3.5288099977187777, 2.0193016288260806}, {3.0955613384328213, 
   1.046032787215689}, {2.375394704043941, -2.1426278333556006}, 1., -1., 
  -1., -1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/gffhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 15.5}, 
  Vertex[4][6] -> {10., 10.}, Vertex[4][8] -> {15., 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {12.35, 2.8999999999999986}}, 
 {{3.19100297712177, 4.300440148232896}, {3.5131894341182344, 
   -1.9551302619950217}, 1., {2.1224985276791126, 5.364797495412729}, 1., 
  -1., {1.8337120820892254, 2.3032638443062106}, 
  {2.259424705539, 4.9129884127673}}}


==> FeynArts/ShapeData/afbg/cgdfeh/gfifhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 15.5}, 
  Vertex[3][8] -> {17.4, 3.8999999999999986}, Vertex[3][9] -> {13.1, 5.4}, 
  Vertex[4][6] -> {10., 6.5}}, {0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {{3.7576588456111875, 4.285929300647748}, {2.9410882339705484, 
   -2.0451962095868037}, 1., 1., -1., {1.4999999999999998, 
   3.7850937623830783}, -1., 1., {1.3897481786280548, -0.9954146675968287}}}


==> FeynArts/ShapeData/afbg/cgdfeh/ghfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {8., 4.5}, 
  Vertex[4][6] -> {9., 14.5}, Vertex[4][8] -> {8., 9.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {5.482928049865327, 4.972940521226929}, 
  {3.7165171868296265, -1.9202926687428956}, {2.0880613017821097, 
   -2.38648825011112}, -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/ghhiifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {4., 13.}, 
  Vertex[3][8] -> {9.5, 4.5}, Vertex[3][9] -> {10.55, 7.7}, 
  Vertex[4][6] -> {12.4, 13.1}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.7901187316494447, 4.324012747977514}, -1., 
  {2.4083189157584592, 5.3115643033709965}, 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/gihihfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {4.5, 10.}, 
  Vertex[3][8] -> {14.5, 3.}, Vertex[3][9] -> {8.5, 6.5}, 
  Vertex[4][6] -> {14.5, 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.1400636936215167, 4.123522570544626}, -1., 
  {1.866815470259447, 5.503355014975059}, 1., 1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/hfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][8] -> {15., 4.75}, 
  Vertex[3][7] -> {10., 15.5}, Vertex[4][6] -> {10., 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {{3.6224991373359914, 4.303561565728036}, 
  {3.946200704475129, -1.1997014365010195}, 1., 
  {2.4703238654071247, 5.319202295517097}, 1., 
  {2.3012225011936582, -0.9364212976968689}, -1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/hfhgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {10., 6.}, 
  Vertex[4][6] -> {13.5, 12.}, Vertex[4][7] -> {6.5, 12.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {{4.88082984747471, 4.416994360369005}, 
  -1., {3.0405591591021537, 5.1430814917711976}, 1., 1., 1., -1., -1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/hgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][8] -> {15., 4.25}, 
  Vertex[3][6] -> {10., 14.5}, Vertex[4][7] -> {10., 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., {5.153882032022076, 
   5.029610124387149}, {3.8538941345086264, -1.9425146186045144}, -1., -1., 
  1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/hifigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][8] -> {15.5, 6.}, 
  Vertex[3][6] -> {10., 15.5}, Vertex[3][7] -> {10., 4.5}, 
  Vertex[3][9] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.377034498680477, 4.985901123603393}, 
  {3.733630940518893, -1.2022745578200045}, -1., {2.5, -2.229002257966032}, 
  1., -1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/ifihgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 8.}, 
  Vertex[2][9] -> {10., 12.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {1.5811388300841898, 2.587285157388242}, 
  {2.23606797749979, 0.9272952180016123}, {1.75, -2.6387494426619322}, -1., 
  1., -1.}}


==> FeynArts/ShapeData/afbg/cgdfeh/igihfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 12.}, 
  Vertex[2][9] -> {10., 8.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {6.066712454039668, 4.952370732024079}, 
  {4.430857704779063, -1.887650959478096}, {2.5495097567963922, 
   -2.211381991953406}, 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cgdgef/fg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 5.5}, 
  Vertex[4][7] -> {10., 13.99999999999999}}, {0., 0., 0., 0., 0., 0.}, 
 {{4.114608122288196, 4.3541338802891}, {3.846101922726433, 
   -1.1906488228054712}, 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdgef/fhghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.}, 
  Vertex[4][7] -> {10., 16.}, Vertex[4][8] -> {10., 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {14.5, 9.5}}, 
 {{4.8541219597369, 4.4105788026223065}, {4.78539444560216, 
   -1.2872833533677484}, 1., 1., -1., {1.4142135623730951, 
   -0.7853981633974483}, {1.5206906325745544, 0.47835243137865735}, 1.}}


==> FeynArts/ShapeData/afbg/cgdgef/fhighihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 3.5}, 
  Vertex[4][7] -> {10., 16.5}, Vertex[3][8] -> {10., 7.5}, 
  Vertex[3][9] -> {10., 12.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{4.518849411078001, 4.3853295955538565}, {4.25, -1.2471214643180506}, 1., 
  1., -1., 1., {1.5882380174268593, -0.49180917598869844}, 1., 
  0.7692307692307692}}


==> FeynArts/ShapeData/afbg/cgdgef/hfhg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 5.}, 
  Vertex[4][7] -> {10., 13.5}, Vertex[2][8] -> {10., 9.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {{3.1622776601683795, 4.2487413713838835}, 
  {3.8078865529319543, -1.1902899496825319}, 1., 1., 1., -1., 
  {1.5264337522473759, -0.551654982528547}}}


==> FeynArts/ShapeData/afbg/cgdgef/hghfhf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][7] -> {8.5, 16.5}, 
  Vertex[3][8] -> {11.1, 11.55}, Vertex[4][6] -> {7., 7.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.2422985673746947, 4.258825063210673}, {4.411632350955823, 
   -1.2452863916124866}, 1., 1., -1., {1.8027756377319946, 
   -0.9685089806599326}, {1.6378339354159197, 5.215861280308576}, 
  {1.6500000000000004, 0.5585993153435629}}}


==> FeynArts/ShapeData/afbg/cgdgeh/fgfhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.5}, 
  Vertex[4][7] -> {10., 13.5}, Vertex[4][8] -> {15., 3.75}}, 
 {0., 0., 0., 0., 0., 0., 0., {15.65, 8.3}}, 
 {{4.159627387158614, 4.39889620131713}, {3.7165171868296265, 
   -1.9322664506164111}, 1., {1.7755280904564705, -0.6695521137400697}, -1., 
  {1., -3.141592653589793}, 1., {1.7691806012954134, 0.9672739051249026}}}


==> FeynArts/ShapeData/afbg/cgdgeh/fghfhf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][7] -> {8., 15.5}, 
  Vertex[3][8] -> {12.85, 6.65}, Vertex[4][6] -> {8., 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{2.884874347350331, 4.192024974800548}, {4.018084120572888, 
   -1.2099845052794613}, 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdgeh/fifghihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 5.5}, 
  Vertex[3][8] -> {17.65, 3.5500000000000007}, Vertex[3][9] -> {12.95, 4.75}, 
  Vertex[4][7] -> {10., 13.5}}, {0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {{4.092981798151563, 4.343148573983008}, {2.898706608127149, 
   -2.0135768886359093}, 1., {1.6324827717314507, -0.5354616826867065}, -1., 
  1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdgeh/ghfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][7] -> {16., 12.}, 
  Vertex[3][6] -> {3.9, 14.35}, Vertex[4][8] -> {9.3, 13.25}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., {2.170829334609241, -0.9172718132565139}, 1., -1., 
  {2.2114757516192665, -2.1957951595597587}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdgeh/hffg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][8] -> {15., 3.75}, 
  Vertex[3][6] -> {10., 4.5}, Vertex[4][7] -> {10., 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {{4.326950427263987, 4.3426118052871345}, 
  {3.712142238654118, -1.18018928309721}, 1., 1., 1., 1., 
  {1.7500000000000007, 0.6435011087932846}}}


==> FeynArts/ShapeData/afbg/cgdgeh/igfhfihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][7] -> {10., 15.5}, 
  Vertex[3][6] -> {6.5, 4.}, Vertex[3][8] -> {13.5, 4.}, 
  Vertex[3][9] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.638654960391752, 5.277355133136548}, {3.3889526405661092, 
   1.9540424230798048}, 1., 1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhef/fgghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.5}, 
  Vertex[4][7] -> {10., 13.5}, Vertex[4][8] -> {15.8, 11.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {14.8, 8.}}, 
 {{4.038873605350878, 4.331882603272325}, {3.5794552658190883, 
   -1.1369018398127557}, 1., 1., -1., -1., {1.5890248582070698, 
   2.3242750012255864}, 1.}}


==> FeynArts/ShapeData/afbg/cgdhef/fgighihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.}, 
  Vertex[4][7] -> {10., 13.5}, Vertex[3][8] -> {17.1, 11.}, 
  Vertex[3][9] -> {12.8, 12.55}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{4.038873605350878, 4.331882603272325}, {3.816084380618437, 
   -1.2561490467707648}, 1., -1., 1., -0.7692307692307692, -1., 
  {1.9949749371859264, -0.9689085784991911}, 1.}}


==> FeynArts/ShapeData/afbg/cgdhef/fhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 14.5}, 
  Vertex[3][8] -> {10., 10.}, Vertex[3][6] -> {10., 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {{3.5794552658190883, 4.333763184036102}, 
  {3.8078865529320436, 5.0928953574969995}, 1., 
  {1.610124218810462, -0.6310793874713285}, -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cgdhef/fhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 4.5}, 
  Vertex[4][7] -> {7.9, 14.85}, Vertex[4][8] -> {11., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.6503424496887957, 5.166070141979288}, {3.932000127161748, 
   -1.1783583125366706}, 1., -1., -1., 1., -1., 
  {1.6500000000000004, -0.5585993153435624}}}


==> FeynArts/ShapeData/afbg/cgdhef/fhgihiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.}, 
  Vertex[3][7] -> {10., 16.}, Vertex[3][8] -> {10., 7.}, 
  Vertex[4][9] -> {10., 11.}}, {0., 0., 0., 0., 0., 0., 0., 0., {14.5, 11.}}, 
 {{4.808846015417836, 4.391772212350303}, {4.47213595499958, 
   -1.273431181570973}, 1., {1.7204650534085242, 3.800682699924001}, -1., 1., 
  {1.5206906325745553, 3.950242439797704}, -1., 
  {1.4142135623730951, 0.7853981633974483}}}


==> FeynArts/ShapeData/afbg/cgdhef/fhgihjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9.5, 5.5}, 
  Vertex[3][7] -> {8., 16.5}, Vertex[3][8] -> {14., 7.5}, 
  Vertex[3][9] -> {9.65, 13.95}, Vertex[3][10] -> {12.4, 9.8}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{4.011545836706842, 1.182106826288662}, {3.176476034853718, 
   -2.0419814814871344}, 1., -1., -1., {1.7204650534085255, 
   3.673915164822639}, {1.3476831971943553, 0.289877294211891}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhef/fhgiihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9.5, 6.}, 
  Vertex[3][7] -> {11.5, 16.5}, Vertex[3][9] -> {12.7, 13.25}, 
  Vertex[4][8] -> {14.5, 8.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{4.589389937671455, 4.412359828110715}, {5.488624600025037, 
   -1.3101939350475558}, 1., -1., -1., {1.6620770138594665, 
   0.8526916655373642}, -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhef/fhhiigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 4.}, 
  Vertex[3][8] -> {13., 8.}, Vertex[3][9] -> {11.5, 10.}, 
  Vertex[4][7] -> {8.5, 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{5.173490117899134, 4.434089321379578}, {4.8192323040085965, 
   -1.2348897039154032}, 1., -1., -1., 1., 1., 
  {1.4534441853748625, -0.6568590928486134}, 1.}}


==> FeynArts/ShapeData/afbg/cgdhef/fighhiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.}, 
  Vertex[3][7] -> {10., 16.}, Vertex[3][8] -> {10., 13.}, 
  Vertex[4][9] -> {10., 8.5}}, {0., 0., 0., 0., 0., 0., 0., 0., {14.5, 8.5}}, 
 {{4.014037867285261, 4.363322817423286}, {4.970160963188214, 
   -1.2944884202164164}, 1., {2.425386567126982, -1.0293609108562076}, -1., 
  {1.4705441169852735, 2.525295716193722}, -1., 1., 
  {1.6620770138594665, -0.8066715494215094}}}


==> FeynArts/ShapeData/afbg/cgdhef/fighhjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 5.5}, 
  Vertex[3][7] -> {11., 16.}, Vertex[3][8] -> {15.5, 13.}, 
  Vertex[3][9] -> {10.3, 7.5}, Vertex[3][10] -> {13.8, 11.2}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.212864765283469, 5.187229133180436}, {4.057708713054696, 
   1.9642469647238323}, 1., 1., -1., -1., {1.597654530867046, 
   2.510243724346016}, -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhef/fighihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10.5, 5.5}, 
  Vertex[3][7] -> {10., 16.5}, Vertex[3][9] -> {12.5, 8.35}, 
  Vertex[4][8] -> {15.5, 13.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{5.755432216610669, 4.4770826346670525}, {6.485560885536423, 
   -1.3359400173213523}, 1., 1., -1., 1., {1.4577379737113252, 
   2.5244012620494316}, 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhef/figihihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.5}, 
  Vertex[3][7] -> {10., 15.5}, Vertex[3][8] -> {15.5, 10.}, 
  Vertex[4][9] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{6.046693311223912, 4.470522340406482}, {6.046693311223912, 
   -1.3289296868166898}, 1., 1., -1., {1.5443445211480498, 
   2.6344941491974563}, {1.5508062419270818, 0.36254423726450824}, 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhef/figiihhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.}, 
  Vertex[3][7] -> {10., 16.}, Vertex[3][9] -> {10., 10.}, 
  Vertex[4][8] -> {15.5, 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {15.5, 13.65}}, {{4.25, 4.441333552413688}, 
  {3.913118960624632, -1.9169322903642572}, 1., -1., 1., 
  {1.0307764064044151, 2.896613990462929}, {1.0307764064044151, 
   0.24497866312686423}, 1., 0.7692307692307692}}


==> FeynArts/ShapeData/afbg/cgdhef/figiijhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.}, 
  Vertex[3][7] -> {10., 16.}, Vertex[3][9] -> {10., 10.}, 
  Vertex[3][8] -> {17.5, 10.}, Vertex[3][10] -> {13., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.913118960624632, 5.05852494395405}, {4.038873605350878, 
   -1.190289949682532}, 1., 1., -1., {1.0307764064044151, 2.896613990462929}, 
  {1.0307764064044151, 0.24497866312686423}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhef/figjhihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {12., 3.5}, 
  Vertex[3][7] -> {6., 16.5}, Vertex[3][8] -> {15.5, 14.}, 
  Vertex[3][9] -> {12., 8.}, Vertex[3][10] -> {8.5, 14.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.3708307581366355, 1.1281037338830313}, {2.0081085628023203, 
   -2.3310809659737144}, 1., 1., -1., 1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cgdhef/fihihgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.5}, 
  Vertex[3][8] -> {13.5, 14.}, Vertex[3][9] -> {10., 8.}, 
  Vertex[4][7] -> {6.5, 14.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.49471912359382, 5.048575023561245}, {3.304920573932148, 
   -1.1278711396865746}, 1., 1., -1., 1., -1., -1., -1.}}


==> FeynArts/ShapeData/afbg/cgdhef/gffhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 15.5}, 
  Vertex[4][6] -> {10., 6.}, Vertex[4][8] -> {16.2, 8.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {15.05, 12.25}}, 
 {{3.3541019662496847, 4.338055364377106}, {4.038873605350878, 
   -1.190289949682532}, 1., -1., -1., 0.6165853669954389, 
  {1.2349089035228478, 0.6332046828476597}, 1.}}


==> FeynArts/ShapeData/afbg/cgdhef/gfifhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 15.5}, 
  Vertex[4][6] -> {10., 6.5}, Vertex[3][8] -> {17.2, 9.}, 
  Vertex[3][9] -> {13., 7.55}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.7165171868296265, 5.073859104206204}, {4.697073557013984, 
   -1.2496261553859034}, 1., 1., -1., {1., 6.283185307179586}, 
  {1., 5.961434752782944}, 1., {1.9147911113225908, 0.9223997494578184}}}


==> FeynArts/ShapeData/afbg/cgdhef/ghfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {7.5, 16.5}, 
  Vertex[4][6] -> {8.5, 7.}, Vertex[4][8] -> {11.5, 11.6}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.304920573932148, 5.160095910740542}, {4.089315346118467, 
   -1.2022797827861467}, 1., 1., -1., -1., {1.4812494725737468, 
   0.40831377706005667}, 1.}}


==> FeynArts/ShapeData/afbg/cgdhef/ghhiifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {7.5, 16.5}, 
  Vertex[3][8] -> {12., 13.}, Vertex[3][9] -> {10.5, 10.55}, 
  Vertex[4][6] -> {7.5, 6.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{4.828301978956992, 4.388541993000649}, {6.010407640085654, 
   -1.288335226976371}, 1., 1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhef/gihihfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {8., 16.5}, 
  Vertex[3][8] -> {13.5, 6.5}, Vertex[3][9] -> {10., 12.5}, 
  Vertex[4][6] -> {6.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{1.9906029237394383, 5.428017047700509}, {3.981205847478877, 
   1.9762766945305534}, 1., -1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhef/hfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][8] -> {15., 8.25}, 
  Vertex[3][7] -> {10., 16.}, Vertex[4][6] -> {10., 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {{3.9629534440868723, 4.360538030891039}, 
  {4.718580294961611, -1.2824118241457487}, -1., -1., -1., 
  {2.238442538909587, 4.022172201246844}, -1.}}


==> FeynArts/ShapeData/afbg/cgdhef/hfhgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {14., 10.}, 
  Vertex[4][6] -> {8., 6.5}, Vertex[4][7] -> {8., 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {{4.038873605350878, 4.337790954018382}, 
  {4.038873605350878, -1.1961983004285885}, 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhef/hgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.}, 
  Vertex[4][7] -> {10., 13.5}, Vertex[2][8] -> {15., 11.75}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {{4.718580294961611, 4.424004477735542}, 
  {3.9629534440868723, -1.2189453773012455}, 1., 1., 1., 
  {2.238442538909587, -0.8805795476570508}, 1.}}


==> FeynArts/ShapeData/afbg/cgdhef/hifigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.}, 
  Vertex[3][7] -> {10., 16.}, Vertex[3][9] -> {10., 10.}, 
  Vertex[2][8] -> {15., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.904334817281545, 4.38348174921515}, {5.0990195135927845, 
   -1.2790868156178354}, 1., {1.4317821063276366, -0.43240777557053844}, 1., 
  {1.6710774967068414, -0.6794138054078485}, 1., 
  {1.504160895649133, 3.515926269597377}}}


==> FeynArts/ShapeData/afbg/cgdhef/ifihgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.}, 
  Vertex[3][7] -> {10., 16.}, Vertex[3][8] -> {10., 12.}, 
  Vertex[2][9] -> {10., 8.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.721493407810712, 4.400324989426193}, {4.63060471212994, 
   -1.2676514818236764}, 1., {1.9830532015051927, -0.7853981633974483}, 
  {2.0402205763103156, -0.8423313878883013}, -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cgdhef/igihfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.}, 
  Vertex[3][7] -> {10., 16.}, Vertex[3][8] -> {10., 8.}, 
  Vertex[2][9] -> {10., 12.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.721493407810712, 4.400324989426193}, {4.47213595499958, 
   -1.2490457723982544}, 1., {2.6172504656604794, 5.273371134744993}, 
  {2.289650628371062, -0.9194726917751875}, 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cgdheg/fgfhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 13.5}, 
  Vertex[4][7] -> {10., 5.5}, Vertex[4][8] -> {11.25, 12.2}}, 
 {0., 0., 0., 0., 0., 0., 0., {12., 16.}}, 
 {-1., 1., {4.16082924427331, 4.428673723092301}, 
  {2.4648782931414686, -2.030899634111976}, 1., 1., 
  {1.6087650543196166, 0.8178088041501611}, 1.}}


==> FeynArts/ShapeData/afbg/cgdheg/fghfhf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][7] -> {10., 5.}, 
  Vertex[3][8] -> {11., 16.}, Vertex[4][6] -> {6., 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., {2.844292530665579, 2.088825746921563}, 
  {3.1764760348537187, 1.079811779536266}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdheg/fifghihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 15.5}, 
  Vertex[4][7] -> {12., 4.}, Vertex[3][8] -> {14., 12.35}, 
  Vertex[3][9] -> {9.6, 14.1}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {3.7963798545456418, 4.383495690318634}, 
  {2.2534695471649933, -2.1659204716682274}, 1., -1., 1., 1., 
  {1.6187417953460017, -5.25063847972138}}}


==> FeynArts/ShapeData/afbg/cgdheg/ghfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][7] -> {14.5, 8.}, 
  Vertex[3][6] -> {3.35, 13.25}, Vertex[4][8] -> {8.5, 11.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., {1.6867127793432986, 3.899164998846586}, 
  {1.8601075237738272, 0.7194871736781683}, -1., 
  {2.0742468512691543, -3.9803751604779762}, 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdheg/hffg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[4][7] -> {10., 4.5}, Vertex[2][8] -> {13.55, 13.55}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., {4.784610746967823, 
   4.415929882782364}, {2.25194360497771, -2.2393909635977023}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdheg/igfhfihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][7] -> {10., 5.}, 
  Vertex[3][6] -> {6.5, 16.}, Vertex[3][8] -> {13.5, 16.}, 
  Vertex[3][9] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., {2.5004999500099974, 2.245537269018449}, 
  {3.212864765283469, 1.1114759921215764}, -1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cgdheh/fgfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 14.5}, 
  Vertex[3][6] -> {10., 7.}, Vertex[3][8] -> {15.5, 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {{3.696281915655243, 4.340513224596259}, 
  {3.8694314827891705, -1.2002930954922844}, 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdheh/fgfhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 3.5}, 
  Vertex[4][7] -> {8.5, 11.}, Vertex[4][8] -> {15., 7.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {{5.062114182829147, 4.428871152423649}, 
  {3.473110997362451, -1.1427374003485253}, 1., 1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cgdheh/fgfihiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 10.}, 
  Vertex[3][7] -> {6.5, 15.5}, Vertex[3][8] -> {17., 7.}, 
  Vertex[4][9] -> {11.65, 8.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {10.6, 4.4}}, {{2.4520399670478463, 4.151285716663225}, 
  {2.173131381210073, -2.185414509947786}, 1., -1., -1., 1., 
  {1.6007810593582121, -0.7162018847788658}, 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdheh/fgfihjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7.5, 8.5}, 
  Vertex[3][7] -> {7.5, 15.5}, Vertex[3][8] -> {17.5, 6.5}, 
  Vertex[3][9] -> {10.1, 7.95}, Vertex[3][10] -> {15.2, 6.95}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.0083217912982656, 4.230016968209535}, {3.384154251803543, 
   -1.1740234419527082}, 1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdheh/fgfiihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7.5, 7.5}, 
  Vertex[3][7] -> {7.5, 15.}, Vertex[3][9] -> {11.5, 6.9}, 
  Vertex[4][8] -> {17., 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.6769552621700474, 4.317597860684929}, {4.680277769534625, 
   -1.2422891184624691}, 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdheh/fhfigiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.}, 
  Vertex[3][7] -> {10., 16.}, Vertex[3][8] -> {16.5, 5.5}, 
  Vertex[4][9] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., {14.5, 10.}}, 
 {{4.540099117860755, 4.395321951247958}, {4.25, -1.2471214643180506}, 1., 
  -1., -1., 1., {1.4705441169852735, -0.6162969373960714}, 
  {1.8398369492974096, 3.965433407008429}, 1.}}


==> FeynArts/ShapeData/afbg/cgdheh/fhfigjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.5}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {16.5, 11.}, 
  Vertex[3][9] -> {10., 13.}, Vertex[3][10] -> {10., 8.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {4.934065261019558, 1.885512999540083}, 1., 1., 
  {2.6196373794859475, 4.159547758792151}, 1., -1., 1., 
  {0.7905694150420933, 0.6055446636049704}}}


==> FeynArts/ShapeData/afbg/cgdheh/fhfiigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 6.}, 
  Vertex[3][8] -> {16., 5.5}, Vertex[3][9] -> {12., 9.85}, 
  Vertex[4][7] -> {9.5, 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{5.031152949374527, 4.419202083826807}, {5.488624600025037, 
   -1.3101939350475558}, 1., -1., -1., 1., {1.75, 0.7188299996216245}, 1., 
  1.}}


==> FeynArts/ShapeData/afbg/cgdheh/gffhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {8.5, 15.5}, 
  Vertex[4][6] -> {8.5, 7.5}, Vertex[4][8] -> {13.65, 6.2}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{2.91247317584214, 5.2278721073509775}, {4.095424275945046, 
   -1.2004431629156682}, 1., -1., -1., {2.704163456597992, 
   4.124386376837122}, 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdheh/gfhiifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {7.5, 15.5}, 
  Vertex[3][8] -> {17., 6.5}, Vertex[3][9] -> {13., 6.5}, 
  Vertex[4][6] -> {7.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{5.062114182829147, 4.397089949381016}, {5.533985905294664, 
   -1.2722973952087173}, 1., 1., 1., {2.1800229356591645, 4.073474995380803}, 
  -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdheh/gififhih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {8., 15.5}, 
  Vertex[3][6] -> {6.5, 5.5}, Vertex[3][9] -> {10., 11.5}, 
  Vertex[4][8] -> {13.5, 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.0615528128088303, 5.438156430650968}, {3.471310991541957, 
   2.018827830985911}, 1., -1., -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cgdheh/gihfifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10.5, 17.}, 
  Vertex[3][8] -> {17., 6.5}, Vertex[3][9] -> {12.45, 12.85}, 
  Vertex[4][6] -> {11., 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{5.129571132170798, 4.4909406094662705}, {6.269968101992227, 
   -1.3168775045097032}, 1., -1., -1., {1.5, 2.677945044588987}, -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdheh/gihififi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {9.5, 15.5}, 
  Vertex[3][8] -> {17., 6.}, Vertex[3][6] -> {9.5, 7.}, 
  Vertex[4][9] -> {13.5, 10.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{5., 4.45983470460663}, {6.309714732061981, -1.3501491441345532}, 1., -1., 
  -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdheh/gihjfifjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {8., 4.5}, 
  Vertex[3][8] -> {16.5, 6.5}, Vertex[3][6] -> {4.5, 15.5}, 
  Vertex[3][9] -> {8., 9.5}, Vertex[3][10] -> {11.5, 15.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.606788469204984, 1.886703627897739}, 1., 1., -1., 
  {5.009241459542552, 0.5866581569255083}, 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cgdheh/hffgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {16.5, 6.5}, 
  Vertex[4][6] -> {10., 7.5}, Vertex[4][7] -> {10., 13.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{2.81513765205185, -0.9877197917757519}, {3.223740063962974, 
   -1.0898156759182265}, 1., 1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cgdheh/hififgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {16.5, 6.5}, 
  Vertex[3][6] -> {13.5, 13.}, Vertex[3][9] -> {10., 7.}, 
  Vertex[4][7] -> {6.5, 13.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.6537709019431204, 4.114047859498934}, -1., 
  {1.9723082923316013, 5.463405792870155}, -1., -1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/afbg/cgdheh/ifigfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 6.5}, 
  Vertex[3][7] -> {10., 15.5}, Vertex[3][8] -> {15.5, 6.5}, 
  Vertex[2][9] -> {10., 11.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.9261749776799064, 4.250126412049472}, {3.584689665786984, 
   -1.2110123715750158}, 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdheh/ifihfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 6.5}, 
  Vertex[3][7] -> {9., 15.5}, Vertex[3][8] -> {16., 6.5}, 
  Vertex[2][9] -> {12.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.020347662107791, 4.235883228376263}, {3.684087403957729, 
   -1.1796287899218576}, 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhei/fgfhhiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7., 7.5}, 
  Vertex[3][7] -> {7., 15.5}, Vertex[3][8] -> {11., 6.5}, 
  Vertex[4][9] -> {15.5, 4.75}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {14.1, 0.4499999999999993}}, {{3.099193443462347, 4.273006744889438}, 
  {2.616295090390226, -2.098489241474031}, -1., 1., 1., 1., 1., 
  {1.29059094991403, 2.31859688593238}, {3.3105890714493706, 
   4.590519481962457}}}


==> FeynArts/ShapeData/afbg/cgdhei/fgfhhjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 7.5}, 
  Vertex[3][7] -> {6., 14.5}, Vertex[3][8] -> {10., 6.5}, 
  Vertex[3][9] -> {17.35, 3.9499999999999993}, 
  Vertex[3][10] -> {13., 5.449999999999999}}, {0., 0., 0., 0., 0., 0., 0., 
  0., 0.8, -0.8}, {{2.923183196448693, 4.261882789270233}, 
  {2.0615528128088303, -2.308611386915361}, -1., 1., -1., 1., 1., 1., 
  {1.5042356863204638, -0.8211875211328745}, 1.}}


==> FeynArts/ShapeData/afbg/cgdhei/fgfhihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 8.5}, 
  Vertex[3][7] -> {8.5, 15.5}, Vertex[3][9] -> {14.5, 4.}, 
  Vertex[4][8] -> {13.5, 9.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.952847075210474, 4.399983948295537}, {5.7118298293979315, 
   -1.2951668884127658}, 1., {2.055480479109448, 5.413994304687917}, -1., 
  {2.5, 0.9272952180016122}, -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhei/fgfihihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 4.5}, 
  Vertex[3][7] -> {9., 15.5}, Vertex[3][8] -> {16., 9.5}, 
  Vertex[4][9] -> {15., 4.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{5.814851674806504, 4.448181918158118}, {5.814851674806504, 
   -1.3065892645683255}, 1., 1., -1., {1.8027756377319946, 
   0.5880026035475675}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhei/fgfiihhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 10.}, 
  Vertex[3][7] -> {10., 15.5}, Vertex[3][9] -> {10., 6.5}, 
  Vertex[4][8] -> {15.65, 8.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {14.5, 12.}}, {{2.1360009363293826, 4.115026275782531}, 
  {3.25, -1.985788779665302}, 1., -1., -1., 0.8496431551682506, 1., 
  {1.3939601859450657, 0.6624734826757864}, {1.3536986370680881, 
   -0.3913977729125717}}}


==> FeynArts/ShapeData/afbg/cgdhei/fgfiijhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 10.}, 
  Vertex[3][7] -> {10., 15.5}, Vertex[3][9] -> {10., 6.5}, 
  Vertex[3][8] -> {17.45, 9.1}, Vertex[3][10] -> {13.15, 7.55}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{2.701851217221259, -1.0701286019201608}, {4.038873605350878, 
   -1.190289949682532}, 1., 1., -1., {1.6770509831248424, 
   0.4636476090008061}, 1., {1.4802871343087458, 2.735298343680153}, 1., 
  {1.7064363451356754, 0.9243913055509057}}}


==> FeynArts/ShapeData/afbg/cgdhei/fgfjhihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7., 8.5}, 
  Vertex[3][7] -> {7., 15.}, Vertex[3][8] -> {16., 10.}, 
  Vertex[3][9] -> {16., 3.}, Vertex[3][10] -> {10., 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.101612483854165, 4.25251493837782}, {3.7963798545456435, 
   -1.1858820439490434}, 1., 1., -1., 1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cgdhei/fhfghiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 5.}, 
  Vertex[3][8] -> {13.5, 5.}, Vertex[3][9] -> {13.5, 12.}, 
  Vertex[4][7] -> {6.5, 12.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.670385423067351, 4.406960610131927}, {3.7165171868296265, 
   -1.165442219692082}, {3.7165171868296265, 5.095498388494214}, 
  {3.473110997362451, 5.09941523251169}, {4.670385423067351, 
   -1.9253345166957052}, 1., 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cgdhei/fhfighii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.}, 
  Vertex[3][7] -> {10., 16.}, Vertex[3][8] -> {10., 11.5}, 
  Vertex[4][9] -> {15., 3.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {15.65, 8.15}}, {{4.452527372178637, 4.379862453205738}, 
  {3.6674241641784495, -1.9523245019167739}, 1., 
  {1.843908891458576, -0.713280107057729}, -1., 0.8076923076923083, 1., -1., 
  {2.5243811122728657, -1.2928153697926126}}}


==> FeynArts/ShapeData/afbg/cgdhei/fhfihgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 14.5}, 
  Vertex[3][8] -> {12.5, 14.5}, Vertex[3][9] -> {5.5, 7.5}, 
  Vertex[4][7] -> {12.5, 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., {3.952847075210474, -1.1626472230398073}, 
  {4.596194077712559, 4.990071355517587}, {3.2596012026013246, 
   -2.0344439357957027}, {5.062114182829147, -1.8441809226091734}, -1., 1., 
  1., -1.}}


==> FeynArts/ShapeData/afbg/cgdhei/fhfjghijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.5}, 
  Vertex[3][7] -> {10., 15.5}, Vertex[3][8] -> {10., 10.}, 
  Vertex[3][9] -> {17.3, 3.3999999999999986}, 
  Vertex[3][10] -> {12.85, 4.050000000000001}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {{4.162931659299729, 4.372039575292995}, {4.002811511925087, 
   -1.9281050098029962}, 1., {1.7500000000000007, 5.639684198386302}, -1., 
  1., 1., -1., {1.1568275584545857, -6.281263156735671}, 
  {1.4357054015361206, -0.37626423977532375}}}


==> FeynArts/ShapeData/afbg/cgdhei/fifghihg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 5.}, 
  Vertex[3][8] -> {13.5, 12.}, Vertex[3][9] -> {13.5, 5.}, 
  Vertex[4][7] -> {6.5, 12.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.0697051490249265, 4.321361709789201}, {3.7165171868296265, 
   -1.165442219692082}, {3.7165171868296265, 5.095498388494214}, 1., -1., 1., 
  1., -1., -1.}}


==> FeynArts/ShapeData/afbg/cgdhei/fifhgihh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 15.}, 
  Vertex[3][7] -> {6., 5.}, Vertex[3][9] -> {6., 10.}, 
  Vertex[4][8] -> {10.35, 13.45}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {11.5, 17.}}, {-1., 1., {6.264982043070834, 4.503109429937149}, 
  {2.511224800769536, -1.984680791131601}, {2.23606797749979, 
   -2.214297435588181}, 1., {1.2272937708633573, 0.40344377107934326}, -1., 
  1.}}


==> FeynArts/ShapeData/afbg/cgdhei/fifjgihjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 16.}, 
  Vertex[3][7] -> {8.5, 4.5}, Vertex[3][9] -> {8.5, 8.5}, 
  Vertex[3][8] -> {14.35, 12.95}, Vertex[3][10] -> {10.45, 15.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {1.7677669529663689, 2.4564489656979207}, 
  {1.8990129014832937, -0.8094986824386341}, {1.2747548783981961, 
   -2.8928826644962706}, 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhei/gfhihfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 14.5}, 
  Vertex[3][8] -> {16., 10.}, Vertex[3][9] -> {16., 3.}, 
  Vertex[4][6] -> {10., 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.420526275297414, 5.150630995475982}, {3.6503424496887957, 
   -1.1682516479483984}, 1., 1., -1., {2.9154759474226504, 
   4.171969480114106}, -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cgdhei/ghfifhih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {8.5, 16.}, 
  Vertex[3][6] -> {6.5, 5.5}, Vertex[3][9] -> {13.5, 5.5}, 
  Vertex[4][8] -> {10., 11.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.2472205054244236, 5.319156137268188}, {3.17804971641414, 
   2.006603030071626}, 1., 1., -1., -1., 1., -1., 
  {2.3717082451262845, -0.8156919233162236}}}


==> FeynArts/ShapeData/afbg/cgdhei/ghhfifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 15.5}, 
  Vertex[3][8] -> {10., 10.}, Vertex[3][9] -> {15.4, 4.3}, 
  Vertex[4][6] -> {10., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{5.085518655948477, 4.426599008119769}, {5.412023651093923, 
   -1.2899586021736935}, 1., 1., 1., -1., {1.8741664813991314, 
   5.5166528298038084}, 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhei/ghhififi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 15.5}, 
  Vertex[3][8] -> {15.5, 12.5}, Vertex[3][6] -> {10.5, 5.5}, 
  Vertex[4][9] -> {16., 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{5.062114182829147, 4.451337251440001}, {4.697073557013984, 
   -1.2496261553859034}, 1., 1., -1., 1., {1.7102631376487085, 
   2.3808808322479447}, {1.746424919657298, -0.7611814451812953}, 
  {1.7923448328934903, 0.8207965242061408}}}


==> FeynArts/ShapeData/afbg/cgdhei/ghhjfifjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 16.5}, 
  Vertex[3][8] -> {15., 12.}, Vertex[3][6] -> {6.5, 7.}, 
  Vertex[3][9] -> {12.5, 3.5}, Vertex[3][10] -> {12.5, 10.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.4041630560342613, 5.305427915161118}, {3.8268786236304915, 
   1.9813167826698552}, 1., 1., -1., -1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhei/gifhfihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {7.5, 16.}, 
  Vertex[3][6] -> {6.5, 5.5}, Vertex[3][8] -> {13.5, 5.5}, 
  Vertex[4][9] -> {10., 11.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.0626346131543745, 4.348362445608833}, {4.8150804770013975, 
   -1.2349865113334055}, 1., {2.4423349483639623, 5.278125149575242}, 
  {4.2452915094254715, -1.878499274004013}, -1., 1., -1., -1.}}


==> FeynArts/ShapeData/afbg/cgdhei/giifhfhf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {3., 12.5}, 
  Vertex[3][9] -> {10.5, 5.5}, Vertex[3][8] -> {17., 10.5}, 
  Vertex[4][6] -> {11.8, 11.55}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.4753596936144615, 4.338945208249332}, 1., 
  {2.722590678012395, 5.226029968898268}, 1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhei/giihfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6., 11.}, 
  Vertex[3][9] -> {11., 5.5}, Vertex[3][6] -> {13.15, 12.65}, 
  Vertex[4][8] -> {16., 8.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.215003888022533, 4.247283532622843}, -1., 
  {3.536240942017385, 5.112892691470205}, -1., -1., 1., 
  {1.346291201783626, 0.6022873461349642}, 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhei/giijfhfjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {3.5, 13.}, 
  Vertex[3][9] -> {7., 3.5}, Vertex[3][6] -> {13.5, 13.}, 
  Vertex[3][8] -> {17., 7.}, Vertex[3][10] -> {10., 7.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.301514803843836, 4.246259986898583}, {2.8160255680657444, 
   -1.0516502125483738}, {3.4124771061503103, 5.156158875867644}, -1., -1., 
  -1., {1.5206906325745548, 0.5434775947130434}, -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cgdhei/gjfhfihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {17.5, 6.}, 
  Vertex[3][6] -> {5.5, 14.5}, Vertex[3][8] -> {12.5, 14.5}, 
  Vertex[3][9] -> {5.5, 7.5}, Vertex[3][10] -> {12.5, 7.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., {3.465905365124674, -1.164229500200355}, 
  {4.074923312161839, 5.046522802699219}, {3.439840112563373, 
   1.108263544534024}, {2.7586228448267445, -2.06007934431738}, 1., -1., 1., 
  1., -1.}}


==> FeynArts/ShapeData/afbg/cgdhei/gjfhfjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {4., 12.}, 
  Vertex[3][6] -> {7.5, 11.}, Vertex[3][8] -> {14.5, 11.}, 
  Vertex[3][9] -> {14.5, 4.}, Vertex[3][10] -> {7.5, 4.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.0130822139197386, 3.882552666486556}, -1., 
  {1.6552945357246844, 5.543673278991075}, 1., -1., 1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/afbg/cgdhei/gjfifjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6., 16.5}, 
  Vertex[3][6] -> {8., 4.}, Vertex[3][8] -> {15., 11.}, 
  Vertex[3][9] -> {15., 4.}, Vertex[3][10] -> {8., 11.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.726258176777342, 1.1446587095269396}, {2.2388613177238113, 
   -2.247016160115594}, 1., 1., -1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhei/hffigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][9] -> {10., 10.}, 
  Vertex[2][8] -> {14., 13.6}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.95100999797011, 4.460988661205682}, 
  {2.469817807045694, -2.2281854315191487}, {3.5510561809129397, 
   -1.9662972955324851}, 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/cgdhei/hifgfi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 6.5}, 
  Vertex[3][7] -> {8.5, 15.}, Vertex[3][9] -> {13., 6.5}, 
  Vertex[2][8] -> {16.5, 8.25}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.336540124140575, 4.262958422913373}, {4.07982842776507, 
   -1.203555450874338}, 1., 1., {1.6770509831248424, -0.6435011087932843}, 
  1., 1., 1.}}


==> FeynArts/ShapeData/afbg/cgdhei/iffhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][9] -> {15., 3.5}, 
  Vertex[3][6] -> {10., 4.}, Vertex[3][7] -> {10., 16.}, 
  Vertex[3][8] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.721493407810711, 4.400324989426193}, {4.808846015417836, 
   -1.2733772528647744}, 1., {1.7102631376487072, -0.6610431688506875}, 
  {1.4150971698084907, -0.45893066285240036}, {1.45, -0.661344101733568}, 
  {1.5890248582070698, 0.4214192068878046}, -1.}}


==> FeynArts/ShapeData/afbg/cgdhei/ihfgfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][9] -> {16.75, 4.75}, 
  Vertex[3][6] -> {9., 6.5}, Vertex[3][7] -> {9., 16.}, 
  Vertex[3][8] -> {13.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.1182520563948, 4.405525663540818}, {4.261748467472006, 
   -1.2699304639002724}, 1., {1.612451549659709, 3.6993014972185847}, -1., 
  -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfef/fghghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {11., 4.5}, 
  Vertex[3][8] -> {12., 16.}, Vertex[4][7] -> {9., 11.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.575611835756225, 5.117401510450882}, {3.0450779957170226, 
   -1.1030754205663493}, 1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfef/fhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {16., 6.}, 
  Vertex[3][7] -> {9., 13.5}, Vertex[4][8] -> {14.5, 15.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.5805027579936315, 1.1391323615217845}, {2.4418230894149557, 
   -2.1422828823578905}, 1., -1., -1., 1., {1.2658988901172166, 
   -0.10759678696452313}, 1.}}


==> FeynArts/ShapeData/afbg/chdfef/gfghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 15.5}, 
  Vertex[4][6] -> {10., 6.5}, Vertex[4][8] -> {15., 16.25}}, 
 {0., 0., 0., 0., 0., 0., 0., {15.65, 11.7}}, 
 {{3.7165171868296265, 5.073859104206204}, {4.159627387158614, 
   -1.2573035477273367}, 1., {1.7755280904564705, 3.811144767329863}, -1., 
  {1., 6.283185307179586}, -1., {1.7691806012954134, -0.9672739051249026}}}


==> FeynArts/ShapeData/afbg/chdfef/gigfhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 14.5}, 
  Vertex[4][6] -> {10., 6.5}, Vertex[3][8] -> {17.65, 16.45}, 
  Vertex[3][9] -> {12.95, 15.25}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{2.898706608127149, 5.1551695422257025}, {4.092981798151563, 
   -1.2015559203932147}, 1., {1.6324827717314507, 3.6770543362764996}, -1., 
  -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfef/hggf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 15.5}, 
  Vertex[4][6] -> {10., 6.5}, Vertex[2][8] -> {15., 16.25}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {{3.712142238654118, 4.321781936687003}, 
  {4.326950427263987, -1.201019151697341}, 1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdfef/ifghgihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][6] -> {10., 4.5}, 
  Vertex[3][7] -> {6.5, 16.}, Vertex[3][8] -> {13.5, 16.}, 
  Vertex[3][9] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.589219970968623, 1.13593938481362}, {2.9584624384974028, 
   -2.076160394691726}, 1., -1., -1., {1.8027756377319946, 
   3.7295952571373605}, -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdfeg/fgghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 13.}, 
  Vertex[4][7] -> {6.5, 6.}, Vertex[4][8] -> {15.9, 13.65}}, 
 {0., 0., 0., 0., 0., 0., 0., {13.3, 17.25}}, 
 {-1., 1., -1., {4.347700541665674, -1.882685267950402}, -1., 1., 
  {1.7249999999999996, -0.6831170349919468}, {1.6867127793432999, 
   0.7415238980058123}}}


==> FeynArts/ShapeData/afbg/chdfeg/fgighihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 12.}, 
  Vertex[4][7] -> {8., 7.5}, Vertex[3][8] -> {17.95, 15.3}, 
  Vertex[3][9] -> {14.5, 12.65}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {3.533058165385903, -1.9376913566892042}, -1., 
  {1.2747548783981961, -0.361203755493682}, {1.4389666431158148, 
   2.610999831599619}, 1., {1.2553883861180202, 0.5111500476010291}}}


==> FeynArts/ShapeData/afbg/chdfeg/fhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {10., 10.}, 
  Vertex[3][6] -> {10., 14.5}, Vertex[3][7] -> {10., 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., {3.731286641361126, 
   5.073982729730124}, {2.906888370749725, -2.006381129362524}, -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdfeg/fhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[4][7] -> {10., 5.5}, Vertex[4][8] -> {10., 11.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {2.8853076092507033, 5.255866575097733}, 
  {2.5675864152935546, -1.0308336560950915}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeg/fhgihiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 12.}, 
  Vertex[4][9] -> {10., 8.}}, {0., 0., 0., 0., 0., 0., 0., 0., {5.5, 8.}}, 
 {-1., 1., {2.325940669922603, 5.375118488277682}, 
  {2.9261749776799064, -2.0602252282442266}, -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeg/fhgihjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.5}, 
  Vertex[3][7] -> {10., 3.5}, Vertex[3][8] -> {10., 13.}, 
  Vertex[3][9] -> {10., 6.}, Vertex[3][10] -> {10., 11.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {2.0408331631958556, 5.362259429796637}, 
  {3.070016286601751, -1.144631154485752}, -1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeg/fhgiihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][9] -> {10., 7.}, 
  Vertex[4][8] -> {10., 12.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {2.704163456597992, 5.2723287774990775}, 
  {4.422951503238533, -1.8933299663877738}, -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeg/fhhiigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.5}, 
  Vertex[3][8] -> {10., 12.5}, Vertex[3][9] -> {10., 9.}, 
  Vertex[4][7] -> {10., 3.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {2.718915224864505, 5.297833449977573}, 
  {2.8622543562723433, -2.0937574829377024}, -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeg/fighhiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 7.}, 
  Vertex[4][9] -> {10., 11.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {5.5, 11.5}}, {-1., 1., {4.026474885057648, 5.061910171374754}, 
  {3.373796081567467, -1.947806214659531}, -1., 
  {1.5008331019803642, 2.618314331457818}, 1., 
  {1.5811388300841904, 0.60554466360497}, 1.}}


==> FeynArts/ShapeData/afbg/chdfeg/fighhjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.5}, 
  Vertex[3][7] -> {10., 3.5}, Vertex[3][8] -> {10., 6.5}, 
  Vertex[3][9] -> {10., 14.}, Vertex[3][10] -> {10., 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {2.7225906780123954, 2.2028983093356347}, 
  {3.5415392133929573, 1.109530926098814}, -1., 1., 1., -1., 1., 
  {1.1800423721205937, 0.6350267353903136}}}


==> FeynArts/ShapeData/afbg/chdfeg/fighihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 15.5}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][9] -> {6.85, 11.9}, 
  Vertex[4][8] -> {9., 7.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {6.103277807866851, 4.934644282669913}, 
  {7.558108228915487, -1.8054287476230668}, -1., 1., 1., 1., 
  {1.4422205101855945, 0.5645693936681002}}}


==> FeynArts/ShapeData/afbg/chdfeg/figihihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 15.5}, 
  Vertex[3][7] -> {6.5, 4.5}, Vertex[3][8] -> {13., 8.7}, 
  Vertex[4][9] -> {7.45, 9.8}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {4.531004303683678, 5.0284186998473075}, 
  {6.020797289396148, -1.8513331185332187}, -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeg/figiihhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 13.5}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][9] -> {10., 8.5}, 
  Vertex[4][8] -> {16.5, 14.}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {13.65, 17.5}}, {-1., 1., -1., {3.1827660925679098, -1.9973011054788987}, 
  -1., 1., -1., {2.0303940504246953, -0.875502597961372}, 
  {1.6620770138594656, 0.6132376301879017}}}


==> FeynArts/ShapeData/afbg/chdfeg/figiijhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 11.}, 
  Vertex[3][7] -> {8.5, 4.5}, Vertex[3][9] -> {8.5, 13.5}, 
  Vertex[3][8] -> {16.9, 16.1}, Vertex[3][10] -> {12.5, 14.7}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {2.2343902971504317, -2.21042725544707}, -1., -1., 
  {1.9448650338776725, -2.3380146751193664}, -1., 1., 
  {1.3651739815862285, 0.45144444013545026}}}


==> FeynArts/ShapeData/afbg/chdfeg/figjhihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][7] -> {5.5, 4.}, Vertex[3][8] -> {13.5, 6.5}, 
  Vertex[3][9] -> {10., 12.5}, Vertex[3][10] -> {6.5, 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.634556369077249, 1.9870977993389285}, 
  {2.6386549603917517, 0.9749651933316374}, -1., 1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeg/fihihgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 15.5}, 
  Vertex[3][8] -> {13.5, 11.5}, Vertex[3][9] -> {6.5, 11.5}, 
  Vertex[4][7] -> {10., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {1.811077027627484, 3.899474827701787}, 
  {3.24499614791759, 1.051650212548374}, -1., 
  {1.5074813431681335, 6.742115970031987}, 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeg/gffhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.5}, 
  Vertex[4][6] -> {10., 13.5}, Vertex[4][8] -> {15., 15.25}}, 
 {0., 0., 0., 0., 0., 0., 0., {13.6, 19.5}}, {-1., 1., -1., -1., 1., -1., 
  {1.8756665481902697, 0.8659907360830054}, {3.203903868720158, 
   -4.629812532008235}}}


==> FeynArts/ShapeData/afbg/chdfeg/gfifhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.5}, 
  Vertex[4][6] -> {10., 13.5}, Vertex[3][8] -> {17.6, 16.15}, 
  Vertex[3][9] -> {12.9, 14.55}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., -1., 1., -1., 1., 1., {1.4233762678926474, 
   0.9431444427096703}}}


==> FeynArts/ShapeData/afbg/chdfeg/ghfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {9.5, 5.5}, 
  Vertex[4][6] -> {9.5, 14.5}, Vertex[4][8] -> {9.5, 9.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {2.7577164466275366, 5.241501542037421}, 
  {2.780287754891568, -2.0788122621225}, -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdfeg/ghhiifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {9.5, 4.5}, 
  Vertex[3][8] -> {10.5, 7.5}, Vertex[3][9] -> {7.55, 10.1}, 
  Vertex[4][6] -> {9., 15.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {4.49471912359382, 5.0241896143885265}, 
  {4.2793106921559225, -1.8677585711542388}, -1., 1., -1., 1., 
  {1.5811388300841898, -5.695182703632019}}}


==> FeynArts/ShapeData/afbg/chdfeg/gihihfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.}, 
  Vertex[3][8] -> {6.5, 13.}, Vertex[3][9] -> {10., 7.}, 
  Vertex[4][6] -> {13.5, 13.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.510478042126639, 4.059985596552783}, 1., 
  {1.8027756377319937, 5.655837245674916}, 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeg/hfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.5}, 
  Vertex[4][6] -> {10., 13.5}, Vertex[2][8] -> {15., 15.25}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., {1.7755280904564699, 
   -0.6695521137400701}, 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdfeg/hfhgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {13.5, 7.5}, 
  Vertex[4][6] -> {10., 13.5}, Vertex[4][7] -> {6.5, 7.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.430011286667337, 5.026387752069125}, 
  {4.451123453691214, -1.9000907447872795}, -1., {1.25, -0.5280744484263598}, 
  1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeg/hgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[4][7] -> {10., 4.5}, Vertex[2][8] -> {14.05, 9.55}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., {2.031317306577189, 
   4.05153827380336}, {4.24794067755189, -1.9033096749864264}, 
  {3.3354160160315836, -1.1951075311315136}, {1.7251811499086114, 
   3.8030481287803775}, 1.}}


==> FeynArts/ShapeData/afbg/chdfeg/hifigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][9] -> {10., 10.}, 
  Vertex[2][8] -> {16.6, 14.6}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.4935655139126838, -1.1884667976459984}, 1., 
  {2.0886598574205433, 2.340202587599996}, 1., -1.}}


==> FeynArts/ShapeData/afbg/chdfeg/ifihgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 8.}, 
  Vertex[2][9] -> {10., 12.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.047530111067738, 5.075673322312905}, 
  {3.5805027579936324, -1.974430252108162}, 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdfeg/igihfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 12.}, 
  Vertex[2][9] -> {10., 8.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.127204738618264, 5.408473150788916}, 
  {2.704163456597992, -2.1307361239092852}, 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeh/fggh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[3][6] -> {10., 14.5}, Vertex[3][8] -> {15.5, 8.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., {2.950423698386385, 
   5.159089059579091}, {3.010398644698074, 1.149496266814666}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeh/fgghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 14.5}, 
  Vertex[4][7] -> {8.5, 7.}, Vertex[4][8] -> {14., 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {2.7294688127912354, 4.157161521241198}, 
  {2.7735356496717336, 0.9659902836815868}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeh/fggihiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 14.5}, 
  Vertex[3][7] -> {5., 10.}, Vertex[3][8] -> {16.5, 7.}, 
  Vertex[4][9] -> {10.45, 8.55}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {9.65, 4.1}}, {-1., 1., {3.026549190084311, 5.181615332068091}, 
  {1.8794946129212506, 0.7908035161579972}, -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeh/fggihjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 15.}, 
  Vertex[3][7] -> {3., 9.5}, Vertex[3][8] -> {15., 7.5}, 
  Vertex[3][9] -> {6.45, 8.95}, Vertex[3][10] -> {11.55, 8.1}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., -1., {3.0016662039607267, 5.163545913543466}, 
  {2.6575364531836625, 1.073535651632565}, 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeh/fggiihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][7] -> {5., 7.}, Vertex[3][9] -> {9., 7.}, 
  Vertex[4][8] -> {14.5, 7.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {5.303300858899107, 5.053005220803003}, 
  {5.8576872569299905, -1.8426806768586594}, -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeh/fghiigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 15.5}, 
  Vertex[3][8] -> {16., 6.5}, Vertex[3][9] -> {12.4, 7.6}, 
  Vertex[4][7] -> {7., 9.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., -1., {4.000312487793923, 5.088867285913696}, 
  {4.422951503238533, 1.2090670852749645}, 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeh/fighgiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {14.5, 5.5}, 
  Vertex[4][9] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., {5.5, 10.}}, 
 {-1., 1., {3.1503968004046734, 2.00103019274651}, 
  {2.9769951293208385, 1.0491493245861374}, -1., 
  {1.3341664064126344, 2.914793805535907}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeh/fighgjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][8] -> {16., 6.5}, 
  Vertex[3][9] -> {10., 12.5}, Vertex[3][10] -> {10., 7.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {3.1563428204173265, 5.139774888861166}, 
  {3.092733418838424, 1.1042979177881338}, 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeh/figighih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][7] -> {6.5, 5.5}, Vertex[3][9] -> {10., 11.5}, 
  Vertex[4][8] -> {13.5, 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.6031236448392936, 2.043605060755336}, 
  {2.5811818998280605, 0.9732398738097321}, -1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdfeh/fihgigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][8] -> {16.5, 6.5}, Vertex[3][9] -> {10., 11.}, 
  Vertex[4][7] -> {10., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {5.25594901040716, 5.081722638058316}, 
  {3.7165171868296265, 1.1606689862534054}, 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeh/fihigigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 14.5}, 
  Vertex[3][8] -> {16., 7.5}, Vertex[3][7] -> {3.75, 5.4}, 
  Vertex[4][9] -> {9., 6.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {4.75, 5.110911426051111}, {3.010398644698074, 
   1.1149610588541914}, -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeh/fihjgigjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7., 15.5}, 
  Vertex[3][8] -> {16.5, 9.5}, Vertex[3][7] -> {3.5, 5.5}, 
  Vertex[3][9] -> {7., 11.5}, Vertex[3][10] -> {10.5, 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {1.9163767896736796, 5.412979863823936}, 
  {2.704163456597992, 0.9882432605815419}, 1., 1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdfeh/gfghfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6.5, 7.5}, 
  Vertex[4][6] -> {10., 13.5}, Vertex[4][8] -> {13.5, 7.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.0697051490249265, 5.152526070628224}, 
  {4.451123453691214, -1.9000907447872795}, -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdfeh/ghgiifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {7.5, 5.5}, 
  Vertex[3][8] -> {15., 7.}, Vertex[3][9] -> {8.25, 8.95}, 
  Vertex[4][6] -> {9.5, 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {5.024937810560445, 5.076367936894334}, 
  {3.553167600887974, 1.0906212971913698}, 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeh/hgfgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {17., 7.}, 
  Vertex[4][6] -> {8.5, 12.}, Vertex[4][7] -> {8.5, 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {2.6967573120323602, 5.190332676529774}, 
  {1.8179658962697844, 0.7220439971995236}, -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeh/higigfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {16., 6.}, 
  Vertex[3][7] -> {4.5, 7.}, Vertex[3][9] -> {11.5, 7.}, 
  Vertex[4][6] -> {8., 13.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.851298482330342, 5.0871281711801535}, 1., -1., -1., 1., -1., 
  {1.8200274723201295, -0.8063741074314711}}}


==> FeynArts/ShapeData/afbg/chdfeh/ifiggh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 15.5}, 
  Vertex[3][7] -> {9., 4.5}, Vertex[3][8] -> {14.5, 7.5}, 
  Vertex[2][9] -> {9., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.7613402542968153, 5.207940653870518}, 
  {1.5811388300841898, -3.9269908169872414}, 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfeh/igihfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 15.5}, 
  Vertex[3][7] -> {9., 4.5}, Vertex[3][8] -> {16., 9.}, 
  Vertex[2][9] -> {12.5, 6.75}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {1.9659603251337492, 5.352287998910666}, 
  {1.8027756377319937, -3.909448756929839}, 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfei/fgghhiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 14.5}, 
  Vertex[3][7] -> {5., 6.5}, Vertex[3][8] -> {10.5, 7.5}, 
  Vertex[4][9] -> {15.25, 5.25}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {13.7, 1.1000000000000014}}, {-1., 1., {3.893905494487508, 
   4.350430223146961}, {3.1120732639190876, 1.099578318716956}, 1., 1., 1., 
  {1.5608491278787957, 2.570072073877227}, {3.1988279103446606, 
   4.634155774429716}}}


==> FeynArts/ShapeData/afbg/chdfei/fgghhjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 14.5}, 
  Vertex[3][7] -> {5.5, 8.}, Vertex[3][8] -> {10.5, 8.}, 
  Vertex[3][9] -> {17.5, 4.300000000000001}, 
  Vertex[3][10] -> {13.4, 6.449999999999999}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., 1., {3.383784863137727, 5.193711516265271}, 
  {5.208646657242166, -1.3275045199119457}, -1., 1., 1., 1., 1., 
  {1.2735089320456314, -0.472598461340775}}}


==> FeynArts/ShapeData/afbg/chdfei/fgghihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 14.5}, 
  Vertex[3][7] -> {2.5, 8.5}, Vertex[3][9] -> {13.5, 5.5}, 
  Vertex[4][8] -> {11.5, 10.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {4.650268809434569, 4.997589841076629}, 
  {4.0697051490249265, 1.1876197290595512}, -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfei/fggihihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 14.5}, 
  Vertex[3][7] -> {8.5, 5.}, Vertex[3][8] -> {16.05, 9.2}, 
  Vertex[4][9] -> {14., 4.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {2.9009696654739434, 5.207007939648881}, 
  {3.8890872965260113, 1.158385885197509}, -1., 1., 1., 1., 
  {1.395322543356911, 0.354020967673963}}}


==> FeynArts/ShapeData/afbg/chdfei/fggiihhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7., 14.}, 
  Vertex[3][7] -> {7., 5.5}, Vertex[3][9] -> {12., 8.5}, 
  Vertex[4][8] -> {16.9, 13.7}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {13.65, 17.}}, {-1., 1., -1., {4.5069390943299865, -1.8602999987562847}, 
  -1., 1., 1., {2.6405491853021785, -2.058150223018699}, 
  {1.443086968966182, 0.548052939788076}}}


==> FeynArts/ShapeData/afbg/chdfei/fggiijhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 6.}, 
  Vertex[3][7] -> {6., 11.}, Vertex[3][9] -> {10., 12.5}, 
  Vertex[3][8] -> {17.5, 15.85}, Vertex[3][10] -> {13.25, 14.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{1.5508062419270823, 5.662935821196765}, {2.474873734152917, 
   -0.9272952180016123}, 1., {4.5502747169813835, 4.423100752696844}, 
  {3.104834939252005, -2.1212275069666813}, 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfei/fggjhihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7.5, 15.5}, 
  Vertex[3][7] -> {4.5, 9.}, Vertex[3][8] -> {14.5, 10.5}, 
  Vertex[3][9] -> {14.5, 3.5}, Vertex[3][10] -> {8.5, 7.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., {2.205107707119994, 5.3465694536356985}, 
  {3.2015621187164243, 1.0892478168083386}, -1., 1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdfei/fghihgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 14.5}, 
  Vertex[3][8] -> {14.5, 10.5}, Vertex[3][9] -> {14.5, 3.5}, 
  Vertex[4][7] -> {8., 7.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {1.4916433890176288, 3.60700082415188}, 
  {3.156342820417327, 1.0656787310306886}, -1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdfei/fhghgiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][8] -> {10., 10.}, 
  Vertex[4][9] -> {15., 3.75}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {15.7, 8.15}}, {-1., 1., {2.5059928172283334, 5.173112621110248}, 
  {2.7540878707840823, -1.1224445721077672}, -1., 1., -1., 1., 
  {1.1510864433221344, 0.11431784220442243}}}


==> FeynArts/ShapeData/afbg/chdfei/fhghgjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][8] -> {10., 10.}, 
  Vertex[3][9] -> {17.45, 3.3999999999999986}, Vertex[3][10] -> {12.8, 4.1}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., 1., {3.3120990323358397, 5.168293381311225}, 
  {3.2503845926290014, -1.0833365176476315}, -1., 1., -1., 1., 
  {1.0005623418858036, -6.279200206065143}, 1.}}


==> FeynArts/ShapeData/afbg/chdfei/fhgighih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][7] -> {6.5, 5.5}, Vertex[3][9] -> {13.5, 5.5}, 
  Vertex[4][8] -> {10., 11.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.6704904304465895, 5.120493669962803}, 
  {3.209750769140806, -1.0699757668304137}, -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdfei/fhhgigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][8] -> {10., 10.}, Vertex[3][9] -> {15.3, 3.7}, 
  Vertex[4][7] -> {10., 4.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {3.813790765104974, 5.073548081060146}, 
  {4.28981351576033, -1.927594730916065}, -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfei/fhhigigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][8] -> {10., 9.5}, Vertex[3][7] -> {4.6, 5.25}, 
  Vertex[4][9] -> {10., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {4.802343178074636, 4.96494325616275}, 
  {5.8576872569299905, -1.8426806768586594}, -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfei/fhhjgigjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][8] -> {10., 13.}, Vertex[3][7] -> {6.5, 4.5}, 
  Vertex[3][9] -> {13.5, 4.5}, Vertex[3][10] -> {10., 10.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {1.8499999999999999, 5.5723815752379675}, 
  {2.2588713996153036, -0.9417209446568754}, 1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdfei/fighgihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][7] -> {6.5, 5.5}, Vertex[3][8] -> {13.5, 5.5}, 
  Vertex[4][9] -> {10., 11.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.5302266216207716, 4.3108760352466415}, 
  {2.549509756796393, 0.9489487598712647}, {4.050308630215727, 
   -1.9347962112496229}, 1., 1., -1., -1.}}


==> FeynArts/ShapeData/afbg/chdfei/figighhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.5}, 
  Vertex[3][7] -> {10., 15.5}, Vertex[3][9] -> {10., 10.}, 
  Vertex[4][8] -> {15., 16.25}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {15.75, 11.55}}, {{4.003123780249619, 5.041766736371812}, 
  {4.2264050918008325, -1.2628495659498968}, 1., 
  {3.1599050618649906, 4.288744840426281}, {2.8848743473503315, 
   -2.082721714124795}, {1.1510864433221335, 2.541542440188039}, 
  {1.3793114224133716, 0.7597627548757702}, -1., 
  {1.733493582335972, -0.7382430986585595}}}


==> FeynArts/ShapeData/afbg/chdfei/figigjhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {12., 9.}, 
  Vertex[3][7] -> {5., 9.5}, Vertex[3][9] -> {12., 4.5}, 
  Vertex[3][8] -> {16.8, 15.35}, Vertex[3][10] -> {12.45, 13.3}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.470230539892127, 4.237214504409202}, -1., 1., 
  {1.8062391868188448, 3.8613916451562034}, -1., -1., 1., 
  {2.225, 2.2163261301395565}, 1., {1.3271209439987013, 0.5434426687560885}}}


==> FeynArts/ShapeData/afbg/chdfei/fiighghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {13.5, 13.}, 
  Vertex[3][9] -> {13.5, 5.}, Vertex[3][8] -> {6., 12.}, 
  Vertex[4][7] -> {5.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{5.153882032022076, 4.460944890106672}, 1., 
  {5.408326913195984, 4.957367643511554}, {2.3048861143232218, 
   -0.9197196053504166}, -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfei/fiihghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {15.5, 12.5}, 
  Vertex[3][9] -> {15., 5.5}, Vertex[3][7] -> {3.1, 8.15}, 
  Vertex[4][8] -> {7., 12.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {5., 4.988716255359755}, 1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfei/fiijghgjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {13.5, 12.5}, 
  Vertex[3][9] -> {15.5, 5.}, Vertex[3][7] -> {3.5, 5.5}, 
  Vertex[3][8] -> {7., 11.5}, Vertex[3][10] -> {10.5, 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.7986603938313053, 4.173308466147185}, 1., 
  {2.6706740722147297, 5.2169754127665025}, 1., 1., -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdfei/fjghgihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {16., 13.}, 
  Vertex[3][7] -> {5.5, 4.}, Vertex[3][8] -> {5.5, 11.}, 
  Vertex[3][9] -> {12.5, 4.}, Vertex[3][10] -> {12.5, 11.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.960152023123137, 4.183108078011929}, 1., 
  {3.219083720563975, 5.13840209718092}, 1., -1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdfei/fjghgjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 16.5}, 
  Vertex[3][7] -> {6.5, 4.5}, Vertex[3][8] -> {13.5, 4.5}, 
  Vertex[3][9] -> {13.5, 11.5}, Vertex[3][10] -> {6.5, 11.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.825453346577915, 5.014835117598411}, 
  {3.952847075210474, 1.119995976663998}, {3.231485726411305, 
   -2.0839340836065077}, {1.75, 6.841784622523149}, 1., -1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdfei/fjgigjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 16.5}, 
  Vertex[3][7] -> {6.5, 4.5}, Vertex[3][8] -> {13.5, 11.5}, 
  Vertex[3][9] -> {13.5, 4.5}, Vertex[3][10] -> {6.5, 11.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {1.955760721560794, 3.9333601576059043}, 
  {3.6335244598048333, 1.1139037979007655}, -1., 
  {1.5811388300841898, 0.702256931509007}, 1., -1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdfei/ghgfhiif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {7.5, 13.5}, 
  Vertex[3][8] -> {14.5, 13.5}, Vertex[3][9] -> {14.5, 6.5}, 
  Vertex[4][6] -> {7.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.018084120572888, 4.279674526912244}, {3.9906139878469826, 
   -1.114069022544331}, 1., {5.25594901040716, 4.486963380574963}, -1., -1., 
  -1., {2.1260291625469296, 3.993558980763065}, -1.}}


==> FeynArts/ShapeData/afbg/chdfei/ghgihfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6.5, 5.5}, 
  Vertex[3][8] -> {6.5, 12.5}, Vertex[3][9] -> {13.5, 5.5}, 
  Vertex[4][6] -> {13.5, 12.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.808846015417836, 4.408600565835904}, 1., 
  {3.553167600887974, 5.076367936894334}, 1., -1., -1., 1., 1., 
  {1.5206906325745544, -0.47835243137865724}}}


==> FeynArts/ShapeData/afbg/chdfei/gigfhihf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6.5, 13.}, 
  Vertex[3][8] -> {13.5, 6.}, Vertex[3][9] -> {6.5, 6.}, 
  Vertex[4][6] -> {13.5, 13.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.47213595499958, 4.3906384259880475}, -1., 
  {4.8541219597369, 4.985780034144823}, {2.9538110975483844, 
   -2.0852476398539244}, {2.0155644370746373, -2.445737683273234}, 
  {3.132491021535417, 1.0714496051147666}, 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdfei/hgfigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.}, 
  Vertex[3][7] -> {10., 16.}, Vertex[3][9] -> {10., 10.}, 
  Vertex[2][8] -> {15., 16.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.718315377335431, 4.447699918394893}, {4.942165517260627, 
   -1.2830550487568688}, 1., {3.1563428204173247, 4.235376432080938}, 
  {3.4985711369071804, -1.9904471889300004}, 1., 0.5782037068604964, -1.}}


==> FeynArts/ShapeData/afbg/chdfei/hifggi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 15.5}, 
  Vertex[3][7] -> {8.5, 6.5}, Vertex[3][9] -> {13., 6.5}, 
  Vertex[2][8] -> {15.75, 10.6}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {1.077032961426901, 3.2424835005347314}, 
  {2.3711811402758753, 0.9381964860801637}, -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdfei/igfhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][9] -> {15., 3.5}, 
  Vertex[3][6] -> {10., 16.}, Vertex[3][7] -> {10., 4.}, 
  Vertex[3][8] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.1484122982862344, 4.277255177945661}, 
  {3.4252737116907888, -2.013170549771642}, 1., 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdfei/ihfggh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][9] -> {16.5, 4.5}, 
  Vertex[3][6] -> {8.5, 14.5}, Vertex[3][7] -> {8.5, 6.}, 
  Vertex[3][8] -> {13., 6.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.5721985958617335, 5.047401356717746}, 
  {3.3264094756959794, 1.1158583505777249}, 1., 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdgef/fgghhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.5}, 
  Vertex[4][7] -> {10., 10.}, Vertex[4][8] -> {15., 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {12.35, 17.1}}, 
 {{3.5131894341182344, 5.096722915584815}, {3.19100297712177, 
   -1.1588474946431035}, -1., {2.1224985276791126, -2.2232048418229353}, -1., 
  1., {1.8337120820892254, 0.8383288092835827}, 
  {1.8062391868188445, 0.8674056089236375}}}


==> FeynArts/ShapeData/afbg/chdgef/fgighihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.5}, 
  Vertex[4][7] -> {10., 13.5}, Vertex[3][8] -> {17.4, 16.1}, 
  Vertex[3][9] -> {13.1, 14.6}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{2.9410882339705484, 5.186788863176597}, {3.7576588456111875, 
   -1.1443366470579543}, 1., -1., -1., {1.4999999999999998, 
   -0.6435011087932849}, 1., 1., {1.3897481786280548, 0.9954146675968287}}}


==> FeynArts/ShapeData/afbg/chdgef/fhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {10., 10.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][6] -> {10., 14.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., {2.0615528128088303, 
   5.427480679663513}, {3.535533905931853, 5.117280766669841}, 
  {4.5069390943299865, -1.9472473020097323}, 1., -1.}}


==> FeynArts/ShapeData/afbg/chdgef/fhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.}, 
  Vertex[4][7] -> {13., 8.}, Vertex[4][8] -> {11.35, 13.3}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., {2.3005434140654684, -0.9660758954368229}, 1., -1., 
  {3.676955262170047, -1.9549656911874962}, -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgef/fhgihiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 12.}, 
  Vertex[4][9] -> {10., 8.5}}, {0., 0., 0., 0., 0., 0., 0., 0., {5.5, 8.5}}, 
 {-1., 1., 1., {3.2756678708318394, 2.0555180987922173}, 
  {1.7392527130926092, 0.5933501461567179}, 1., 
  {1.3238202294873733, 0.18998828791871564}, -1., 1.}}


==> FeynArts/ShapeData/afbg/chdgef/fhgihjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.15, 9.5}, 
  Vertex[3][7] -> {16., 6.5}, Vertex[3][8] -> {8.5, 16.5}, 
  Vertex[3][9] -> {13.75, 9.3}, Vertex[3][10] -> {10.65, 13.7}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., {3.026962173533062, -1.1266864612947398}, 1., -1., 
  {4.103733056620522, -1.888786798642591}, -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgef/fhgiihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 10.5}, 
  Vertex[3][7] -> {15.5, 6.5}, Vertex[3][9] -> {13.5, 10.}, 
  Vertex[4][8] -> {11., 15.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., {7.215434844830906, -1.3570574970983007}, 1., -1., 
  {8.38525491562421, -1.7378981267260025}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgef/fhhiigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4.5, 9.}, 
  Vertex[3][8] -> {11., 16.5}, Vertex[3][9] -> {12.45, 13.1}, 
  Vertex[4][7] -> {14.5, 8.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., {6.283709095749102, -1.3218424483740943}, 1., -1., 
  {6.850547423381579, -1.7894652726688387}, -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgef/fighhiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.5}, 
  Vertex[3][7] -> {16.4, 8.95}, Vertex[3][8] -> {15.5, 14.5}, 
  Vertex[4][9] -> {10.15, 12.65}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {8.8, 16.85}}, {1., {3.3351349298041892, -1.1546519483760318}, 1., -1., 
  {3.2897568299191966, -1.950104812769641}, {1.4181854603682829, 
   0.523945379318835}, 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdgef/fighhjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {2.5, 11.5}, 
  Vertex[3][7] -> {14.5, 9.}, Vertex[3][8] -> {15.5, 16.}, 
  Vertex[3][9] -> {6.55, 12.95}, Vertex[3][10] -> {11.7, 14.65}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., {2.8692333470807148, -1.116215826822408}, 1., -1., 
  {4.384062043356594, -1.9040406279065696}, -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgef/fighihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 11.5}, 
  Vertex[3][7] -> {16.5, 9.5}, Vertex[3][9] -> {8.5, 13.15}, 
  Vertex[4][8] -> {14., 15.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., {4.553295509847785, -1.2947456387302174}, 1., -1., 
  {4.82130687677107, -1.8071019454357413}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgef/figihihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4.5, 9.5}, 
  Vertex[3][7] -> {13., 7.}, Vertex[3][8] -> {14.9, 16.45}, 
  Vertex[4][9] -> {10.5, 13.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., {6.8282501418738315, -1.31620257536833}, 1., -1., 
  {7.075485849042453, -1.7779508481349073}, -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgef/figiihhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][9] -> {10., 10.}, 
  Vertex[4][8] -> {16.55, 14.6}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {14.05, 18.45}}, {-1., 1., -1., {3.5128336140500593, 4.3750403479299536}, 
  {4.727049819919396, -1.8844259008120137}, 1., -1., 
  {2.4332334454383933, 1.0408230412065622}, {2.0056171120131583, 
   -5.198692544962274}}}


==> FeynArts/ShapeData/afbg/chdgef/figiijhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 15.5}, 
  Vertex[3][7] -> {6.5, 4.5}, Vertex[3][9] -> {6.5, 10.}, 
  Vertex[3][8] -> {17.1, 15.5}, Vertex[3][10] -> {12.95, 13.35}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {4.875705077217039, 4.428243130072331}, 
  {5.798275605729691, -1.8305533591638758}, 1., -1., 
  {2.1368785646358104, -0.9793114390062538}, 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgef/figjhihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 8.5}, 
  Vertex[3][7] -> {15.5, 7.}, Vertex[3][8] -> {14., 16.5}, 
  Vertex[3][9] -> {8., 13.}, Vertex[3][10] -> {14., 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., {3.1340867888429633, -1.1066922010488127}, 1., -1., 
  {3.4655446902326914, -1.9843443655022552}, -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdgef/fihihgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 9.}, 
  Vertex[3][8] -> {15., 17.}, Vertex[3][9] -> {9., 13.5}, 
  Vertex[4][7] -> {15., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., {3.7326264211678084, -1.211529870744421}, 1., -1., 
  {1.6278820596099703, -2.575738326481733}, -1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdgef/gffhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.5}, 
  Vertex[4][6] -> {10., 12.5}, Vertex[4][8] -> {15., 14.75}}, 
 {0., 0., 0., 0., 0., 0., 0., {13.1, 18.8}}, 
 {-1., 1., -1., {3.400367627183861, 2.0099531562464996}, 
  {4.16293165929973, -1.2316969210521609}, -1., {1.625, 0.7531512809621943}, 
  {2.6196373794859453, -4.882878853297673}}}


==> FeynArts/ShapeData/afbg/chdgef/gfifhihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[4][6] -> {10., 14.}, Vertex[3][8] -> {17.65, 16.3}, 
  Vertex[3][9] -> {13., 14.9}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {3.150396800404671, 4.305406737243539}, 
  {4.038873605350878, -1.9281050098029966}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgef/ghfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {17., 9.}, 
  Vertex[4][6] -> {7.7, 10.9}, Vertex[4][8] -> {11.5, 15.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., {2.210203610530034, -0.8881656029075506}, 1., -1., 
  {2.3119256043393785, -2.1941758544940617}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgef/ghhiifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {15., 8.5}, 
  Vertex[3][8] -> {14., 15.}, Vertex[3][9] -> {9.5, 14.75}, 
  Vertex[4][6] -> {6., 11.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., {3.551408171415953, -1.1846887182665002}, 1., -1., 
  {3.8288379438153295, -1.9109874136037628}, 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgef/gihihfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {14.5, 8.}, 
  Vertex[3][8] -> {8.5, 16.}, Vertex[3][9] -> {12., 10.}, 
  Vertex[4][6] -> {5., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., {3.022002647252315, -1.0949054515150871}, 1., -1., 
  {3.8242646351945893, -1.9750658356245205}, 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgef/hfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[4][6] -> {10., 14.5}, Vertex[2][8] -> {15., 15.75}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., {3.8538941345086264, 
   5.0841072721943075}, {5.153882032022076, -1.8880174707973565}, 1., -1.}}


==> FeynArts/ShapeData/afbg/chdgef/hfhgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {10., 14.5}, 
  Vertex[4][6] -> {6.5, 8.5}, Vertex[4][7] -> {13.5, 8.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., {4.373213921133975, -1.2840509226629553}, 1., -1., 
  {3.8890872965260113, -1.969318772461317}, 1., -1., -1.}}


==> FeynArts/ShapeData/afbg/chdgef/hgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.5}, 
  Vertex[4][7] -> {10., 13.5}, Vertex[2][8] -> {15., 15.25}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {{3.946200704475129, 4.341294090090813}, 
  {3.6224991373359914, -1.161968912138243}, 1., 
  {2.154065922853802, -0.8536151302958046}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgef/hifigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][9] -> {10., 10.}, 
  Vertex[2][8] -> {15.5, 14.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.733630940518893, 4.343867211409798}, 
  {5.377034498680477, -1.8443084700136005}, {2.5, 5.370594911555825}, 1., 
  -1.}}


==> FeynArts/ShapeData/afbg/chdgef/ifihgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 8.}, 
  Vertex[2][9] -> {10., 12.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.464462440264001, 5.196667059311959}, 
  {4.686149805543993, 5.048027530712299}, {5.180974811751163, 
   -1.8406092836383592}, -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdgef/igihfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 12.}, 
  Vertex[2][9] -> {10., 8.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.370653918225942, 5.3370244031563026}, 
  {4.28981351576033, 5.031611095163135}, {5.35770473243907, 
   -1.8338544552763056}, 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdgeg/fgfhhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[4][7] -> {10., 6.5}, Vertex[4][8] -> {15., 16.5}}, 
 {0., 0., 0., 0., 0., 0., 0., {15.25, 11.95}}, 
 {-1., 1., 1., -1., -1., 1., -1., {1.5620499351813304, -0.930947913192347}}}


==> FeynArts/ShapeData/afbg/chdgeg/fghfhf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][7] -> {10., 7.}, 
  Vertex[3][8] -> {13.45, 15.8}, Vertex[4][6] -> {8., 14.6}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgeg/fifghihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[4][7] -> {10., 6.5}, Vertex[3][8] -> {17.4, 16.6}, 
  Vertex[3][9] -> {12.8, 15.9}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {1.691892431568862, 3.779515019700482}, -1., -1., 1., 
  {0.9749358953285088, 6.307436340261305}, 1.}}


==> FeynArts/ShapeData/afbg/chdgeg/ghfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][7] -> {10., 5.5}, 
  Vertex[3][6] -> {4.5, 14.5}, Vertex[4][8] -> {10., 14.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgeg/hffg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[4][7] -> {10., 6.5}, Vertex[2][8] -> {15., 16.25}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 
  {1.7204650534085242, -0.6138720214253478}, 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgeg/igfhfihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][7] -> {10., 5.5}, 
  Vertex[3][6] -> {6.5, 16.}, Vertex[3][8] -> {13.5, 16.}, 
  Vertex[3][9] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., -1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdgeh/fgfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][8] -> {15.5, 14.}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., {1.802775637730355, 
   6.885472653313187}, {4.00780488547035, -1.8966962349714054}, 1., -1.}}


==> FeynArts/ShapeData/afbg/chdgeh/fgfhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4.5, 14.}, 
  Vertex[4][7] -> {8., 8.}, Vertex[4][8] -> {11.5, 14.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 
  {4.366062299143245, 5.0004444274353155}, {4.828301978956992, 
   -1.8577936431644442}, 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdgeh/fgfihiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 10.5}, 
  Vertex[3][7] -> {6.5, 5.}, Vertex[3][8] -> {17., 13.}, 
  Vertex[4][9] -> {11.05, 11.7}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {10.55, 16.199999999999996}}, {1., 1., 1., {2.178302091079196, 
   2.230720771458399}, {2.82842712474619, -2.0041501758769273}, 1., 1., -1., 
  1.}}


==> FeynArts/ShapeData/afbg/chdgeh/fgfihjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 13.}, 
  Vertex[3][7] -> {6., 5.}, Vertex[3][8] -> {16., 14.5}, 
  Vertex[3][9] -> {7.45, 13.5}, Vertex[3][10] -> {12.7, 14.1}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {2.290196498119757, 2.1681672916955823}, 
  {3.5556293395122047, -1.9618117004004731}, 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgeh/fgfiihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 14.}, 
  Vertex[3][7] -> {6., 5.5}, Vertex[3][9] -> {10., 14.}, 
  Vertex[4][8] -> {15.5, 14.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {4.0697051490249265, 2.001745314195274}, 
  {5.25594901040716, -1.8962009453179745}, 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgeh/fhfigiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {15.5, 15.}, 
  Vertex[4][9] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., {5.5, 10.}}, 
 {-1., 1., 1., {1.9039432764659765, 2.400140120153732}, 
  {3.1563428204173265, 1.1486187045574925}, -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgeh/fhfigjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][8] -> {15., 15.}, 
  Vertex[3][9] -> {10., 12.5}, Vertex[3][10] -> {10., 7.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {2.396351393264352, 2.231117937204306}, 
  {2.8284271247461907, 1.0341081524909717}, -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgeh/fhfiigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7.5, 14.5}, 
  Vertex[3][8] -> {16.5, 13.}, Vertex[3][9] -> {8.5, 10.85}, 
  Vertex[4][7] -> {10., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., -1., {2.790161285660741, 2.085989892454669}, 
  {3.852920969861697, -1.946412489278663}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgeh/gffhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[4][6] -> {10., 13.}, Vertex[4][8] -> {15.5, 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {3.7165171868296265, 1.9809236673363873}, 
  {3.400367627183861, -1.990392935457832}, -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgeh/gfhiifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6., 5.5}, 
  Vertex[3][8] -> {16., 14.5}, Vertex[3][9] -> {12., 14.5}, 
  Vertex[4][6] -> {6., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., -1., {5.75, -1.9055331641117113}, -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgeh/gififhih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[3][6] -> {6.5, 14.5}, Vertex[3][9] -> {10., 8.5}, 
  Vertex[4][8] -> {13.5, 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.4041630560342613, 2.4232978903131324}, 
  {3.0504098085339293, 1.0399530394278633}, -1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdgeh/gihfifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {7., 5.5}, 
  Vertex[3][8] -> {14., 16.}, Vertex[3][9] -> {7., 9.6}, 
  Vertex[4][6] -> {7., 15.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {3.3589432862136865, 2.0124242620489463}, 
  {6.576473218982953, -1.8505547739701695}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgeh/gihififi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[3][8] -> {16., 12.}, Vertex[3][6] -> {4.5, 14.5}, 
  Vertex[4][9] -> {10., 14.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {2.9415132160165456, 2.0837537153233456}, 
  {4.527692569068709, -1.87836343520023}, 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgeh/gihjfifjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {9., 4.5}, 
  Vertex[3][8] -> {16.5, 13.}, Vertex[3][6] -> {5.5, 15.5}, 
  Vertex[3][9] -> {9., 9.5}, Vertex[3][10] -> {12.5, 15.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., -1., 1., {2.716615541441225, -2.01812836735552}, -1., 1., 1., -1., 
  1.}}


==> FeynArts/ShapeData/afbg/chdgeh/hffgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {14.5, 13.5}, 
  Vertex[4][6] -> {7.5, 12.5}, Vertex[4][7] -> {7.5, 7.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {2.8991378028648453, 2.120649509471481}, 
  {2.80401497856199, -2.106829890276688}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgeh/hififgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {16., 14.}, 
  Vertex[3][6] -> {5., 13.5}, Vertex[3][9] -> {12., 13.5}, 
  Vertex[4][7] -> {8.5, 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.1505813167606567, 2.3072824840431503}, 
  {3.3241540277189316, -2.040190998958906}, 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdgeh/ifigfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][8] -> {15.5, 14.}, 
  Vertex[2][9] -> {10., 9.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {1.6324827717314514, 6.732467883120078}, 
  {3.752998800959041, -1.919136357844073}, -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdgeh/ifihfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 13.5}, 
  Vertex[3][7] -> {8.5, 5.5}, Vertex[3][8] -> {16.5, 13.5}, 
  Vertex[2][9] -> {12.5, 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., -1., {1.4577379737113252, 6.908670347418815}, 
  {2.7613402542968153, -1.9832067683922843}, 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdgei/fgfhhiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7., 14.5}, 
  Vertex[3][7] -> {7., 6.}, Vertex[3][8] -> {12., 11.5}, 
  Vertex[4][9] -> {16.9, 6.300000000000001}}, {0., 0., 0., 0., 0., 0., 0., 
  0., {13.65, 3.}}, {-1., 1., 1., {4.5069390943299865, 5.001892652346077}, 
  1., 1., -1., {2.6405491853021785, 5.199742876608492}, 
  {1.443086968966182, -0.548052939788076}}}


==> FeynArts/ShapeData/afbg/chdgei/fgfhhjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 9.}, 
  Vertex[3][7] -> {6., 14.}, Vertex[3][8] -> {10., 7.5}, 
  Vertex[3][9] -> {17.5, 4.15}, Vertex[3][10] -> {13.25, 6.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {{2.474873734152917, 4.068887871591405}, {1.5508062419270823, 
   -2.5213431676069717}, {3.104834939252005, 5.262820160556474}, 
  {4.5502747169813835, -1.281508099107051}, -1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgei/fgfhihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 14.}, 
  Vertex[3][7] -> {5.5, 5.5}, Vertex[3][9] -> {15.7, 10.35}, 
  Vertex[4][8] -> {13.15, 15.35}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {4.257346591481601, 1.9721330239434787}, 
  {4.00780488547035, -2.020766977109677}, 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgei/fgfihihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 14.5}, 
  Vertex[3][7] -> {8., 5.5}, Vertex[3][8] -> {17.65, 15.25}, 
  Vertex[4][9] -> {13., 12.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {3.3970575502926064, 2.039066399020361}, 
  {4.78441480225116, -1.8807246402480466}, 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgei/fgfiihhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 13.5}, 
  Vertex[3][7] -> {5., 5.5}, Vertex[3][9] -> {10.5, 12.5}, 
  Vertex[4][8] -> {15.25, 14.75}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {13.7, 18.9}}, {-1., 1., -1., {3.1120732639190876, 2.042014334872837}, 
  {3.893905494487508, -1.2088375695571674}, 1., -1., 
  {1.5608491278787957, 0.5715205797125659}, {2.611991577321795, 
   -4.9739795003506435}}}


==> FeynArts/ShapeData/afbg/chdgei/fgfiijhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 12.}, 
  Vertex[3][7] -> {5.5, 5.5}, Vertex[3][9] -> {10.5, 12.}, 
  Vertex[3][8] -> {17.5, 15.7}, Vertex[3][10] -> {13.4, 13.55}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {5.208646657242166, 4.469097173501739}, 
  {3.383784863137727, -2.0521188626754774}, 1., -1., -1., 1., 
  {1.2735089320456314, 0.472598461340775}}}


==> FeynArts/ShapeData/afbg/chdgei/fgfjhihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 15.5}, 
  Vertex[3][7] -> {6., 5.5}, Vertex[3][8] -> {17., 16.5}, 
  Vertex[3][9] -> {13.5, 10.5}, Vertex[3][10] -> {10., 16.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.3970575502926055, 2.003553630488216}, 
  {2.220360331117452, -2.149359311421554}, 1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdgei/fhfghiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {13.5, 13.5}, 
  Vertex[3][8] -> {6.5, 13.5}, Vertex[3][9] -> {6.5, 7.}, 
  Vertex[4][7] -> {13.5, 7.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.893107397145499, 4.446334872640522}, {3.790118731649445, 
   -1.177455181912715}, {4.545877253072281, 4.976496742858735}, -1., 
  {4.06078810084939, -1.9459438724503642}, -1., 
  {1.5532224567009072, 3.7206669229575233}, 1., -1.}}


==> FeynArts/ShapeData/afbg/chdgei/fhfighii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.5}, 
  Vertex[3][7] -> {10., 15.5}, Vertex[3][8] -> {10., 10.}, 
  Vertex[4][9] -> {15., 3.75}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {15.75, 8.45}}, {{4.2264050918008325, 4.40444221953969}, 
  {4.003123780249619, -1.9001740827820193}, {2.8848743473503315, 
   5.224314367714588}, {3.1599050618649906, -1.1471521868364878}, -1., 
  {1.3793114224133716, 2.381829898714023}, 1., 
  {1.1510864433221335, 0.600050213401754}, {1.733493582335972, 
   0.7382430986585595}}}


==> FeynArts/ShapeData/afbg/chdgei/fhfihgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 14.}, 
  Vertex[3][8] -> {13.5, 14.}, Vertex[3][9] -> {6.5, 7.5}, 
  Vertex[4][7] -> {13.5, 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., {4.287773314903669, -1.2014882197370351}, 1., -1., 
  {4.06078810084939, -1.9122487651043478}, -1., 1., -1., -1.}}


==> FeynArts/ShapeData/afbg/chdgei/fhfjghijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 10.5}, 
  Vertex[3][7] -> {12., 11.}, Vertex[3][8] -> {12., 15.5}, 
  Vertex[3][9] -> {16.8, 4.65}, Vertex[3][10] -> {12.45, 6.699999999999999}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {1., {3.470230539892127, -1.095621850819409}, 1., 
  {1.8062391868188448, -0.7197989915664103}, -1., -1., 
  {2.225, 0.9252665234502366}, 1., 1., {1.3271209439987013, 
   -0.5434426687560885}}}


==> FeynArts/ShapeData/afbg/chdgei/fifghihg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 13.5}, 
  Vertex[3][8] -> {13.5, 6.5}, Vertex[3][9] -> {13.5, 13.5}, 
  Vertex[4][7] -> {6.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.808846015417836, 5.038300398425152}, 
  {6.149186938124422, 4.9130418577045765}, {4.808846015417836, 
   -1.8967077448353584}, -1., 1., -1., -1.}}


==> FeynArts/ShapeData/afbg/chdgei/fifhgihh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][9] -> {10., 10.}, 
  Vertex[4][8] -> {15., 16.25}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {15.7, 11.85}}, {-1., 1., 1., {2.7540878707840823, 4.26403722569756}, 
  {2.5059928172283334, -2.031519967520455}, 1., -1., -1., 
  {1.1510864433221344, -0.11431784220442243}}}


==> FeynArts/ShapeData/afbg/chdgei/fifjgihjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][9] -> {10., 10.}, 
  Vertex[3][8] -> {17.45, 16.6}, Vertex[3][10] -> {12.8, 15.9}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {3.2503845926290014, 4.224929171237425}, 
  {3.3120990323358397, -2.0267007277214315}, 1., -1., -1., 
  {1.0005623418858036, 6.279200206065143}, 1.}}


==> FeynArts/ShapeData/afbg/chdgei/gfhihfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {8.5, 5.5}, 
  Vertex[3][8] -> {14.5, 16.5}, Vertex[3][9] -> {14.5, 9.5}, 
  Vertex[4][6] -> {8.5, 13.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.181980515339464, 1.983206768392284}, 
  {2.25, -2.2730532583039036}, -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdgei/ghfifhih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {16., 7.}, 
  Vertex[3][6] -> {5.5, 14.5}, Vertex[3][9] -> {5.5, 7.5}, 
  Vertex[4][8] -> {11.5, 11.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., {3.7589892258425004, -1.195804599661528}, 
  {1.540292180074936, 5.897754288534417}, -1., 
  {3.2221886971436047, -2.0003843932377663}, 1., 1., -1., 
  {2.0886598574205433, 0.8500211197061511}}}


==> FeynArts/ShapeData/afbg/chdgei/ghhfifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {15., 8.}, 
  Vertex[3][8] -> {14.5, 15.5}, Vertex[3][9] -> {8.5, 9.}, 
  Vertex[4][6] -> {7.5, 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., {3.605551275463989, -1.18018928309721}, 1., -1., 
  {3.3634060117684275, -1.9278902716079511}, 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgei/ghhififi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {15.5, 10.5}, 
  Vertex[3][8] -> {14.5, 15.}, Vertex[3][6] -> {3.5, 13.5}, 
  Vertex[4][9] -> {8.55, 11.45}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., {6.051859218455102, -1.2777777308202698}, 1., -1., 
  {3.816084380618437, -1.9736407336651751}, 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgei/ghhjfifjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {16., 10.}, 
  Vertex[3][8] -> {15.5, 16.}, Vertex[3][6] -> {3.5, 15.5}, 
  Vertex[3][9] -> {7., 9.5}, Vertex[3][10] -> {10.5, 15.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., {3.381198012539343, -1.2035591577433722}, 1., -1., 
  {2.443869881969987, -2.1410343018489413}, 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdgei/gifhfihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[3][6] -> {6.5, 14.5}, Vertex[3][8] -> {13.5, 14.5}, 
  Vertex[4][9] -> {10., 8.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {2.8017851452243807, 4.253835941572425}, 
  {2.2141589825484527, -2.1953011062421943}, -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdgei/giifhfhf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[3][9] -> {10., 10.}, Vertex[3][8] -> {15.4, 15.8}, 
  Vertex[4][6] -> {10., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {4.7762432936357, 5.037913101775267}, 
  {4.301162633521313, -1.9106172032177633}, -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgei/giihfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[3][9] -> {10., 9.5}, Vertex[3][6] -> {4.5, 14.5}, 
  Vertex[4][8] -> {10., 14.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {4.7762432936357, 5.037913101775267}, 
  {4.802343178074636, -1.8904764907750569}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgei/giijfhfjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.5}, 
  Vertex[3][9] -> {10., 7.5}, Vertex[3][6] -> {6.5, 16.}, 
  Vertex[3][8] -> {13.5, 16.}, Vertex[3][10] -> {10., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.462214450449026, 5.2712712078293436}, 
  {2.469817807045694, -2.164431231255301}, -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdgei/gjfhfihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {9., 3.5}, 
  Vertex[3][6] -> {13.5, 14.}, Vertex[3][8] -> {6.5, 14.}, 
  Vertex[3][9] -> {13.5, 7.}, Vertex[3][10] -> {6.5, 7.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.635931792539568, 4.236474835366045}, 1., 
  {1.8027756377319937, 5.7252237468516}, {3.7030392922571043, 
   2.004901705635594}, {1.8027756377319946, -0.43113874071878244}, 
  {2., 2.498091544796509}, -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdgei/gjfhfjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {7., 4.}, 
  Vertex[3][6] -> {6.5, 15.5}, Vertex[3][8] -> {13.5, 15.5}, 
  Vertex[3][9] -> {13.5, 8.5}, Vertex[3][10] -> {6.5, 8.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.5146123541579946, 2.014446601822552}, 
  {1.955760721560794, -0.7917675040161113}, -1., -1., 1., -1., -1.}}


==> FeynArts/ShapeData/afbg/chdgei/gjfifjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {4., 5.5}, 
  Vertex[3][6] -> {6.5, 9.5}, Vertex[3][8] -> {13.5, 16.5}, 
  Vertex[3][9] -> {13.5, 9.5}, Vertex[3][10] -> {6.5, 16.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.596150997149434, 4.116858288185511}, 1., 1., 
  {3.326409475695979, 2.0394995044529014}, {2., -2.356194490192345}, 
  {3.5000000000000004, -1.9908208344475478}, 
  {1.62788205960997, 2.3996453855838755}, 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdgei/hffigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][9] -> {10., 10.}, 
  Vertex[2][8] -> {15., 16.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.4252737116907888, 5.154763203361435}, 
  {3.1484122982862344, -1.1356625243558682}, 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdgei/hifgfi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 14.}, 
  Vertex[3][7] -> {8.5, 5.5}, Vertex[3][9] -> {13., 14.}, 
  Vertex[2][8] -> {16.5, 15.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.3264094756959794, 2.0257343030120682}, 
  {4.5721985958617335, -1.9058087031279523}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdgei/iffhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][9] -> {15., 3.5}, 
  Vertex[3][6] -> {10., 4.}, Vertex[3][7] -> {10., 16.}, 
  Vertex[3][8] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.942165517260627, 4.424647702346662}, {4.718315377335431, 
   -1.3061072648050995}, {3.4985711369071804, 5.132039842519793}, 
  {3.1563428204173247, -1.0937837784911446}, 1., 1., 
  {1.8741664813991314, 0.766532477375778}, -0.5782037068604964}}


==> FeynArts/ShapeData/afbg/chdgei/ihfgfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][9] -> {15.75, 9.4}, 
  Vertex[3][6] -> {8.5, 13.5}, Vertex[3][7] -> {8.5, 4.5}, 
  Vertex[3][8] -> {13., 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.3711811402758753, 2.2033961675096294}, 
  {1.077032961426901, -0.10089084694493833}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhef/fggh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 13.}, 
  Vertex[3][8] -> {16., 13.5}, Vertex[3][6] -> {10., 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {{3.5794552658190883, 4.333763184036102}, 
  {3.3541019662496847, -1.138388551224359}, 1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdhef/fgghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 4.5}, 
  Vertex[4][7] -> {8., 11.5}, Vertex[4][8] -> {12.75, 14.6}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.3871079108879893, 4.209472279672041}, {2.7294688127912363, 
   -2.106034526281242}, 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhef/fggihiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6.5, 13.}, 
  Vertex[3][8] -> {16.49999999999999, 13.5}, Vertex[3][6] -> {6.5, 6.}, 
  Vertex[4][9] -> {11.65, 13.24999999999999}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., {11.4, 17.55}}, 
 {{3.0696090956341653, 4.300272582297269}, {2.96141857899217, 
   -1.0924977515126972}, 1., 1., -1., {1.4142135623730951, 
   5.497787143782138}, 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdhef/fggihjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6., 13.5}, 
  Vertex[3][8] -> {17., 13.5}, Vertex[3][6] -> {6., 6.5}, 
  Vertex[3][9] -> {9., 13.5}, Vertex[3][10] -> {13.99999999999999, 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.099193443462348, 4.276136527813565}, {3.1324910215354165, 
   -1.1002877619858857}, 1., 1., -1., {1.6507574019219171, 
   -0.6132073488745091}, -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhef/fggiihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7., 5.5}, 
  Vertex[3][7] -> {7., 13.5}, Vertex[3][9] -> {11., 13.5}, 
  Vertex[4][8] -> {16.5, 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{4.981214711292819, 4.383241116399228}, {4.5069390943299865, 
   -1.2211645530340798}, 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhef/fghiigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.5}, 
  Vertex[3][8] -> {16.5, 14.5}, Vertex[3][9] -> {12.5, 14.5}, 
  Vertex[4][7] -> {10., 9.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{5.814851674806504, 4.395795436061059}, {4.6097722286464435, 
   -1.1722738811284765}, 1., 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhef/fighgiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {16.5, 13.5}, 
  Vertex[4][9] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., {5.5, 10.}}, 
 {-1., 1., 1., 1., {2.6100766272276372, -1.0267852565389703}, 
  {1.8768324379123462, 5.554330580726956}, {2.7518175811634027, 
   -1.0438276863219493}, {1.7356554957709789, -2.417342652841646}, 1.}}


==> FeynArts/ShapeData/afbg/chdhef/fighgjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {9., 4.}, 
  Vertex[3][8] -> {16.5, 11.95}, Vertex[3][6] -> {9., 16.}, 
  Vertex[3][9] -> {9., 12.5}, Vertex[3][10] -> {9., 7.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., -1., -1., {4.412765572744603, 1.2153742928668974}, 1., 
  {2.6086394921491167, -0.9978301839061909}, -1., 1., 
  {0.9124143795447334, -0.16514867741462716}}}


==> FeynArts/ShapeData/afbg/chdhef/figighih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 5.}, 
  Vertex[3][7] -> {6.5, 14.5}, Vertex[3][9] -> {10., 8.5}, 
  Vertex[4][8] -> {13.5, 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.138236339311712, 5.061159983968597}, {3.3634060117684275, 
   -1.165226229608249}, 1., 1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdhef/fihgigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 4.}, 
  Vertex[3][8] -> {15.5, 15.}, Vertex[3][9] -> {12.4, 8.45}, 
  Vertex[4][7] -> {10., 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{4.512482686947396, 4.428833991210064}, {4.60570298651574, 
   -1.2653948714945895}, 1., 1., -1., 1., 1., 1., 
  {1.442610481037761, -6.05179600518028}}}


==> FeynArts/ShapeData/afbg/chdhef/fihigigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.}, 
  Vertex[3][8] -> {16.5, 13.5}, Vertex[3][7] -> {4.5, 5.5}, 
  Vertex[4][9] -> {10., 6.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., -1., {5.367727638395972, -1.8241334578783384}, 
  {2.261083810919003, 5.324926536994994}, {3.338038346094904, 
   1.9962996635129773}, 1., {1.453444185374863, 0.372987721800061}}}


==> FeynArts/ShapeData/afbg/chdhef/fihiijgjgj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][9] -> {11., 6.}, 
  Vertex[3][8] -> {16., 13.99999999999999}, Vertex[3][6] -> {11., 14.5}, 
  Vertex[3][10] -> {7.849999999999999, 5.65}, 
  Vertex[3][7] -> {2.799999999999999, 5.25}}, {0., 0., 0., 0., 0., 0., 0., 
  0., -0.8, 0.8}, {-1., 1., 1., 1., {5.814851674806807, -1.7904232797204638}, 
  1., {3.640054944639973, 4.992688636723184}, -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhef/fihjgigjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 14.5}, 
  Vertex[3][8] -> {16.5, 13.5}, Vertex[3][7] -> {4.5, 5.5}, 
  Vertex[3][9] -> {8., 11.5}, Vertex[3][10] -> {11.5, 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., {4.25, -1.887510549962678}, 1., 
  {2.604323328621083, 5.2133598682507785}, -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdhef/gfghfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {5.5, 13.5}, 
  Vertex[4][6] -> {9., 7.5}, Vertex[4][8] -> {12.5, 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {{4.5069390943299865, 4.424333533334064}, 
  {3.5794552658190883, -1.2075848298429417}, 1., 1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdhef/ghgiifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 15.}, 
  Vertex[3][8] -> {15.5, 15.5}, Vertex[3][9] -> {12.5, 10.5}, 
  Vertex[4][6] -> {10., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{5.618051263561058, 4.464671669957532}, {5.830951894845301, 
   -1.3258176636680323}, 1., 1., -1., -1., -1., 
  {1.772004514666936, 5.378946799214373}, 1.}}


==> FeynArts/ShapeData/afbg/chdhef/hgfgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {15.5, 13.5}, 
  Vertex[4][6] -> {10., 7.}, Vertex[4][7] -> {10., 12.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.0696090956341657, 5.173761280456434}, {3.3120990323358392, 
   -1.1476670702724374}, 1., 1., -1., 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdhef/higigfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {16.5, 13.5}, 
  Vertex[3][7] -> {6.5, 13.}, Vertex[3][9] -> {13.5, 13.}, 
  Vertex[4][6] -> {10., 7.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.420526275297414, 5.120877873457317}, {2.402082429892863, 
   -0.9301223510187372}, 1., 1., -1., 1., -1., -1., -1.}}


==> FeynArts/ShapeData/afbg/chdhef/ifiggh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 5.5}, 
  Vertex[3][7] -> {10., 13.5}, Vertex[3][8] -> {16., 13.5}, 
  Vertex[2][9] -> {10., 9.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.69120576505835, 4.334709257547596}, {4.056168142471414, 
   -1.2343431336982844}, 1., 1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdhef/igihfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 5.5}, 
  Vertex[3][7] -> {9., 13.5}, Vertex[3][8] -> {16., 13.5}, 
  Vertex[2][9] -> {12.5, 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.850438562747845, 4.193242866138167}, {3.48209706929603, 
   -1.1525719972156676}, -1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdheg/fgfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 13.}, 
  Vertex[3][8] -> {15.5, 13.5}, Vertex[3][7] -> {10., 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdheg/fgfhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 13.5}, 
  Vertex[4][7] -> {10., 7.5}, Vertex[4][8] -> {13.5, 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdheg/fgfihiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 11.}, 
  Vertex[3][8] -> {16., 13.5}, Vertex[3][7] -> {6., 6.}, 
  Vertex[4][9] -> {11., 12.15}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {10., 16.5}}, {1., 1., 1., 1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdheg/fgfihjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 13.5}, 
  Vertex[3][8] -> {16., 13.5}, Vertex[3][7] -> {5., 6.}, 
  Vertex[3][9] -> {8., 13.5}, Vertex[3][10] -> {13., 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., 1., 1., 1., -1., 
  -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdheg/fgfiihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 13.5}, 
  Vertex[3][7] -> {8., 6.}, Vertex[3][9] -> {11.5, 13.5}, 
  Vertex[4][8] -> {17., 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdheg/fhfigiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {16.5, 15.}, 
  Vertex[4][9] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., {5.5, 10.}}, 
 {-1., 1., 1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdheg/fhfigjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 15.5}, 
  Vertex[3][8] -> {15., 16.}, Vertex[3][7] -> {9., 4.5}, 
  Vertex[3][9] -> {9., 12.5}, Vertex[3][10] -> {9., 7.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., 1., -1., -1., 
  -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdheg/fhfiigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][8] -> {17., 13.5}, Vertex[3][9] -> {10., 11.}, 
  Vertex[4][7] -> {10., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., -1., -1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdheg/gffhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[4][6] -> {10., 13.}, Vertex[4][8] -> {15.5, 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdheg/gfhiifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6.5, 6.5}, 
  Vertex[3][8] -> {16., 13.5}, Vertex[3][9] -> {10.95, 12.7}, 
  Vertex[4][6] -> {5.5, 11.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdheg/gififhih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[3][6] -> {6.5, 14.5}, Vertex[3][9] -> {10., 8.5}, 
  Vertex[4][8] -> {13.5, 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdheg/gihfifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {8., 5.5}, 
  Vertex[3][8] -> {16., 14.5}, Vertex[3][9] -> {8., 9.}, 
  Vertex[4][6] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdheg/gihififi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[3][8] -> {16., 13.5}, Vertex[3][6] -> {4.5, 14.5}, 
  Vertex[4][9] -> {10., 14.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdheg/gihiijfjfj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][9] -> {10.5, 13.}, 
  Vertex[3][8] -> {15., 13.5}, Vertex[3][7] -> {10.5, 5.5}, 
  Vertex[3][6] -> {2.5, 14.5}, Vertex[3][10] -> {7.5, 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., 1., 1., -1., -1., 
  1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdheg/gihjfifjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.}, 
  Vertex[3][8] -> {17., 15.}, Vertex[3][6] -> {6.5, 14.5}, 
  Vertex[3][9] -> {10., 8.5}, Vertex[3][10] -> {13.5, 14.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., 1., -1., 1., 
  1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdheg/hffgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {16., 13.5}, 
  Vertex[4][6] -> {10., 12.5}, Vertex[4][7] -> {10., 7.}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdheg/hififgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {17., 14.}, 
  Vertex[3][6] -> {6.5, 12.5}, Vertex[3][9] -> {13.5, 12.5}, 
  Vertex[4][7] -> {10., 6.4}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., -1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdheg/ifigfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 13.5}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][8] -> {16., 13.5}, 
  Vertex[2][9] -> {10., 9.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdheg/ifihfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 13.5}, 
  Vertex[3][7] -> {9., 5.5}, Vertex[3][8] -> {16., 13.5}, 
  Vertex[2][9] -> {12.5, 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdheh/fhgfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][8] -> {14., 10.}, 
  Vertex[3][7] -> {2.5, 8.05}, Vertex[4][6] -> {6., 12.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., 1., 1., -1., 1., 
  {1.310925245771093, 0.4159362466727696}}}


==> FeynArts/ShapeData/afbg/chdheh/ghfgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][8] -> {14., 10.}, 
  Vertex[3][6] -> {2., 12.}, Vertex[4][7] -> {5.5, 7.5}}, 
 {0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdheh/ihfgfigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[4][8] -> {14., 10.}, 
  Vertex[3][6] -> {3., 13.5}, Vertex[3][7] -> {3., 6.5}, 
  Vertex[3][9] -> {9., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/fgfhgiih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 13.5}, 
  Vertex[3][7] -> {6.5, 6.5}, Vertex[3][9] -> {13.5, 6.5}, 
  Vertex[4][8] -> {13.5, 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., 1., -1., 1., {1.691892431568863, 
   -0.5961991412974796}}}


==> FeynArts/ShapeData/afbg/chdhei/fgfhgiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 13.99999999999999}, 
  Vertex[3][7] -> {8., 5.5}, Vertex[3][8] -> {15.5, 14.5}, 
  Vertex[4][9] -> {14., 4.25}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {14.9, 8.85}}, {-1., 1., 1., 1., -1., 1., -1., 1., 
  {1.3124404748406688, 0.5029144283902622}}}


==> FeynArts/ShapeData/afbg/chdhei/fgfhgjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7., 13.}, 
  Vertex[3][7] -> {7., 6.5}, Vertex[3][8] -> {13.5, 13.5}, 
  Vertex[3][9] -> {16., 4.1}, Vertex[3][10] -> {11.35, 5.300000000000001}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., 1., 1., {1.4422205101855952, -0.4888523543277481}, -1., 1., -1., 1., 
  1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/fgfighih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 7.5}, 
  Vertex[3][7] -> {6.5, 14.5}, Vertex[3][9] -> {13.5, 7.5}, 
  Vertex[4][8] -> {13.5, 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.3354160160315836, 4.225097129826418}, {4.430011286667337, 
   -1.2567975551104613}, 1., 1., -1., 1., 1., -1., 
  {1.5700318468107577, -0.6498704494119473}}}


==> FeynArts/ShapeData/afbg/chdhei/fgfighii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 5.5}, 
  Vertex[3][7] -> {8., 13.}, Vertex[3][8] -> {15., 13.5}, 
  Vertex[4][9] -> {14., 4.25}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {15.10000000000001, 8.95}}, {{3.6694686263817546, 4.333353499458866}, 
  {2.9261749776799046, -2.066179309324161}, 1., 
  {1.4866068747318515, -0.22225530228522317}, -1., 1., 1., -1., 
  {1.431782106327636, 0.662312203702444}}}


==> FeynArts/ShapeData/afbg/chdhei/fgfjghijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 6.}, 
  Vertex[3][7] -> {8., 13.}, Vertex[3][8] -> {14., 13.5}, 
  Vertex[3][9] -> {16.45, 3.8999999999999986}, 
  Vertex[3][10] -> {11.75, 5.1}}, {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 
  0.8}, {{3.7020264720825535, 4.273322470483412}, 
  {2.3194827009486403, -2.2567857129552085}, 1., 
  {1.3462912017836248, -0.49593303747928896}, 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/fhfgigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.}, 
  Vertex[3][8] -> {16., 13.5}, Vertex[3][9] -> {15.4, 4.4}, 
  Vertex[4][7] -> {10., 6.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., -1., -1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/fhfigigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][8] -> {17., 13.5}, Vertex[3][7] -> {4.5, 5.5}, 
  Vertex[4][9] -> {10., 6.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., -1., -1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/fhfiijgjgj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 13.}, 
  Vertex[3][8] -> {16., 13.5}, Vertex[3][9] -> {10., 6.5}, 
  Vertex[3][10] -> {7.5, 6.099999999999999}, 
  Vertex[3][7] -> {2.399999999999999, 5.4}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  -0.8, 0.8}, {-1., 1., 1., 1., 1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/fhfjgigjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][8] -> {16.5, 14.5}, Vertex[3][7] -> {6.5, 5.5}, 
  Vertex[3][9] -> {13.5, 5.5}, Vertex[3][10] -> {10., 11.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., 1., -1., 1., 
  1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/fifhgigh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 13.5}, 
  Vertex[3][7] -> {13.5, 6.5}, Vertex[3][9] -> {6.5, 6.5}, 
  Vertex[4][8] -> {13.5, 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., {4.138236339311712, -1.244826388155251}, 1., 1., 
  {4.373213921133975, -1.857541730926838}, 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/fifjhigjgj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7.5, 11.}, 
  Vertex[3][8] -> {16., 13.99999999999999}, 
  Vertex[3][9] -> {12.5, 11.49999999999999}, Vertex[3][10] -> {5.45, 9.4}, 
  Vertex[3][7] -> {2.1, 6.599999999999999}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  -0.8, 0.8}, {-1., 1., 1., 1., 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/ghgfifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {9., 14.}, 
  Vertex[3][8] -> {16.5, 14.5}, Vertex[3][9] -> {14.45, 5.05}, 
  Vertex[4][6] -> {9., 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{4.25, 4.388384485402209}, {3.8078865529319543, -1.1902899496825319}, 1., 
  1., 1., -1., {2.2022715545545237, 4.023464592169828}, 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/ghgififi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[3][8] -> {16., 13.5}, Vertex[3][6] -> {4.5, 14.5}, 
  Vertex[4][9] -> {10., 14.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., {6.264982043070834, -1.8092646652352316}, 
  {3.0413812651491097, -1.0924438954162392}, {2.704163456597992, 
   -2.1587989303424644}, 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/ghgiijfjfj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[3][8] -> {15.5, 13.5}, Vertex[3][9] -> {10., 12.5}, 
  Vertex[3][6] -> {2.5, 14.39999999999999}, 
  Vertex[3][10] -> {7.049999999999999, 13.24999999999999}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., {3.8153052936113627, -1.9459184279074373}, 
  {2.942787793912522, 2.002348461454583}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/ghgjfifjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {11., 13.}, 
  Vertex[3][8] -> {17.5, 13.5}, Vertex[3][6] -> {7.5, 4.}, 
  Vertex[3][9] -> {14.5, 4.}, Vertex[3][10] -> {11., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.3086792761230392, 5.376713632677273}, {3.5355339059327373, 
   2.01119231298524}, 1., -1., 1., -1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/gigjhifjfj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {8.5, 10.}, 
  Vertex[3][8] -> {16., 13.99999999999999}, 
  Vertex[3][9] -> {13.99999999999999, 10.}, Vertex[3][6] -> {2.5, 13.5}, 
  Vertex[3][10] -> {6., 11.49999999999999}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  0.8, -0.8}, {1., 1., 1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/hfgigfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {16., 13.5}, 
  Vertex[3][7] -> {4.5, 7.}, Vertex[3][9] -> {11.5, 7.}, 
  Vertex[4][6] -> {8., 13.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/hgfifgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {16., 14.}, 
  Vertex[3][6] -> {6.5, 6.}, Vertex[3][9] -> {13.5, 6.}, 
  Vertex[4][7] -> {10., 12.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.001249609618949, 3.8601050920915747}, {3.5672117963473933, 
   -1.1559531199264836}, 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/hifgfigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {16., 13.5}, 
  Vertex[3][6] -> {6., 13.5}, Vertex[3][7] -> {6., 6.5}, 
  Vertex[4][9] -> {12.5, 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/hiifgfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {15.5, 13.5}, 
  Vertex[3][9] -> {12., 10.5}, Vertex[3][7] -> {1.8, 6.85}, 
  Vertex[4][6] -> {5.5, 10.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/hiigfgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {16., 13.5}, 
  Vertex[3][9] -> {12., 9.5}, Vertex[3][6] -> {2.4, 12.05}, 
  Vertex[4][7] -> {5.5, 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/hiijfgfjgj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {17., 13.5}, 
  Vertex[3][9] -> {13.5, 10.}, Vertex[3][6] -> {2.5, 13.5}, 
  Vertex[3][7] -> {2.5, 6.5}, Vertex[3][10] -> {8.5, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., 1., -1., 
  1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/hjfgfigjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {17., 13.5}, 
  Vertex[3][6] -> {6., 6.}, Vertex[3][7] -> {6., 13.}, 
  Vertex[3][9] -> {13., 6.}, Vertex[3][10] -> {13., 13.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.118962010041709, 5.358507884245292}, {3.090711892105118, 
   -1.089784327218816}, 1., 1., -1., 1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/hjfgfjgiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {17., 14.}, 
  Vertex[3][6] -> {6.5, 13.5}, Vertex[3][7] -> {6.5, 6.5}, 
  Vertex[3][9] -> {13.5, 6.5}, Vertex[3][10] -> {13.5, 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., 1., 1., 
  -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdhei/hjfifjgigj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {16.5, 14.}, 
  Vertex[3][6] -> {13.5, 11.}, Vertex[3][7] -> {6.5, 4.}, 
  Vertex[3][9] -> {13.5, 4.}, Vertex[3][10] -> {6.5, 11.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.551960031034969, 4.033953607506649}, 1., 1., 1., -1., 
  {2.109502310972899, 5.443179110251192}, -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdhei/iffggh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][9] -> {15., 3.5}, 
  Vertex[3][6] -> {10., 4.}, Vertex[3][7] -> {10., 13.5}, 
  Vertex[3][8] -> {15.5, 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.76366455578056, 4.419444393672599}, {3.9629534440868714, 
   -1.218945377301246}, -1., -1., 1., 1., {1.691892431568863, 
   0.5961991412974796}, -1.}}


==> FeynArts/ShapeData/afbg/chdhei/igfgfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][9] -> {15., 3.5}, 
  Vertex[3][6] -> {10., 13.5}, Vertex[3][7] -> {10., 4.}, 
  Vertex[3][8] -> {15., 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {1.3462912017836248, 3.5548741751062334}, -1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdief/fgghhiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7., 4.5}, 
  Vertex[3][7] -> {7., 13.5}, Vertex[3][8] -> {10., 13.5}, 
  Vertex[4][9] -> {15., 11.75}}, {0., 0., 0., 0., 0., 0., 0., 0., {14., 8.}}, 
 {{3.881043674065006, 4.3849887685844635}, {3.400367627183861, 
   -1.1803708701662146}, 1., 1., -1., 1., -1., 
  {1.5461646096066226, 2.152449809308488}, 1.}}


==> FeynArts/ShapeData/afbg/chdief/fgghhjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6.5, 13.5}, 
  Vertex[3][8] -> {10., 13.5}, Vertex[3][6] -> {6.5, 4.5}, 
  Vertex[3][10] -> {13., 12.5}, Vertex[3][9] -> {17.15, 11.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {{3.134086788842964, 5.136450457546157}, {3.3241540277189325, 
   -1.1921171468137812}, 1., -1., 1., {1.8027756377319946, 
   -0.5880026035475675}, -1., 1., 1., {1.4504223522822595, 
   -0.8050370647472607}}}


==> FeynArts/ShapeData/afbg/chdief/fgghihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7., 5.5}, 
  Vertex[3][7] -> {7., 14.5}, Vertex[3][9] -> {15.05, 10.65}, 
  Vertex[4][8] -> {13.85, 15.75}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{4.087175063537161, 4.337176614840214}, {4.018084120572888, 
   -1.2260344913336274}, 1., -1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdief/fggihihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7.5, 13.5}, 
  Vertex[3][7] -> {7.5, 5.5}, Vertex[3][8] -> {15., 16.}, 
  Vertex[4][9] -> {15., 10.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., -1., {6.754628043053148, -1.762411604201116}, 1., 
  {2.850438562747845, -0.8990008841531086}, 1., 1.}}


==> FeynArts/ShapeData/afbg/chdief/fggiihhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7., 4.5}, 
  Vertex[3][7] -> {7., 12.5}, Vertex[3][9] -> {11., 13.5}, 
  Vertex[4][8] -> {15.5, 15.25}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {14.1, 19.55}}, {{2.616295090390226, 5.240081895063824}, 
  {3.099193443462347, -1.1314140912996447}, -1., -1., 1., 1., -1., 
  {1.29059094991403, 0.8229957676574133}, {3.3105890714493706, 
   -4.590519481962457}}}


==> FeynArts/ShapeData/afbg/chdief/fggiijhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6., 12.5}, 
  Vertex[3][9] -> {10., 13.5}, Vertex[3][6] -> {6., 5.5}, 
  Vertex[3][10] -> {13., 14.55}, Vertex[3][8] -> {17.35, 16.05}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {{2.0615528128088303, 5.450204040505154}, {2.923183196448693, 
   -1.1202901356804402}, 1., -1., 1., 1., -1., -1., 
  {1.5042356863204638, 0.8211875211328745}, 1.}}


==> FeynArts/ShapeData/afbg/chdief/fggjhihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7.5, 5.}, 
  Vertex[3][7] -> {7.5, 12.5}, Vertex[3][8] -> {17., 17.}, 
  Vertex[3][9] -> {17., 10.}, Vertex[3][10] -> {11., 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.9373214245220063, 4.378590816133862}, {3.1484122982862335, 
   -1.142310099749119}, 1., -1., 1., 1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdief/fghihgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 11.}, 
  Vertex[3][8] -> {16., 17.}, Vertex[3][9] -> {16., 10.}, 
  Vertex[4][7] -> {10., 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2., 3.9269908169872414}, {3.244225639501667, -1.133672572243516}, 1., -1., 
  {1.950640920313116, -2.664504153515561}, -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdief/fhghgiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 4.5}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 8.}, 
  Vertex[4][9] -> {11.4, 13.95}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {12.9, 17.65}}, {{4.5069390943299865, 4.400604873394254}, 
  {4.5069390943299865, -1.2590122198044615}, {4.272001872658765, 
   4.427658541861978}, {2.3644502532301246, -2.128892326216962}, -1., 1., 
  {1.25, 0.6435011087932843}, {1.2611998255629437, 0.6679059202464157}, 1.}}


==> FeynArts/ShapeData/afbg/chdief/fhghgjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 16.}, 
  Vertex[3][7] -> {8.5, 4.}, Vertex[3][8] -> {8.5, 11.}, 
  Vertex[3][9] -> {14.55, 7.15}, Vertex[3][10] -> {10.55, 5.1}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {1.5206906325745548, 5.637149349569624}, 
  {1.8183096545968191, 3.908811001914264}, {1.5206906325745548, 
   0.6813976486321229}, 1., -1., 1., {1.131823749529935, 6.2475493376615105}, 
  1.}}


==> FeynArts/ShapeData/afbg/chdief/fhgighih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.5}, 
  Vertex[3][7] -> {6.5, 14.5}, Vertex[3][9] -> {13.5, 14.5}, 
  Vertex[4][8] -> {10., 8.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.114911906711978, 5.042222040635388}, {3.759321747336879, 
   -1.212498981257386}, {4.553295509847785, 5.036388505721764}, 
  {2.387990787251911, -2.1944324993370157}, -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdief/fhhgigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 9.5}, 
  Vertex[3][8] -> {9., 16.5}, Vertex[3][9] -> {16.25, 10.8}, 
  Vertex[4][7] -> {10.7, 11.65}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., {5.129571132170798, -1.284637254037202}, 1., 1., 
  {4.0697051490249265, -1.9268609254027407}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdief/fhhigigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 10.}, 
  Vertex[3][8] -> {12.5, 16.5}, Vertex[3][7] -> {12.6, 9.}, 
  Vertex[4][9] -> {16.6, 12.95}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., {4.100304866714182, -1.2248036450958166}, 1., 1., -1., -1., 
  {1.6492422502470638, 2.4768181587724474}, 1., 1.}}


==> FeynArts/ShapeData/afbg/chdief/fhhjgigjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {3.5, 7.5}, 
  Vertex[3][8] -> {8., 16.5}, Vertex[3][7] -> {11., 7.5}, 
  Vertex[3][9] -> {17., 11.}, Vertex[3][10] -> {11., 14.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., {2.2983689869122403, -1.0242581663186767}, 1., 1., 
  {2.8319604517012587, -2.0399840453194766}, -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdief/fighgihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.5}, 
  Vertex[3][7] -> {7.5, 13.}, Vertex[3][8] -> {13.5, 16.5}, 
  Vertex[4][9] -> {13.5, 9.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.540099117860755, 4.395321951247958}, {3.510697936308391, 
   -1.1213795316752893}, 1., -1., -1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdief/figighhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.}, 
  Vertex[3][7] -> {10., 16.}, Vertex[3][9] -> {10., 8.5}, 
  Vertex[4][8] -> {15., 16.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {15.65, 11.85}}, {{3.6674241641784495, 5.093917155506567}, 
  {4.452527372178637, -1.2382697996159449}, 1., 
  {1.843908891458576, 3.854872760647522}, -1., 1., -0.8076923076923083, -1., 
  {2.5243811122728657, 1.2928153697926126}}}


==> FeynArts/ShapeData/afbg/chdief/figigjhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.5}, 
  Vertex[3][7] -> {10., 15.5}, Vertex[3][9] -> {10., 10.}, 
  Vertex[3][8] -> {17.3, 16.6}, Vertex[3][10] -> {12.85, 15.95}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{4.002811511925087, 5.069697663392789}, {4.162931659299729, 
   -1.230446921703202}, 1., {1.7500000000000007, -2.498091544796509}, -1., 
  1., -1., -1., {1.1568275584545857, 6.281263156735671}, 
  {1.4357054015361206, 0.37626423977532375}}}


==> FeynArts/ShapeData/afbg/chdief/fiighghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.5}, 
  Vertex[3][9] -> {10., 10.}, Vertex[3][8] -> {15.15, 16.55}, 
  Vertex[4][7] -> {10., 16.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{5.618051263561058, 4.464671669957532}, {6.264982043070834, 
   -1.3323279883545616}, 1., -1., -1., 1., {2.0155644370746373, 
   -2.373736550249747}, 1., 1.}}


==> FeynArts/ShapeData/afbg/chdief/fiihghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.5}, 
  Vertex[3][9] -> {10., 10.}, Vertex[3][7] -> {4.5, 15.}, 
  Vertex[4][8] -> {10., 15.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{6.73145600891813, 4.498165067049207}, {5.024937810560445, 
   -1.2068173702852525}, 1., 1., -1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdief/fiijghgjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {12., 4.}, 
  Vertex[3][9] -> {15.5, 7.5}, Vertex[3][7] -> {7., 13.}, 
  Vertex[3][8] -> {13., 16.5}, Vertex[3][10] -> {13., 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.435476677260377, 1.1143457146826719}, {1.7564168070250297, 
   3.774917359533213}, 1., -1., -1., -1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdief/fjghgihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {15.5, 13.5}, 
  Vertex[3][7] -> {5., 4.5}, Vertex[3][8] -> {5., 11.5}, 
  Vertex[3][9] -> {12., 4.5}, Vertex[3][10] -> {12., 11.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.20351369592827, 4.212202359689962}, 1., {3.4296501279285034, 
   5.15665126292483}, {2.7212129648375556, 2.1826851715033975}, 
  {3.650342449688796, 1.1522067671369471}, -1., -1., 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdief/fjghgjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 4.5}, 
  Vertex[3][7] -> {8., 16.5}, Vertex[3][8] -> {15., 16.5}, 
  Vertex[3][9] -> {15., 9.5}, Vertex[3][10] -> {8., 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.330772404161333, 5.367597909714622}, {3.855191305240248, 
   2.0091852790192384}, 1., -1., -1., 1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/afbg/chdief/fjgigjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {4., 8.5}, 
  Vertex[3][7] -> {8., 9.5}, Vertex[3][8] -> {15., 16.5}, 
  Vertex[3][9] -> {15., 9.5}, Vertex[3][10] -> {8., 16.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., {2.3478713763747785, -0.9760370693115439}, 1., -1., 
  {1.58902485820707, -2.5884146749801813}, -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdief/ghgfhiif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {7., 14.5}, 
  Vertex[3][8] -> {14., 14.5}, Vertex[3][9] -> {14., 7.5}, 
  Vertex[4][6] -> {7., 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.400367627183861, 4.259958849572929}, {4.306390600026895, 
   -1.2060949377832495}, 1., -1., -1., -1., -1., 
  {1.5652475842498528, 3.605240262590599}, 1.}}


==> FeynArts/ShapeData/afbg/chdief/ghgihfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6.5, 5.5}, 
  Vertex[3][8] -> {6.5, 12.}, Vertex[3][9] -> {13.5, 5.5}, 
  Vertex[4][6] -> {13.5, 12.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.930770730829005, 4.399333858999826}, 1., 
  {4.100304866714182, 5.013378954615286}, {3.2596012026013246, 
   5.11091142605111}, {4.190763653560053, -1.8933964986591543}, -1., 1., 1., 
  -1.}}


==> FeynArts/ShapeData/afbg/chdief/gigfhihf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {6.5, 14.5}, 
  Vertex[3][8] -> {13.5, 7.5}, Vertex[3][9] -> {13.5, 14.5}, 
  Vertex[4][6] -> {6.5, 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.952847075210474, 4.320048836169174}, {4.430011286667337, 
   -1.2567975551104613}, {4.430011286667337, 5.026387752069125}, 
  {3.69120576505835, -2.042106621065242}, -1., -1., -1., 
  {1.3200378782444095, 0.6510767214444799}, 1.}}


==> FeynArts/ShapeData/afbg/chdief/hgfigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 4.}, 
  Vertex[3][7] -> {10., 16.}, Vertex[3][9] -> {10., 10.}, 
  Vertex[2][8] -> {15., 16.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.808846015417836, 4.4149699064545675}, {4.721493407810711, 
   -1.2587323358363998}, 1., {1.7102631376487072, -0.6610431688506873}, 
  {1.8821530224718708, -0.7797907455342724}, 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdief/hifggi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 4.}, 
  Vertex[3][7] -> {9., 13.5}, Vertex[3][9] -> {13.5, 13.5}, 
  Vertex[2][8] -> {16.75, 15.25}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.261748467472006, 4.4115231174900655}, {4.1182520563948, 
   -1.263933009951025}, 1., {1.612451549659709, -0.5577088436287917}, 1., 1., 
  1., -1.}}


==> FeynArts/ShapeData/afbg/chdief/igfhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][9] -> {14., 6.4}, 
  Vertex[3][6] -> {10., 16.}, Vertex[3][7] -> {10., 4.}, 
  Vertex[3][8] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.5510561809129397, 5.107889949122278}, 
  {2.469817807045694, 5.369778085108942}, {5.496589851899085, 
   -1.8442963883414976}, -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdief/ihfggh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][9] -> {16.5, 11.75}, 
  Vertex[3][6] -> {8.5, 5.}, Vertex[3][7] -> {8.5, 13.5}, 
  Vertex[3][8] -> {13., 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.07982842776507, 4.345148104464132}, {3.336540124140575, 
   -1.12136576932358}, {1.6770509831248424, 3.7850937623830774}, -1., -1., 
  -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdieg/fgfhhiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 13.5}, 
  Vertex[3][7] -> {6., 4.5}, Vertex[3][8] -> {10., 13.5}, 
  Vertex[4][9] -> {15., 11.75}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {14., 7.75}}, {-1., 1., 1., 1., -1., 1., -1., 
  {1.5811388300841898, 2.2730532583039036}, 1.}}


==> FeynArts/ShapeData/afbg/chdieg/fgfhhjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 13.5}, 
  Vertex[3][8] -> {10., 13.5}, Vertex[3][7] -> {6.5, 5.5}, 
  Vertex[3][10] -> {13., 12.4}, Vertex[3][9] -> {17.15, 10.95}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, {-1., 1., 1., -1., -1., 1., 
  -1., 1., 1., {1.7487852927103422, -1.168850857617369}}}


==> FeynArts/ShapeData/afbg/chdieg/fgfhihih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7., 14.5}, 
  Vertex[3][7] -> {7., 5.5}, Vertex[3][9] -> {15., 10.5}, 
  Vertex[4][8] -> {14., 16.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., -1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieg/fgfihihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 13.5}, 
  Vertex[3][7] -> {5.5, 5.5}, Vertex[3][8] -> {14.55, 16.65}, 
  Vertex[4][9] -> {12.5, 11.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., -1., -1., 1., 1., 1., {1.423464084548675, 
   0.26972570476403696}}}


==> FeynArts/ShapeData/afbg/chdieg/fgfiihhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 13.5}, 
  Vertex[3][7] -> {5.5, 5.5}, Vertex[3][9] -> {10., 13.5}, 
  Vertex[4][8] -> {15., 15.25}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {13.45, 19.5}}, {-1., 1., -1., -1., 1., 1., -1., 
  {1.5598477489806488, 0.8565913119846313}, {2.943637205907005, 
   -4.6973694564867845}}}


==> FeynArts/ShapeData/afbg/chdieg/fgfiijhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 13.}, 
  Vertex[3][9] -> {10., 13.5}, Vertex[3][7] -> {5.5, 5.5}, 
  Vertex[3][10] -> {13.05, 14.6}, Vertex[3][8] -> {17.4, 16.1}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, {-1., 1., 1., -1., 1., 1., 1., 
  -1., {1.4025779835716798, 0.9045855876712252}, 1.}}


==> FeynArts/ShapeData/afbg/chdieg/fgfjhihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 13.5}, 
  Vertex[3][7] -> {6., 5.5}, Vertex[3][8] -> {16.5, 17.}, 
  Vertex[3][9] -> {16.5, 10.}, Vertex[3][10] -> {10.5, 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., 1., 1., -1., 
  -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdieg/fhfghiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 13.5}, 
  Vertex[3][8] -> {13.5, 13.5}, Vertex[3][9] -> {13.5, 6.5}, 
  Vertex[4][7] -> {6.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., -1., -1., 1., {1.5206906325745544, 3.6199450849684505}, 
  1.}}


==> FeynArts/ShapeData/afbg/chdieg/fhfighii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 15.5}, 
  Vertex[3][7] -> {9., 4.5}, Vertex[3][8] -> {9., 8.}, 
  Vertex[4][9] -> {11.95, 14.}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {13.6, 17.650000000000002}}, {-1., 1., {4.272001872658765, 
   4.385430139748975}, {2.1360009363293826, -2.292864657065493}, 1., 1., 
  {1.262190556136434, 0.6095002044186633}, -1., 1.}}


==> FeynArts/ShapeData/afbg/chdieg/fhfihgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {13.5, 13.}, 
  Vertex[3][8] -> {6.5, 13.}, Vertex[3][9] -> {13.5, 6.}, 
  Vertex[4][7] -> {6.5, 6.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.635191473930716, 4.448909887731242}, 1., 
  {3.9300127226257167, 5.065290118356868}, -1., 
  {3.400367627183861, -1.9809236673363877}, -1., 
  {1.9091883092036779, 3.9269908169872414}, 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieg/fhfjghijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 13.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][8] -> {10., 15.5}, 
  Vertex[3][9] -> {17.4, 10.55}, Vertex[3][10] -> {12.65, 11.6}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., -1., -1., -1., 
  {2.0713823886477365, -0.9101897178244016}, {3.5794552658190883, 
   4.279981204814152}, 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieg/fifghihg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 13.5}, 
  Vertex[3][8] -> {13.5, 6.5}, Vertex[3][9] -> {13.5, 13.5}, 
  Vertex[4][7] -> {6.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.911720676097125, 5.009372761615152}, 
  {3.2596012026013246, -2.0809220671467057}, {2.4748737341529163, 
   -2.1025203940537023}, -1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdieg/fifhgihh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][9] -> {10., 8.}, 
  Vertex[4][8] -> {15., 16.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {15.55, 11.9}}, {-1., 1., 1., -1., -1., 1., -1., -1., 
  {2.370653918225941, -1.2072833251552004}}}


==> FeynArts/ShapeData/afbg/chdieg/fifjgihjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 15.5}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][9] -> {10., 10.}, 
  Vertex[3][8] -> {17.45, 16.6}, Vertex[3][10] -> {13., 15.95}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, {-1., 1., 1., -1., -1., 1., 
  -1., -1., {1.0917875251164963, 6.291623925433831}, 1.}}


==> FeynArts/ShapeData/afbg/chdieg/gfhihfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {8., 5.5}, 
  Vertex[3][8] -> {14., 17.}, Vertex[3][9] -> {14., 10.}, 
  Vertex[4][6] -> {8., 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdieg/ghfifhih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[3][6] -> {6.5, 14.5}, Vertex[3][9] -> {13.5, 14.5}, 
  Vertex[4][8] -> {10., 8.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.39089968002003, 5.053895471287262}, 
  {2.261083810919003, -2.221290328593515}, -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieg/ghhfifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.5}, 
  Vertex[3][8] -> {10.5, 8.}, Vertex[3][9] -> {11.15, 16.5}, 
  Vertex[4][6] -> {6.5, 13.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., {4.633033563444151, 5.017709088577066}, 
  {3.9386704609550676, -1.907783501246894}, -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieg/ghhififi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[3][8] -> {10., 9.}, Vertex[3][6] -> {4.5, 14.5}, 
  Vertex[4][9] -> {10., 14.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., {5., 4.96494325616275}, {4.6097722286464435, -1.898916221810202}, 
  -1., 1., {1.298075498574717, 0.2730087030867103}, 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieg/ghhjfifjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 3.5}, 
  Vertex[3][8] -> {10., 6.5}, Vertex[3][6] -> {6.5, 16.}, 
  Vertex[3][9] -> {13.5, 16.}, Vertex[3][10] -> {10., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.947032405658275, 2.0744853660485374}, 
  {2.3345235059857514, -0.9975676650436778}, -1., -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdieg/gifhfihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[3][6] -> {6.5, 14.5}, Vertex[3][8] -> {13.5, 14.5}, 
  Vertex[4][9] -> {10., 8.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., -1., 1., -1., 1., {2.0130822139197386, 
   3.9206697886591875}}}


==> FeynArts/ShapeData/afbg/chdieg/giifhfhf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.5}, 
  Vertex[3][9] -> {10., 10.}, Vertex[3][8] -> {15.45, 16.2}, 
  Vertex[4][6] -> {10., 15.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., -1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieg/giihfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.5}, 
  Vertex[3][9] -> {10., 10.}, Vertex[3][6] -> {4.7, 15.25}, 
  Vertex[4][8] -> {10., 15.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieg/giijfhfjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.5}, 
  Vertex[3][9] -> {10., 7.5}, Vertex[3][6] -> {6.5, 16.}, 
  Vertex[3][8] -> {13.5, 16.}, Vertex[3][10] -> {10., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., -1., -1., -1., 
  -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdieg/gjfhfihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {16.5, 3.5}, 
  Vertex[3][6] -> {6.5, 7.5}, Vertex[3][8] -> {6.5, 14.5}, 
  Vertex[3][9] -> {13.5, 7.5}, Vertex[3][10] -> {13.5, 14.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {1.6560495161679187, 3.8410491850873174}, -1., 
  {3.354101966249685, 1.124690777851493}, {2.5, 2.214297435588181}, 1., 1., 
  -1.}}


==> FeynArts/ShapeData/afbg/chdieg/gjfhfjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {4.5, 4.5}, 
  Vertex[3][6] -> {6.5, 14.5}, Vertex[3][8] -> {13.5, 14.5}, 
  Vertex[3][9] -> {13.5, 7.5}, Vertex[3][10] -> {6.5, 7.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., -1., -1., -1., 
  1., -1., -1.}}


==> FeynArts/ShapeData/afbg/chdieg/gjfifjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {5.5, 4.}, 
  Vertex[3][6] -> {6.5, 14.5}, Vertex[3][8] -> {13.5, 7.5}, 
  Vertex[3][9] -> {13.5, 14.5}, Vertex[3][10] -> {6.5, 7.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.942714800743264, 1.953553109273629}, 
  {2.200568108466538, -0.942528302348285}, -1., -1., -1., 1., -1., -1.}}


==> FeynArts/ShapeData/afbg/chdieg/hffigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 4.}, Vertex[3][9] -> {10., 10.}, 
  Vertex[2][8] -> {15., 16.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdieg/hifgfi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {9., 13.5}, 
  Vertex[3][7] -> {9., 4.5}, Vertex[3][9] -> {13.5, 13.5}, 
  Vertex[2][8] -> {16.75, 15.25}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {1.5443445211480513, -0.4969686048790536}, 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieg/iffhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][9] -> {16.6, 12.05}, 
  Vertex[3][6] -> {10., 16.}, Vertex[3][7] -> {10., 4.}, 
  Vertex[3][8] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.662308015445998, 4.349952925298549}, -1., -1., 
  {2.0742468512691543, 0.8200211934344539}, 1., -1.}}


==> FeynArts/ShapeData/afbg/chdieg/ihfgfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 13.5}, 
  Vertex[3][7] -> {8., 5.5}, Vertex[3][8] -> {13., 13.5}, 
  Vertex[2][9] -> {16.5, 11.75}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdieh/fgfhgiih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 13.5}, 
  Vertex[3][7] -> {6.5, 6.5}, Vertex[3][9] -> {13.5, 6.5}, 
  Vertex[4][8] -> {13.5, 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.2596012026013246, 5.222514720736499}, 
  {4.911720676097125, -1.8677801080253595}, 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdieh/fgfhgiii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 14.5}, 
  Vertex[3][7] -> {5.5, 4.5}, Vertex[3][8] -> {15., 15.}, 
  Vertex[4][9] -> {12.2, 7.05}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {10.8, 10.85}}, {-1., 1., 1., {2.2171208807821023, 2.2608688589012917}, 
  {3.5014282800023193, 1.2045688649338955}, 1., -1., 1., 0.8284868934053085}}


==> FeynArts/ShapeData/afbg/chdieh/fgfhgjijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 14.5}, 
  Vertex[3][7] -> {6., 5.5}, Vertex[3][8] -> {13.5, 15.}, 
  Vertex[3][9] -> {14.4, 8.2}, Vertex[3][10] -> {10.05, 6.8}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {1.8251712248443972, 5.346336239740377}, 
  {3.783186487605389, -1.9191320746935585}, 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieh/fgfighih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 13.5}, 
  Vertex[3][7] -> {6.5, 6.5}, Vertex[3][9] -> {13.5, 13.5}, 
  Vertex[4][8] -> {13.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.911720676097125, 5.009372761615152}, 
  {2.8151376520518494, -2.0645747496510674}, -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieh/fgfighii.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 4.5}, 
  Vertex[3][7] -> {6., 14.5}, Vertex[3][8] -> {15., 15.}, 
  Vertex[4][9] -> {12.5, 7.}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {11.4, 10.95}}, {{3.783186487605389, 4.325794398434841}, 
  {3.881043674065006, -1.2680824570502696}, 1., 
  {2.1708293346092415, 2.2562249048183016}, {3.5, 1.176005207095135}, 
  0.7692307692307692, 1., -1., 0.8513824469684103}}


==> FeynArts/ShapeData/afbg/chdieh/fgfjghijij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 14.5}, 
  Vertex[3][7] -> {6., 5.5}, Vertex[3][8] -> {14.5, 3.5}, 
  Vertex[3][9] -> {13.95, 11.95}, Vertex[3][10] -> {9.15, 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {4.257346591481601, 1.2554151130169178}, 
  {1.8100414359897963, 0.8806484924251965}, 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieh/fhfgigig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6., 14.5}, 
  Vertex[3][8] -> {16.5, 13.5}, Vertex[3][9] -> {11.4, 8.1}, 
  Vertex[4][7] -> {6., 7.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {2.6172504656604794, 2.111736621602133}, 
  {4.1512046444375645, -1.9166386046164607}, -1., 1., 
  {1.4103900169811183, 5.7649647639696635}, 1.}}


==> FeynArts/ShapeData/afbg/chdieh/fhfigigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][8] -> {16.5, 13.5}, Vertex[3][7] -> {4.5, 5.5}, 
  Vertex[4][9] -> {10., 6.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {2.704163456597992, 2.1307361239092844}, 
  {5.25594901040716, -1.9401299844685225}, -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieh/fhfjgigjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][8] -> {14.5, 13.}, Vertex[3][7] -> {6.5, 5.5}, 
  Vertex[3][9] -> {13.5, 5.5}, Vertex[3][10] -> {10., 11.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.5811818998280613, 2.1591387196600023}, 
  {3.1515869018638853, 1.0996884893954937}, -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdieh/fifhgigh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5.5, 14.5}, 
  Vertex[3][7] -> {12.5, 8.}, Vertex[3][9] -> {5.5, 8.}, 
  Vertex[4][8] -> {12.5, 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {5.814851674806504, 4.938139244411847}, 
  {4.911720676097125, -1.8677801080253595}, 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdieh/fifjhigjgj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7.5, 11.}, 
  Vertex[3][9] -> {12.5, 9.}, Vertex[3][8] -> {15.5, 13.99999999999999}, 
  Vertex[3][10] -> {5., 9.}, Vertex[3][7] -> {2., 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, 
 {-1., 1., 1., {1.9525624189759723, 2.314302845096841}, 
  {4.5620718977235475, -1.7939663675527318}, 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieh/ghgfifif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {5.5, 5.5}, 
  Vertex[3][8] -> {15., 8.}, Vertex[3][9] -> {12.2, 12.85}, 
  Vertex[4][6] -> {7., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {4.527692569068709, 5.108830263603131}, 
  {3.9116013344920506, -1.9561475649213063}, -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieh/ghgififi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.5}, 
  Vertex[3][8] -> {16.5, 7.}, Vertex[3][6] -> {4.5, 14.5}, 
  Vertex[4][9] -> {10., 14.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., {4.60244500238732, 5.016466654653464}, 
  {2.5238858928247923, 1.0108565296805083}, 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieh/ghgjfifjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 4.5}, 
  Vertex[3][8] -> {15.5, 8.5}, Vertex[3][6] -> {6.5, 16.}, 
  Vertex[3][9] -> {13.5, 16.}, Vertex[3][10] -> {10., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.3094561486745833, 5.123675068959129}, 
  {3.622499137335992, -1.9386983294196098}, -1., -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdieh/gigjhifjfj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {7., 10.}, 
  Vertex[3][9] -> {11.99999999999999, 10.}, Vertex[3][8] -> {15., 15.}, 
  Vertex[3][6] -> {2., 13.5}, Vertex[3][10] -> {5., 11.49999999999999}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., {2.151879895984854, -4.018439781492446}, 
  {5.098796524994803, -1.8726070491716165}, 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieh/hfgigfif.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {15.5, 13.5}, 
  Vertex[3][7] -> {5.5, 6.5}, Vertex[3][9] -> {12.5, 6.5}, 
  Vertex[4][6] -> {9., 12.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.850438562747845, 2.0439223249255645}, 
  {3.9550600501130195, -1.9250984043105956}, 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdieh/hgfifgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {13.5, 6.}, 
  Vertex[3][6] -> {4., 13.5}, Vertex[3][9] -> {11., 13.5}, 
  Vertex[4][7] -> {7.5, 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.153569406244296, 2.0569214151571753}, 
  {2.7608875384557043, 0.9890355147478491}, -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdieh/hifgfigi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {16.5, 6.}, 
  Vertex[3][6] -> {4.5, 13.5}, Vertex[3][7] -> {4.5, 6.5}, 
  Vertex[4][9] -> {10.5, 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.6840874039577294, 5.156580722261607}, 
  {2.4698178070456938, 1.016488830593345}, -1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdieh/hiifgfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {14.5, 14.}, 
  Vertex[3][9] -> {10.5, 9.5}, Vertex[3][7] -> {1.8, 7.1}, 
  Vertex[4][6] -> {5.5, 11.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {3.448187929913333, 2.033762272642934}, 
  {5.55090082779363, -1.898916221810202}, 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieh/hiigfgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {16.5, 13.}, 
  Vertex[3][9] -> {9.5, 9.5}, Vertex[3][6] -> {2.5, 12.}, 
  Vertex[4][7] -> {5.55, 7.3}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {2.337733945512192, 2.248079367133255}, 
  {5.006246098625197, -1.90915664924542}, 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieh/hiijfgfjgj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {17., 14.}, 
  Vertex[3][9] -> {13., 10.}, Vertex[3][6] -> {3., 13.5}, 
  Vertex[3][7] -> {3., 6.5}, Vertex[3][10] -> {9., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {1.8741664813991314, -3.908125130965571}, 
  {2.885307609250701, -1.9936502529278373}, 1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdieh/hjfgfigjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {17., 7.}, 
  Vertex[3][6] -> {4.5, 13.5}, Vertex[3][7] -> {4.5, 6.5}, 
  Vertex[3][9] -> {11.5, 13.5}, Vertex[3][10] -> {11.5, 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.6055512754639887, 5.059344280108274}, 
  {2.593260495977988, 0.9839571898544044}, -1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieh/hjfgfjgiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {15.5, 14.}, 
  Vertex[3][6] -> {4.5, 13.5}, Vertex[3][7] -> {4.5, 6.5}, 
  Vertex[3][9] -> {11.5, 6.5}, Vertex[3][10] -> {11.5, 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.2407560846197603, 2.0858829234226124}, 
  {3.650342449688796, -1.9454172715944968}, 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieh/hjfifjgigj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {13.5, 14.5}, 
  Vertex[3][6] -> {11.5, 12.5}, Vertex[3][7] -> {4.5, 5.5}, 
  Vertex[3][9] -> {11.5, 5.5}, Vertex[3][10] -> {4.5, 12.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.9347061181658383, 4.153099110405249}, 1., 1., 
  {2.8653097563788807, 2.144205099861748}, {2.9004310024546354, 
   1.0391053425413388}, {2.850438562747845, 5.269151750501989}, -1., -1., 1., 
  -1.}}


==> FeynArts/ShapeData/afbg/chdieh/iffggh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[2][9] -> {12.75, 12.5}, 
  Vertex[3][6] -> {7., 14.5}, Vertex[3][7] -> {7., 5.5}, 
  Vertex[3][8] -> {15., 5.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.031128874149275, 4.98282510553769}, 
  {2.1360009363293826, -4.010594369693414}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdieh/igfgfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7., 14.5}, 
  Vertex[3][7] -> {7., 5.5}, Vertex[3][8] -> {15., 15.}, 
  Vertex[2][9] -> {12.75, 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.1360009363293826, 7.152187023283207}, 
  {4.061095911204265, -1.8916484088367176}, -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdiei/fgfhgihh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 14.5}, 
  Vertex[3][7] -> {8., 6.000000000000011}, Vertex[3][9] -> {15.5, 5.5}, 
  Vertex[4][8] -> {14., 15.75}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {14.9, 11.15}}, {-1., 1., 1., -1., -1., 1., -1., 1., 
  {1.3124404748406688, -0.5029144283902622}}}


==> FeynArts/ShapeData/afbg/chdiei/fgfhgihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 13.5}, 
  Vertex[3][7] -> {6.5, 6.5}, Vertex[3][8] -> {13.5, 13.5}, 
  Vertex[4][9] -> {13.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., -1., 1., -1., 1., {1.5532224567009072, 
   3.7206669229575233}}}


==> FeynArts/ShapeData/afbg/chdiei/fgfighhh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 7.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {15., 6.5}, 
  Vertex[4][8] -> {14., 15.75}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  {15.10000000000001, 11.05}}, {{2.9261749776799046, 5.207771962913954}, 
  {3.6694686263817546, -1.1917608458690732}, 1., 
  {1.4866068747318515, 3.3638479558750163}, -1., 1., 1., -1., 
  {1.431782106327636, -0.662312203702444}}}


==> FeynArts/ShapeData/afbg/chdiei/fgfighhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {6.5, 6.5}, 
  Vertex[3][7] -> {6.5, 13.5}, Vertex[3][8] -> {13.5, 13.5}, 
  Vertex[4][9] -> {13.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.018084120572888, 4.34980724921296}, {3.824264635194589, 
   -1.1153452555440033}, 1., -1., -1., 1., 1., -1., 
  {1.6710774967068414, 3.8210064589976414}}}


==> FeynArts/ShapeData/afbg/chdiei/fgfigjhjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8., 7.}, 
  Vertex[3][7] -> {8., 14.}, Vertex[3][8] -> {16.45, 16.1}, 
  Vertex[3][9] -> {14., 6.5}, Vertex[3][10] -> {11.75, 14.9}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{2.3194827009486403, 5.398378366545002}, {3.7020264720825535, 
   -1.1317298168936183}, -1., {1.3462912017836248, 3.637525691069082}, -1., 
  1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdiei/fgfjgihjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7., 13.5}, 
  Vertex[3][7] -> {7., 7.}, Vertex[3][8] -> {16., 15.9}, 
  Vertex[3][9] -> {13.5, 6.5}, Vertex[3][10] -> {11.35, 14.7}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., {1.4422205101855952, 3.630445007917541}, -1., 1., -1., 1., 1., 
  1.}}


==> FeynArts/ShapeData/afbg/chdiei/fhfighgi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {13.5, 12.5}, 
  Vertex[3][7] -> {6.5, 5.5}, Vertex[3][8] -> {6.5, 12.5}, 
  Vertex[4][9] -> {13.5, 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.808846015417836, 4.408600565835904}, 1., 
  {3.553167600887974, 5.076367936894334}, -1., -1., -1., 
  {1.9798989873223336, 3.9269908169872414}, -1., 1.}}


==> FeynArts/ShapeData/afbg/chdiei/fhfjhigjgj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {7.5, 11.49999999999999}, 
  Vertex[3][8] -> {13.5, 13.5}, Vertex[3][9] -> {16., 6.5}, 
  Vertex[3][10] -> {5.45, 9.7}, Vertex[3][7] -> {1.799999999999998, 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., -0.8, 0.8}, {-1., 1., 1., 1., 1., -1., -1., 
  1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdiei/fifghghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 7.}, 
  Vertex[3][9] -> {16., 6.5}, Vertex[3][8] -> {15.15, 15.75}, 
  Vertex[4][7] -> {10., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {{3.7215588131856783, 4.35214483377381}, {4.385487430149584, 
   -1.2591094765559012}, 1., 1., 1., 1., {1.9525624189766635, 
   -0.6947382761967033}, 1., 1.}}


==> FeynArts/ShapeData/afbg/chdiei/fifhghgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 14.5}, 
  Vertex[3][9] -> {16., 6.5}, Vertex[3][7] -> {4.5, 5.5}, 
  Vertex[4][8] -> {10., 6.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., {6.485560885536423, 4.947245289858234}, -1., -1., 
  {4.123105625617661, 4.31386653471827}, {2.3817010727629104, 
   5.3936872056725385}, 1., 1.}}


==> FeynArts/ShapeData/afbg/chdiei/fifjghgjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {11.5, 6.}, 
  Vertex[3][9] -> {17., 5.5}, Vertex[3][7] -> {8., 15.5}, 
  Vertex[3][8] -> {15., 15.5}, Vertex[3][10] -> {11.5, 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.4238136631539984, 1.1668893737545454}, {2.387990787251911, 
   -2.1489004414975064}, 1., 1., 1., 1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdiei/ghgjhifjfj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {8., 10.}, 
  Vertex[3][8] -> {13., 13.}, Vertex[3][9] -> {16., 6.5}, 
  Vertex[3][6] -> {2., 13.5}, Vertex[3][10] -> {5.5, 11.49999999999999}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, {1., 1., 1., -1., -1., 1., 1., 
  -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdiei/gigfhfhf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 5.5}, 
  Vertex[3][9] -> {16.5, 6.5}, Vertex[3][8] -> {15.35, 15.75}, 
  Vertex[4][6] -> {10., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdiei/gighfhfh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 6.5}, 
  Vertex[3][9] -> {16., 6.5}, Vertex[3][6] -> {4.5, 14.5}, 
  Vertex[4][8] -> {10., 14.}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {1., 1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdiei/gigjfhfjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][7] -> {10., 6.}, 
  Vertex[3][9] -> {16.5, 5.5}, Vertex[3][6] -> {6.5, 15.5}, 
  Vertex[3][8] -> {13.5, 15.5}, Vertex[3][10] -> {10., 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., 1., -1., 
  -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdiei/hffggi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 16.}, 
  Vertex[3][7] -> {10., 6.5}, Vertex[3][9] -> {15., 6.5}, 
  Vertex[2][8] -> {15., 16.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., {1.3462912017836248, -0.41328152151644004}, 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdiei/hgfgfi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10., 6.5}, 
  Vertex[3][7] -> {10., 16.}, Vertex[3][9] -> {15.5, 6.5}, 
  Vertex[2][8] -> {15., 16.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.9629534440868714, 4.360538030891039}, {4.76366455578056, 
   -1.2778517400828053}, 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdiei/hihfgfgf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {13., 11.5}, 
  Vertex[3][9] -> {16., 6.5}, Vertex[3][7] -> {1.75, 7.25}, 
  Vertex[4][6] -> {5., 11.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdiei/hihgfgfg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {12., 11.5}, 
  Vertex[3][9] -> {16., 6.5}, Vertex[3][6] -> {2.15, 12.65}, 
  Vertex[4][7] -> {5.5, 8.5}}, {0., 0., 0., 0., 0., 0., 0., 0.8, -0.8}, 
 {-1., 1., 1., -1., -1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/afbg/chdiei/hihjfgfjgj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][8] -> {13.5, 10.}, 
  Vertex[3][9] -> {17., 6.5}, Vertex[3][6] -> {3., 13.5}, 
  Vertex[3][7] -> {3., 6.5}, Vertex[3][10] -> {9., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., 1., 1., 1., 
  -1., 1.}}


==> FeynArts/ShapeData/afbg/chdiei/ifghgfhf.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][9] -> {16.5, 6.5}, 
  Vertex[3][7] -> {6.5, 13.5}, Vertex[3][8] -> {13.5, 13.5}, 
  Vertex[4][6] -> {10., 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.846101922726438, 5.0793761425605}, {2.604323328621083, 
   -0.9755781231715964}, 1., 1., 1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/afbg/chdiei/igfhfghg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][9] -> {16., 6.5}, 
  Vertex[3][6] -> {6.5, 14.}, Vertex[3][8] -> {13.5, 14.}, 
  Vertex[4][7] -> {10., 8.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdiei/ihfgfhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][9] -> {15., 6.5}, 
  Vertex[3][6] -> {5., 14.}, Vertex[3][7] -> {5., 7.}, 
  Vertex[4][8] -> {11.5, 10.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., -1., 1., 1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdiei/ijfgfhgjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][9] -> {16., 6.5}, 
  Vertex[3][6] -> {5., 14.}, Vertex[3][7] -> {5., 7.}, 
  Vertex[3][8] -> {12., 14.}, Vertex[3][10] -> {12., 7.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., -1., -1., 1., 
  -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdiei/ijfgfjghhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][9] -> {16.5, 6.5}, 
  Vertex[3][6] -> {6.5, 7.}, Vertex[3][7] -> {6.5, 14.}, 
  Vertex[3][8] -> {13.5, 14.}, Vertex[3][10] -> {13.5, 7.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{2.232151428554971, 5.328722861773651}, {3.5794552658190883, 
   -1.1564046197784141}, 1., -1., -1., -1., 1., 1., -1., -1.}}


==> FeynArts/ShapeData/afbg/chdiei/ijfhfjghgj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][9] -> {17., 5.5}, 
  Vertex[3][6] -> {12.5, 13.}, Vertex[3][7] -> {5.5, 6.}, 
  Vertex[3][8] -> {5.5, 13.}, Vertex[3][10] -> {12.5, 6.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., -1., -1., -1., 
  -1., -1., 1.}}


==> FeynArts/ShapeData/afbg/chdiej/fgfhgihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 13.}, 
  Vertex[3][7] -> {5., 7.}, Vertex[3][8] -> {10.5, 14.5}, 
  Vertex[3][9] -> {10.5, 5.5}, Vertex[3][10] -> {14., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {4.419558801509491, 5.042139364121218}, 
  {3.0413812651491097, -2.025897135363091}, 1., -1., 1., -1., -1.}}


==> FeynArts/ShapeData/afbg/chdiej/fgfhgjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 13.}, 
  Vertex[3][7] -> {5., 7.}, Vertex[3][8] -> {10.5, 14.5}, 
  Vertex[3][9] -> {14., 10.}, Vertex[3][10] -> {10.5, 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., 1., -1., 
  1., -1., -1.}}


==> FeynArts/ShapeData/afbg/chdiej/fgfighhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 7.}, 
  Vertex[3][7] -> {5., 13.}, Vertex[3][8] -> {10.5, 14.5}, 
  Vertex[3][9] -> {10.5, 5.5}, Vertex[3][10] -> {14., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.881043674065006, 4.358328420209865}, {3.8200130889828117, 
   -1.1786230021624529}, 1., {4.318564576337836, 5.006272186389373}, 
  {3.5355339059327378, -2.049148758173554}, 1., 1., -1., -1., -1.}}


==> FeynArts/ShapeData/afbg/chdiej/fgfigjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 13.}, 
  Vertex[3][7] -> {5., 7.}, Vertex[3][8] -> {14., 10.}, 
  Vertex[3][9] -> {10.5, 14.5}, Vertex[3][10] -> {10.5, 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.1622776601683795, 5.099264698115718}, 
  {3.8890872965260113, -1.9138202672156002}, -1., 1., -1., 1., -1., -1.}}


==> FeynArts/ShapeData/afbg/chdiej/fgfjghhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 7.}, 
  Vertex[3][7] -> {5., 13.}, Vertex[3][8] -> {10.5, 14.5}, 
  Vertex[3][9] -> {14., 10.}, Vertex[3][10] -> {10.5, 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.707424982383326, 4.330024362777803}, {3.8733060813728626, 
   -1.2070609311402063}, 1., 1., -1., 1., 1., -1., -1., -1.}}


==> FeynArts/ShapeData/afbg/chdiej/fgfjgihihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 7.}, 
  Vertex[3][7] -> {5., 13.}, Vertex[3][8] -> {14., 10.}, 
  Vertex[3][9] -> {10.5, 14.5}, Vertex[3][10] -> {10.5, 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.814773912042495, 4.338332462231742}, {3.981205847478877, 
   -1.214518639829638}, {3.5794552658190883, 5.167264884541053}, 
  {4.962358310319802, -1.84251280243031}, -1., 1., 1., -1., -1., -1.}}


==> FeynArts/ShapeData/afbg/chdiej/fhfighgjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {10.5, 13.}, 
  Vertex[3][7] -> {5., 5.5}, Vertex[3][8] -> {5., 11.5}, 
  Vertex[3][9] -> {14., 8.5}, Vertex[3][10] -> {10.5, 4.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.400367627183861, 4.2718141992740275}, 1., 
  {4.8541219597369, 4.963231532516102}, -1., -1., -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdiej/fhfigigjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {8.5, 14.5}, 
  Vertex[3][7] -> {8.5, 5.5}, Vertex[3][8] -> {14., 13.}, 
  Vertex[3][9] -> {5.5, 10.}, Vertex[3][10] -> {14., 7.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.001666203960727, 4.247866480968437}, {2.8653097563788803, 
   -1.1190638275938438}, 1., {6.427480066091221, -1.3352513460740332}, 1., 
  -1., 1., -1., 1., {1.9525624189766635, 5.4071272565813935}}}


==> FeynArts/ShapeData/afbg/chdiej/fhfjghgiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {12.5, 13.5}, 
  Vertex[3][7] -> {6., 7.}, Vertex[3][8] -> {6.5, 12.5}, 
  Vertex[3][9] -> {11., 4.5}, Vertex[3][10] -> {15., 8.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.816084380618437, 4.319389260042545}, 1., 
  {4.451123453691214, 5.045113916652126}, {4.422951503238533, 
   4.989216428454901}, {2.850438562747845, -2.0899424410414196}, -1., -1., 
  -1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdiej/fhfjgigjhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {5., 12.5}, 
  Vertex[3][7] -> {12., 6.}, Vertex[3][8] -> {10., 15.5}, 
  Vertex[3][9] -> {14.5, 11.}, Vertex[3][10] -> {5.5, 7.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., {3.69120576505835, -1.2065574950312277}, 1., 1., 
  {5.963430220938282, -1.8361732667805395}, -1., 1., 1., 1., -1.}}


==> FeynArts/ShapeData/afbg/chdiej/fifjghgihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {14., 9.}, 
  Vertex[3][7] -> {4.5, 9.}, Vertex[3][8] -> {6., 14.5}, 
  Vertex[3][9] -> {9., 5.5}, Vertex[3][10] -> {12.5, 14.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{6.656763477847174, 4.488303702913736}, 1., 
  {4.16082924427331, 5.038747797091452}, {2.704163456597992, 
   2.1307361239092844}, {5.942432162002357, -1.8403662138046406}, 1., 1., 
  {1.8200274723201295, -2.571836200106815}, 1., 1.}}


==> FeynArts/ShapeData/afbg/chdiej/fifjghgjhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 17.}, Vertex[1][4] -> {20., 10.}, 
  Vertex[1][5] -> {20., 3.}, Vertex[3][6] -> {13.5, 8.5}, 
  Vertex[3][7] -> {4., 9.5}, Vertex[3][8] -> {7., 15.}, 
  Vertex[3][9] -> {12.5, 14.}, Vertex[3][10] -> {8.5, 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{5.8576872569299905, 4.481298313188793}, -1., 
  {4.123105625617661, 5.055412920805393}, {2.5495097567963922, 
   -0.9685089806599324}, {3.952847075210474, -1.9622803068360453}, 
  {1.9039432764659772, -0.49555167348582874}, 
  {1.8200274723201295, 3.8460867178320113}, {2.0615528128088303, 
   -0.8621700546672264}, 1., 1.}}


==> FeynArts/ShapeData/agbg/cgdhehfh/gh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[4][7] -> {8., 10.}, Vertex[4][8] -> {12.5, 7.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 
  {1.7677669529663689, 3.860422653211418}, -1., 1.}}


==> FeynArts/ShapeData/agbg/cgdhehfi/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {15.5, 10.}, Vertex[3][9] -> {11.5, 6.}, 
  Vertex[4][7] -> {6., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., 1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/agbg/cgdheifh/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {15.5, 4.}, Vertex[3][9] -> {10.5, 7.}, 
  Vertex[4][7] -> {6., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., {4.0697051490249265, 5.039430490699733}, 
  {2.0155644370746373, 7.229958580997726}, -1., -1., -1.}}


==> FeynArts/ShapeData/agbg/cgdheifi/hihg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {10.5, 7.}, Vertex[3][9] -> {16., 5.}, 
  Vertex[4][7] -> {5.5, 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., 1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/agbg/chdgehfh/gh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[4][7] -> {6.5, 10.}, Vertex[4][8] -> {13.5, 7.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {1., 1., {2.2638462845343543, 
   5.377353697760137}, {2.462214450449026, 7.288678949006852}, 
  {1.7677669529663689, 3.8502189257174635}, -1., 1.}}


==> FeynArts/ShapeData/agbg/chdgehfi/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {14.5, 9.}, Vertex[3][9] -> {11.5, 5.}, 
  Vertex[4][7] -> {5., 11.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., {3.010398644698074, 5.177797150946777}, 
  {2.1213203435596424, 7.002015306801211}, -1., -1., 
  {1.6770509831248424, -0.548549402450528}, -1.}}


==> FeynArts/ShapeData/agbg/chdgeifh/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {14., 3.5}, Vertex[3][9] -> {8.5, 6.5}, 
  Vertex[4][7] -> {3., 10.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., {5.55090082779363, 5.011531481548434}, 
  {1.6007810593582121, 6.869918875875399}, {2.850438562747845, 
   7.458027047667645}, -1., -1., -1.}}


==> FeynArts/ShapeData/agbg/chdgeifi/hihg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {10., 8.}, Vertex[3][9] -> {15., 5.}, 
  Vertex[4][7] -> {5., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., {3.8078865529319543, 5.092895357497055}, 
  {4.123105625617661, 7.476451438550945}, -1., -1., 1., -1.}}


==> FeynArts/ShapeData/agbg/chdhegfh/gh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[4][7] -> {6.5, 10.}, Vertex[4][8] -> {13.5, 12.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., -1., 1., 
  {1.7677669529663689, -0.7086262721276704}, {2.462214450449026, 
   -4.147086295417059}, {2.2638462845343543, -2.235761044170344}, -1.}}


==> FeynArts/ShapeData/agbg/chdhegfi/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {15., 15.}, Vertex[3][9] -> {10.5, 13.}, 
  Vertex[4][7] -> {5., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., {4.123105625617661, -4.334858784961152}, 
  {4.190763653560053, -1.9802690565142542}, 1., 1.}}


==> FeynArts/ShapeData/agbg/chdhehfg/gh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[4][7] -> {8., 10.}, Vertex[4][8] -> {12.5, 12.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., -1., 1., 
  {1.7677669529663689, -0.718829999621625}, -1., -1., -1.}}


==> FeynArts/ShapeData/agbg/chdhehfi/giih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {5.5, 10.}, Vertex[3][9] -> {11., 10.}, 
  Vertex[4][8] -> {14.5, 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., {1.4159802258506302, -0.5691045099684664}, -1., -1., 1., -1.}}


==> FeynArts/ShapeData/agbg/chdheifg/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {15.5, 15.}, Vertex[3][9] -> {10.5, 13.}, 
  Vertex[4][7] -> {5.5, 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/agbg/chdheifh/giih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {5., 10.}, Vertex[3][9] -> {9.5, 9.}, 
  Vertex[4][8] -> {13., 12.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., {1.6007810593582121, -0.6034334774382624}, 
  {2.462214450449026, -4.199212944462705}, {4.366062299143245, 
   -1.9277082631465674}, 1., -1.}}


==> FeynArts/ShapeData/agbg/chdheifi/ghih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {5., 10.}, Vertex[3][9] -> {13., 6.}, 
  Vertex[4][8] -> {11., 11.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., -1., -1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/agbg/chdheifi/gihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {5., 10.}, Vertex[3][8] -> {13., 14.}, 
  Vertex[4][9] -> {11., 8.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/agbg/chdheifi/gjhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {4., 10.}, Vertex[3][8] -> {13.99999999999999, 15.}, 
  Vertex[3][9] -> {13.99999999999999, 5.}, Vertex[3][10] -> {10., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., -1., 1., -1., -1., 1., 
  -1.}}


==> FeynArts/ShapeData/agbg/chdheifi/hgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {13., 15.}, Vertex[3][9] -> {13., 5.}, 
  Vertex[4][7] -> {6., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/agbg/chdheifi/jgjkhkik.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {4., 10.}, Vertex[3][8] -> {13.99999999999999, 15.}, 
  Vertex[3][11] -> {10., 10.}, Vertex[3][9] -> {13.99999999999999, 5.}, 
  Vertex[2][10] -> {7., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., -1., 1., -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/agbg/chdheifi/jhjkgkik.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {4., 10.}, Vertex[3][8] -> {13.99999999999999, 15.}, 
  Vertex[3][11] -> {10., 10.}, Vertex[3][9] -> {13.99999999999999, 5.}, 
  Vertex[2][10] -> {11.99999999999998, 12.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., -1., 1., -1., -1., 
  1., 1., -1.}}


==> FeynArts/ShapeData/agbg/chdheifi/jijkgkhk.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {4., 10.}, Vertex[3][11] -> {10., 10.}, 
  Vertex[3][8] -> {13.99999999999999, 15.}, 
  Vertex[3][9] -> {13.99999999999999, 5.}, 
  Vertex[2][10] -> {11.99999999999998, 7.5}}, {0., 0., 0., 0., 0., 0., 0., 
  0., 0., 0.}, {-1., 1., 1., -1., 1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/agbg/chdheifj/gihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {3.5, 10.}, Vertex[3][8] -> {15.5, 15.}, 
  Vertex[3][9] -> {9., 7.}, Vertex[3][10] -> {10.5, 13.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., -1., 1., -1., 
  {4.031128874149275, 1.9992825538406738}, {4.828301978956992, 
   -1.9122626360765633}, 1., 1., -1.}}


==> FeynArts/ShapeData/agbg/chdheifj/gjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {4., 10.}, Vertex[3][8] -> {15.5, 15.}, 
  Vertex[3][9] -> {11.5, 12.5}, Vertex[3][10] -> {8., 9.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., -1., 1., -1., -1., -1., 1., 1., 
  1.}}


==> FeynArts/ShapeData/agbg/chdheifj/kgkihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {3.5, 10.}, Vertex[3][8] -> {16., 15.5}, 
  Vertex[3][9] -> {11.49999999999999, 5.}, Vertex[3][10] -> {13., 12.5}, 
  Vertex[2][11] -> {7.5, 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., -1., {2.3584952830137746, 2.2437007237922604}, 
  {4.981214711292602, -1.852920058937598}, -1., 1., 1., -1.}}


==> FeynArts/ShapeData/agbg/chdheifj/kgkjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {3.5, 10.}, Vertex[3][8] -> {16., 15.}, 
  Vertex[3][9] -> {13.99999999999999, 10.5}, Vertex[3][10] -> {12.5, 6.5}, 
  Vertex[2][11] -> {7.9, 8.3}}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., -1., -1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/agbg/chdheifj/khkigjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {3.5, 10.}, Vertex[3][8] -> {16., 15.5}, 
  Vertex[3][9] -> {11.49999999999999, 8.5}, Vertex[3][10] -> {10., 4.}, 
  Vertex[2][11] -> {13.75, 12.05}}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., 1., 1., -1., -1., 1., 1., -1.}}


==> FeynArts/ShapeData/agbg/chdheifj/khkjgiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {2.5, 10.}, Vertex[3][8] -> {16.49999999999999, 15.5}, 
  Vertex[3][9] -> {9., 4.}, Vertex[3][10] -> {10., 11.49999999999999}, 
  Vertex[2][11] -> {13.24999999999999, 13.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., -1., {2.8284271247454664, 2.0074234866085803}, 
  {2.926174977679775, 1.108533758459776}, -1., 1., -1., 1.}}


==> FeynArts/ShapeData/agbg/chdheifj/kikjgihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {3., 10.}, Vertex[3][8] -> {15., 15.}, 
  Vertex[3][9] -> {8., 4.5}, Vertex[3][10] -> {10.24999999999999, 14.15}, 
  Vertex[2][11] -> {9.2, 9.45}}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., -1., {2.65728925058053, 2.087862267162325}, 
  {2.610400818934281, 1.0998625668062258}, -1., -1., 
  {2.5120571374983487, 0.928736856342141}, 1.}}


==> FeynArts/ShapeData/agbg/chdheifj/kikjgjhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {3., 10.}, Vertex[3][8] -> {16., 15.}, 
  Vertex[3][9] -> {11.99999999999999, 12.5}, Vertex[3][10] -> {9., 3.}, 
  Vertex[2][11] -> {10.55, 7.849999999999999}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., -1., 1., -1., -1., -1., -1., 
  -1., 1., 1.}}


==> FeynArts/ShapeData/agbg/chdiegfh/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {14., 16.5}, Vertex[3][9] -> {8.5, 13.5}, 
  Vertex[4][7] -> {3., 9.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {2.850438562747845, -4.316434394077852}, 
  {1.6007810593582121, -3.7283262222856055}, 
  {5.55090082779363, -1.8699388279586406}, 1., 1.}}


==> FeynArts/ShapeData/agbg/chdiegfi/hihg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {11.5, 15.}, Vertex[3][9] -> {14.5, 11.}, 
  Vertex[4][7] -> {5., 9.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., -1., {3.010398644698074, -2.0362044973569837}, 
  {1.6770509831248424, 0.548549402450528}, 1.}}


==> FeynArts/ShapeData/agbg/chdiehfg/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {15.5, 16.}, Vertex[3][9] -> {10.5, 13.5}, 
  Vertex[4][7] -> {6., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {2.0155644370746373, -4.088365927407933}, 
  {4.00780488547035, -2.020766977109677}, -1., 1., 1.}}


==> FeynArts/ShapeData/agbg/chdiehfh/giih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {5., 10.}, Vertex[3][9] -> {10.5, 8.}, 
  Vertex[4][8] -> {13.5, 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {3.181980515339464, 1.9576720445259248}, 
  {1.8439088914585777, 0.9209258773829483}, {3.9812058474788765, 
   -1.8829260114756206}, 1., -1.}}


==> FeynArts/ShapeData/agbg/chdiehfi/ghih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {5.5, 10.}, Vertex[3][9] -> {14., 6.}, 
  Vertex[4][8] -> {11.5, 12.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., {2.022374841615669, 2.207304542582847}, 
  {1.5206906325745548, 0.6049912602303626}, -1., -1., -1.}}


==> FeynArts/ShapeData/agbg/chdiehfi/gihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {5.5, 10.}, Vertex[3][8] -> {14., 14.}, 
  Vertex[4][9] -> {11.5, 8.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {1.5206906325745548, 2.5366013933594305}, 
  {2.022374841615669, 0.9342881110069461}, -1., 1., 1.}}


==> FeynArts/ShapeData/agbg/chdiehfi/gjhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {4., 10.}, Vertex[3][8] -> {15., 13.5}, 
  Vertex[3][9] -> {15., 7.}, Vertex[3][10] -> {9., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {3.8078865529319543, 5.092895357497055}, 
  {3.5794552658190883, -1.8762036113448237}, -1., -1., 1., -1.}}


==> FeynArts/ShapeData/agbg/chdiehfi/hgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {13.5, 14.}, Vertex[3][9] -> {13.5, 7.}, 
  Vertex[4][7] -> {6., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {3.473110997362451, 5.09941523251169}, 
  {3.913118960624632, -1.932525568314829}, -1., 1., -1.}}


==> FeynArts/ShapeData/agbg/chdiehfj/gihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {3.5, 10.}, Vertex[3][8] -> {15.5, 14.5}, 
  Vertex[3][9] -> {8.5, 9.}, Vertex[3][10] -> {11.5, 12.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {4.5069390943299865, 1.9036165397216451}, 
  {3.3354160160315836, -1.9495421423459809}, {3.400367627183861, 
   -1.9809236673363877}, 1., 1., -1.}}


==> FeynArts/ShapeData/agbg/chdiehfj/gjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {4.5, 10.}, Vertex[3][8] -> {14.5, 16.}, 
  Vertex[3][9] -> {11.5, 13.}, Vertex[3][10] -> {8.5, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {2.0155644370746373, -4.076134121571303}, 
  {3.5794552658190883, -1.9619903397071143}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/agbg/chdieifg/hihg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {11.5, 14.}, Vertex[3][9] -> {15.5, 10.}, 
  Vertex[4][7] -> {6., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/agbg/chdieifh/ghih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {5., 10.}, Vertex[3][9] -> {15.5, 10.}, 
  Vertex[4][8] -> {9.5, 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., {1.2103718436910198, -0.48428257838508304}, -1., -1., 
  {1.960229578391266, -2.2296023629123725}}}


==> FeynArts/ShapeData/agbg/chdieifh/gihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {6., 10.}, Vertex[3][8] -> {17., 14.5}, 
  Vertex[4][9] -> {11., 8.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {1.0606601717798212, 3.640939375269923}, 
  {1.6007810593582121, -3.760835090567629}, {4.00780488547035, 
   -1.8386105259806216}, 1., 1.}}


==> FeynArts/ShapeData/agbg/chdieifh/gjhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {4., 10.}, Vertex[3][8] -> {11., 15.}, 
  Vertex[3][9] -> {16., 10.}, Vertex[3][10] -> {8.5, 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 
  {1.118033988749895, -0.6435011087932843}, {4.6097722286464435, 
   -1.9576720445259248}, 1., 1., {1.7677669529663689, 2.2896263264165215}}}


==> FeynArts/ShapeData/agbg/chdieifh/hgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {12.5, 7.5}, Vertex[3][9] -> {12.5, 13.5}, 
  Vertex[4][7] -> {6., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., {4.911720676097125, 5.075314751396423}, 
  {2.850438562747845, 1.1071487177940904}, {3.69120576505835, 
   -2.014902449668029}, -1., 1., 1.}}


==> FeynArts/ShapeData/agbg/chdieifi/ghhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {5.5, 10.}, Vertex[3][8] -> {11., 10.}, 
  Vertex[4][9] -> {14.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., {1.4159802258506302, 3.7106971635582595}, -1., -1., 1.}}


==> FeynArts/ShapeData/agbg/chdieifj/ghhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {4., 10.}, Vertex[3][8] -> {9., 10.}, 
  Vertex[3][9] -> {16., 10.}, Vertex[3][10] -> {12.5, 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., -1., -1., -1., 1., 
  1.}}


==> FeynArts/ShapeData/agbg/chdieifj/gjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {4., 10.}, Vertex[3][8] -> {13.5, 13.5}, 
  Vertex[3][9] -> {16., 10.}, Vertex[3][10] -> {9.5, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., -1., 1., 1., -1., -1., 1., 1., 
  1.}}


==> FeynArts/ShapeData/agbg/chdiejfh/gihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {4., 10.}, Vertex[3][8] -> {17., 10.5}, 
  Vertex[3][9] -> {9., 13.5}, Vertex[3][10] -> {12.5, 7.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., {1.6007810593582121, 5.767636299720607}, 
  {2.4418230894149566, 0.930168773310688}, {2.3048861143232218, 
   2.146871066625893}, {2.9261749776799064, -2.2588599448328486}, -1., 1., 
  1.}}


==> FeynArts/ShapeData/agbg/chdiejfh/gjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {4., 10.}, Vertex[3][8] -> {17., 9.5}, 
  Vertex[3][9] -> {12., 12.5}, Vertex[3][10] -> {9.5, 6.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., {2.0155644370746373, 5.570827709085258}, 
  {2.358495283014151, 1.0746158214472916}, {2.4418230894149566, 
   2.211423880279105}, {1.6007810593582121, -2.626043646130814}, 1., -1., 1.}}


==> FeynArts/ShapeData/agbg/chdiejfi/ghhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {4., 10.}, Vertex[3][8] -> {9.5, 11.5}, 
  Vertex[3][9] -> {15.5, 5.}, Vertex[3][10] -> {12., 8.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., {4.0697051490249265, 5.12932837652396}, 
  {2.0155644370746373, 7.217726775161096}, -1., -1., 1., -1.}}


==> FeynArts/ShapeData/agbg/chdiejfi/gjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {3.5, 10.}, Vertex[3][8] -> {11., 7.5}, 
  Vertex[3][9] -> {16., 6.}, Vertex[3][10] -> {8., 11.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., {3.400367627183861, 5.122516320926181}, 
  {3.3354160160315836, 5.0911347959357744}, {4.100304866714182, 
   1.1702830911741788}, -1., -1., 1., -1.}}


==> FeynArts/ShapeData/agbg/chdiejfj/ghhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {3.5, 10.}, Vertex[3][8] -> {8.5, 12.5}, 
  Vertex[3][9] -> {11.5, 9.}, Vertex[3][10] -> {15., 5.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/agbg/chdiejfj/gihihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {4., 10.}, Vertex[3][8] -> {12.5, 14.5}, 
  Vertex[3][9] -> {9., 11.}, Vertex[3][10] -> {15., 5.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.8078865529326227, 5.026620879469022}, 1., -1., 1., 1., 
  {3.0103986446983, 1.1509802755197351}}}


==> FeynArts/ShapeData/agbg/chdiejfj/kgkhhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {2.5, 10.}, Vertex[3][8] -> {11.49999999999999, 
    13.99999999999999}, Vertex[3][9] -> {13.5, 9.}, 
  Vertex[3][10] -> {15.5, 5.}, Vertex[2][11] -> {7., 11.99999999999999}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {1., 1., 1., 1., 1., -1., -1., 
  -1., 1., 1.}}


==> FeynArts/ShapeData/agbg/chdiejfj/kgkihihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {3., 10.}, Vertex[3][9] -> {11.49999999999999, 14.5}, 
  Vertex[3][8] -> {13.5, 8.5}, Vertex[3][10] -> {16., 5.}, 
  Vertex[2][11] -> {7.099999999999999, 12.15}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., {4.038767405322559, 4.966808247007499}, 
  {2.850438562747663, -1.9457880539283088}, 1., -1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/agbg/chdiejfj/khkighij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {3., 10.}, Vertex[3][8] -> {9., 17.}, 
  Vertex[3][9] -> {11.99999999999999, 8.}, Vertex[3][10] -> {15.5, 5.}, 
  Vertex[2][11] -> {10.5, 12.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., -1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/agbg/chdiejfj/khkigihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {3.5, 10.}, Vertex[3][9] -> {9.5, 16.49999999999999}, 
  Vertex[3][8] -> {13., 8.}, Vertex[3][10] -> {16., 5.}, 
  Vertex[2][11] -> {11.3, 12.09999999999999}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., {4.190877619546544, 4.985976256800714}, 
  {3.1819805153396348, 1.1902899496824784}, 1., -1., 1., -1., -1., 1.}}


==> FeynArts/ShapeData/agbg/chdiejfj/khkjgihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {3., 10.}, Vertex[3][8] -> {11.49999999999999, 10.5}, 
  Vertex[3][9] -> {8., 15.5}, Vertex[3][10] -> {16.49999999999999, 5.}, 
  Vertex[2][11] -> {14.09999999999999, 7.65}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., {3.6912057650600003, 5.0662645848583345}, 
  {4.160829244273427, -1.858339697420238}, 1., -1., -1., 1., -1., -1.}}


==> FeynArts/ShapeData/agbg/chdiejfj/kikjghhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {3., 10.}, Vertex[3][8] -> {8.5, 15.}, 
  Vertex[3][9] -> {11., 10.}, Vertex[3][10] -> {15.5, 5.}, 
  Vertex[2][11] -> {13.4, 7.4}}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., -1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/agbgcg/dgegfg/0.m <==
{{Vertex[1][1] -> {0., 17.}, Vertex[1][2] -> {0., 10.}, 
  Vertex[1][3] -> {0., 3.}, Vertex[1][4] -> {20., 17.}, 
  Vertex[1][5] -> {20., 10.}, Vertex[1][6] -> {20., 3.}, 
  Vertex[6][7] -> {10., 10.}}, {0., 0., 0., 0., 0., 0.}, 
 {1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cgdgehfh/gh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[4][7] -> {8., 14.5}, Vertex[4][8] -> {8., 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cgdgehfi/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.5}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.692582403567252, -1.0251412722679047}, 
  {3.0516389039334255, 5.117719555584131}, {3.3541019662496847, 
   -2.0899424410414196}, -1., -1.}}


==> FeynArts/ShapeData/agbh/cgdgeifh/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., -1., -1., -1., -1.}}


==> FeynArts/ShapeData/agbh/cgdgeifi/hihg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[4][7] -> {8., 14.5}, 
  Vertex[3][9] -> {14.5, 5.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cgdgeifi/jhjihg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8.5, 9.}, Vertex[3][9] -> {15.5, 5.}, 
  Vertex[4][7] -> {10.5, 15.5}, Vertex[2][10] -> {11.99999999999998, 7.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., 1., -1., -1., 1., 
  -1.}}


==> FeynArts/ShapeData/agbh/cgdhegfh/gh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[4][7] -> {8., 14.5}, Vertex[4][8] -> {8., 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., {1.5008331019803633, 
   2.6784908960631593}, 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cgdhegfi/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {4.802343178074636, 5.03206914436485}, 
  {5.129571132170798, -1.8942408377869713}, {3.3541019662496847, 
   -2.0032041023654346}, -1., -1.}}


==> FeynArts/ShapeData/agbh/cgdhehfg/gh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[4][7] -> {8., 14.5}, Vertex[4][8] -> {8., 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., {4.422951503238533, 
   5.041343077500547}, {2.6575364531836625, 2.044647663289657}, 
  {6.73145600891813, -1.7890003186165595}, 1.}}


==> FeynArts/ShapeData/agbh/cgdhehfi/giih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.462214450449026, 5.288585757009174}, 
  {3.2745228660065884, 4.344949259840484}, {3.593396721766189, 
   -1.9097273212068455}, 1., 1.}}


==> FeynArts/ShapeData/agbh/cgdheifg/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {4.422951503238533, 5.041343077500547}, 
  {4.47213595499958, -1.8692952583810758}, {6.046693311223912, 
   -1.816643045259284}, -1., -1.}}


==> FeynArts/ShapeData/agbh/cgdheifh/giih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.816084380618437, 5.155155104059856}, 
  {3.2015621187164243, -2.048141709168569}, -1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cgdheifi/ghih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[4][8] -> {8., 5.5}, 
  Vertex[3][9] -> {14.5, 5.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., 1., -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cgdheifi/gihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[4][9] -> {8., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {4.100304866714182, 5.0511144603468665}, 
  {3.605551275463989, -1.9614033704925835}, {2.0615528128088303, 
   -2.2218730482393765}, 1., -1.}}


==> FeynArts/ShapeData/agbh/cgdheifi/gjhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][10] -> {8., 10.}, Vertex[3][7] -> {8., 14.5}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {14., 6.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.25960120260378, 5.168460976733911}, 
  {1.5811388300841898, 5.639684198386302}, -1., 1., -1., 
  {2.0615528128088303, 0.8329812666744316}}}


==> FeynArts/ShapeData/agbh/cgdheifi/hgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {14.5, 5.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {4.100304866714182, 5.0511144603468665}, -1., -1., -1., 
  {3., 1.0636978224025597}}}


==> FeynArts/ShapeData/agbh/cgdheifi/jijhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 15.}, Vertex[3][9] -> {15., 5.}, 
  Vertex[4][8] -> {10., 10.}, Vertex[2][10] -> {12.5, 7.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 1., -1., 1., -1., 
  1.}}


==> FeynArts/ShapeData/agbh/cgdheifi/jijkgkhk.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][11] -> {10., 7.}, Vertex[3][7] -> {10., 14.5}, 
  Vertex[3][8] -> {6., 7.}, Vertex[3][9] -> {16., 5.}, 
  Vertex[2][10] -> {13., 6.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.90512483795584, 5.0641033161604625}, 1., -1., 1., -1., 1., 
  1.}}


==> FeynArts/ShapeData/agbh/cgdheifj/gihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 12.}, Vertex[3][10] -> {8., 8.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {5.50567888638631, 5.035661603621163}, 
  {4.6097722286464435, -1.9576720445259248}, {2.0615528128088303, 
   -2.356194490192345}, 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cgdheifj/gjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 8.5}, Vertex[3][10] -> {8., 12.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {4.5069390943299865, 5.136583388288456}, 
  {3.913118960624632, -1.9928013566971146}, {4.697073557013984, 
   -1.9829200711524324}, 1., -1., -1.}}


==> FeynArts/ShapeData/agbh/cgdiegfh/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.2015621187164243, 5.189734362758362}, 
  {3.816084380618437, -2.0135624504700633}, -1., -1., -1.}}


==> FeynArts/ShapeData/agbh/cgdiegfi/hihg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[4][7] -> {8., 14.5}, 
  Vertex[3][9] -> {14., 6.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {1.9999999999999893, 2.3561944901923466}, 
  {1.5, 0.6747409422235524}, -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cgdiegfi/jhjihg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 8.}, Vertex[3][9] -> {14.5, 6.}, 
  Vertex[4][7] -> {8., 16.49999999999999}, 
  Vertex[2][10] -> {11.14999999999998, 7.}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  0.}, {-1., 1., 1., {2.3048861143212704, 0.9606162138792356}, 1., -1., -1., 
  1., -1.}}


==> FeynArts/ShapeData/agbh/cgdiehfg/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {1.8027756377319946, 5.497787143782139}, 
  {3.3634060117684275, 2.098216039391635}, {6.046693311223912, 
   -1.816643045259284}, -1., -1.}}


==> FeynArts/ShapeData/agbh/cgdiehfh/giih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cgdiehfi/ghih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[4][8] -> {8., 5.5}, 
  Vertex[3][9] -> {14., 10.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., {2.016353128219738, 2.2641468902097066}, 
  {3.2499780792540154, -1.9291384787673}, 1., 
  {1.76803250974342, 5.459992741283071}}}


==> FeynArts/ShapeData/agbh/cgdiehfi/gihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[4][9] -> {8., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.1213203435596424, 5.3003915839322575}, 
  {2.3048861143232218, 5.329580371925052}, {3.3541019662496847, 
   -2.0032041023654346}, 1., -1.}}


==> FeynArts/ShapeData/agbh/cgdiehfi/gjhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][10] -> {8., 9.5}, Vertex[3][7] -> {8., 14.5}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {14.5, 9.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 
  {3.010398644698074, 2.2095549237183}, {2.5124689052802225, 
   -2.2418024591196852}, 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cgdiehfi/hgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {14., 9.5}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., {3.3634060117684275, 2.098216039391635}, 
  {2.75, -2.2455372690184494}, -1., 1.}}


==> FeynArts/ShapeData/agbh/cgdiehfi/jijhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8.5, 17.}, Vertex[3][9] -> {12.5, 5.5}, 
  Vertex[4][8] -> {9., 13.5}, Vertex[2][10] -> {10.8, 9.35}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., {1.761391495381374, 2.313709947833548}, 
  {1.9678668654154843, 0.9386583652659444}, -1., 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cgdiehfi/jijkgkhk.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][11] -> {9.5, 11.}, Vertex[3][7] -> {9.5, 15.}, 
  Vertex[3][8] -> {9.5, 5.}, Vertex[3][9] -> {17., 10.}, 
  Vertex[2][10] -> {13., 10.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., {3.0413812651491474, -2.0947156744801694}, 1., -1., 
  1., -1.}}


==> FeynArts/ShapeData/agbh/cgdiehfj/gihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 12.}, Vertex[3][10] -> {8., 8.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 
  {2.704163456597992, 5.41138859442369}, {2.3048861143232218, 
   -2.4265009543109697}, 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cgdiehfj/gjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 8.}, Vertex[3][10] -> {8., 12.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.23606797749979, 5.497787143782138}, 
  {4.0697051490249265, 2.028949485592486}, {4.47213595499958, 
   -1.983206768392284}, 1., -1., -1.}}


==> FeynArts/ShapeData/agbh/cgdieifg/hihg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[4][7] -> {8., 14.5}, 
  Vertex[3][9] -> {15.5, 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., {5.814851674806504, -1.891369949604708}, 
  {2.3048861143232218, -0.7310584061846799}, -1.}}


==> FeynArts/ShapeData/agbh/cgdieifg/jhjihg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {7., 4.5}, Vertex[3][9] -> {16., 10.}, 
  Vertex[4][7] -> {9.5, 15.}, Vertex[2][10] -> {11.45, 7.2}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 
  {1.5811388300844773, -2.356194490192254}, {6.149186938124219, 
   -1.7865625232019227}, -1., {2.0155979030771616, 5.570842048394954}, -1.}}


==> FeynArts/ShapeData/agbh/cgdieifh/ghih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[4][8] -> {8., 5.5}, 
  Vertex[3][9] -> {15., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cgdieifh/gihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[4][9] -> {8., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cgdieifh/gjhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][10] -> {7., 10.}, Vertex[3][7] -> {7., 14.5}, 
  Vertex[3][8] -> {7., 5.5}, Vertex[3][9] -> {13.5, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., -1., 1., -1., 
  -1.}}


==> FeynArts/ShapeData/agbh/cgdieifh/hgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000002}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {14.5, 10.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cgdieifh/jijhgh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {9., 17.5}, Vertex[3][9] -> {16., 10.}, 
  Vertex[4][8] -> {6., 7.5}, Vertex[2][10] -> {11.4, 8.85}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., -1., -1., 1., 
  1.}}


==> FeynArts/ShapeData/agbh/cgdieifh/jijkgkhk.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][11] -> {8., 10.}, Vertex[3][7] -> {8., 15.}, 
  Vertex[3][9] -> {15.5, 10.}, Vertex[3][8] -> {8., 5.}, 
  Vertex[2][10] -> {11.49999999999999, 10.}}, {0., 0., 0., 0., 0., 0., 0., 
  0., 0., 0.}, {-1., 1., 1., 1., -1., -1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cgdieifi/ghhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][7] -> {8., 14.5}, 
  Vertex[4][9] -> {13.5, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., {1.9039432764659772, 4.080698346045721}, -1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cgdieifi/jhjigh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {5., 10.5}, Vertex[3][7] -> {8., 16.49999999999999}, 
  Vertex[4][9] -> {11.99999999999998, 8.5}, Vertex[2][10] -> {8.5, 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., -1., 1., 1., 
  {2.65753645318382, -2.227207516420512}, -1., -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cgdieifj/ghhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][7] -> {8., 14.5}, 
  Vertex[3][9] -> {16., 10.}, Vertex[3][10] -> {13., 6.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., -1., 1., 1., 
  1.}}


==> FeynArts/ShapeData/agbh/cgdieifj/gjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][7] -> {8., 14.5}, 
  Vertex[3][10] -> {8., 10.}, Vertex[3][9] -> {15., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., 
  {4.031128874149275, -2.0344439357957027}, 1., 
  {2.3048861143232218, 2.3515862278822244}, -1.}}


==> FeynArts/ShapeData/agbh/cgdieifj/khkigjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {6., 4.5}, Vertex[3][7] -> {8., 17.5}, 
  Vertex[3][9] -> {15.5, 10.}, Vertex[3][10] -> {8., 11.99999999999998}, 
  Vertex[2][11] -> {11., 7.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., -1., {4.71699056602798, -1.8882550620495429}, -1., 
  {1.274754878400136, 2.4370985893454242}, -1., -1.}}


==> FeynArts/ShapeData/agbh/cgdieifj/khkjghij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {7.5, 11.99999999999998}, Vertex[3][7] -> {10., 17.5}, 
  Vertex[3][9] -> {15., 10.}, Vertex[3][10] -> {12.5, 4.}, 
  Vertex[2][11] -> {10., 8.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., -1., 1., 1., -1., -1., -1., 1., -1., {1.6770509831276894, 
   5.570827709083348}}}


==> FeynArts/ShapeData/agbh/cgdieifj/kikjghhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {5.5, 10.5}, Vertex[3][7] -> {9.5, 17.}, 
  Vertex[3][9] -> {15.5, 10.}, Vertex[3][10] -> {10.5, 4.}, 
  Vertex[2][11] -> {13.1, 7.099999999999998}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., -1., 1., 1., -1., -1., -1., 
  -1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cgdiejfh/gihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 12.}, Vertex[3][10] -> {8., 8.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., -1., 1., -1., 
  1.}}


==> FeynArts/ShapeData/agbh/cgdiejfh/gjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 8.}, Vertex[3][10] -> {8., 12.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.5355339059327378, 5.117280766669773}, 
  {3.5355339059327378, -1.97568811307998}, -1., 1., -1., -1.}}


==> FeynArts/ShapeData/agbh/cgdiejfi/ghhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][7] -> {8., 14.5}, 
  Vertex[3][9] -> {15., 10.}, Vertex[3][10] -> {13., 6.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 
  {2.8284271247461903, 5.2194874847770265}, {2.5495097567963922, 
   -2.3267912019883403}, 1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cgdiejfi/gjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][7] -> {8., 14.5}, 
  Vertex[3][10] -> {8., 10.}, Vertex[3][9] -> {14.5, 6.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.9261749776829915, 5.1924670355891545}, 
  {3.182168429064033, 1.1582509297862664}, -1., 1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cgdiejfi/khkigjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {6., 4.}, Vertex[3][7] -> {10., 16.}, 
  Vertex[3][10] -> {7., 11.99999999999998}, Vertex[3][9] -> {15., 7.}, 
  Vertex[2][11] -> {10.5, 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.0000000000020606, 5.497787143781117}, 
  {1.5811388300841638, 0.6202494859827499}, -1., -1., 1., -1., -1.}}


==> FeynArts/ShapeData/agbh/cgdiejfi/khkjghij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {6.5, 11.49999999999999}, Vertex[3][7] -> {10., 18.}, 
  Vertex[3][10] -> {13., 10.5}, Vertex[3][9] -> {14.5, 4.}, 
  Vertex[2][11] -> {9.9, 11.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.0155644370713226, 2.29743866747808}, 
  {1.8200274723201295, 0.6213235994258146}, -1., -1., -1., 
  {1.7677669529666429, 6.919023730703507}, -1.}}


==> FeynArts/ShapeData/agbh/cgdiejfi/kikjghhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {6.5, 11.99999999999998}, Vertex[3][7] -> {6.5, 17.5}, 
  Vertex[3][10] -> {11., 11.99999999999998}, 
  Vertex[3][9] -> {13.99999999999999, 5.}, Vertex[2][11] -> {12.5, 8.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.000000000000213, 2.2794225989225736}, 1., -1., 1., -1., 1., 
  -1.}}


==> FeynArts/ShapeData/agbh/cgdiejfj/ghhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][7] -> {8., 14.5}, 
  Vertex[3][9] -> {12.5, 6.}, Vertex[3][10] -> {16.5, 5.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cgdiejfj/gihihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][7] -> {8., 14.5}, 
  Vertex[3][9] -> {8., 10.}, Vertex[3][10] -> {14., 5.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 1., -1., 1., -1., 
  1.}}


==> FeynArts/ShapeData/agbh/cgdiejfj/khkighij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {6.5, 11.99999999999998}, Vertex[3][7] -> {8.5, 17.5}, 
  Vertex[3][9] -> {13., 10.}, Vertex[3][10] -> {13.99999999999999, 5.}, 
  Vertex[2][11] -> {9.8, 10.94999999999999}}, {0., 0., 0., 0., 0., 0., 0., 
  0., 0., 0.}, {-1., 1., 1., 1., 1., -1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cgdiejfj/khkjgihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 8.}, Vertex[3][7] -> {10., 16.}, 
  Vertex[3][9] -> {9., 11.99999999999998}, Vertex[3][10] -> {15., 5.}, 
  Vertex[2][11] -> {11.49999999999999, 6.5}}, {0., 0., 0., 0., 0., 0., 0., 
  0., 0., 0.}, {-1., 1., 1., 1., 1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cgdiejfj/kikjghhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {10., 5.}, Vertex[3][7] -> {10., 15.}, 
  Vertex[3][9] -> {10., 15.}, Vertex[3][10] -> {10., 5.}, 
  Vertex[2][11] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., 1., -1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/chdgegfh/gh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[4][7] -> {8., 14.5}, Vertex[4][8] -> {8., 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {-1., 1., {6.046693311223912, 
   4.9582356988490774}, {2.6575364531836625, 1.0969449903001363}, 
  {4.422951503238533, -1.8997504239107532}, -1., 1.}}


==> FeynArts/ShapeData/agbh/chdgegfi/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.814851674806504, 4.942710712707144}, 
  {3.75, 1.1326906071913796}, {4.100304866714182, -1.9095218067570734}, 
  {2.0615528128088303, -2.2218730482393765}, -1., -1.}}


==> FeynArts/ShapeData/agbh/chdgehfg/gh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[4][7] -> {10., 5.5}, Vertex[4][8] -> {10., 14.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {{4.25, 4.391312734719293}, 
  {4.25, -1.2497200811294993}, 1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/chdgehfi/giih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {6.485560885536423, 4.906242642412907}, 
  {3.75, 1.1326906071913796}, {3.473110997362451, 5.035068039621281}, 
  {4.301162633521313, -1.9333405640594044}, 1., 1.}}


==> FeynArts/ShapeData/agbh/chdgeifg/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.814851674806504, 4.942710712707144}, 
  {3.75, 1.1326906071913796}, {3.5355339059327378, -1.231503712340852}, 
  {5.153882032022076, -1.847014823352029}, -1., -1.}}


==> FeynArts/ShapeData/agbh/chdgeifh/giih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.814851674806504, 4.942710712707144}, 
  {3.75, 1.1326906071913796}, {1.8027756377319946, -2.3561944901923453}, -1., 
  1., 1.}}


==> FeynArts/ShapeData/agbh/chdgeifi/ghih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {14.5, 5.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.814851674806504, 4.942710712707144}, 
  {4.16082924427331, -1.8971551435016591}, 1., -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/chdgeifi/gihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[4][9] -> {8., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.814851674806504, 4.942710712707144}, 
  {3.75, 1.1326906071913796}, {3.605551275463989, -1.9614033704925835}, 
  {2.692582403567252, -2.086345334253876}, 1., -1.}}


==> FeynArts/ShapeData/agbh/chdgeifi/gjhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][10] -> {8., 10.}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {14.5, 5.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.367727638395972, 4.992903884058577}, 
  {3.7500000000000084, 1.1326906071913787}, 1., -1., 1., -1., 
  {2.0155644370746373, -2.3615420328014958}}}


==> FeynArts/ShapeData/agbh/chdgeifi/hgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {10., 14.5}, Vertex[3][9] -> {15., 3.5}, 
  Vertex[4][7] -> {10., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5794552658190883, 4.333763184036102}, {3.5794552658190883, 
   -1.1921705304463088}, 1., {3.132491021535417, 5.207463364908273}, -1., 
  -1., -1., -1.}}


==> FeynArts/ShapeData/agbh/chdgeifi/jijkgkhk.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][11] -> {11., 9.}, Vertex[3][8] -> {5.5, 12.5}, 
  Vertex[3][7] -> {10., 18.5}, Vertex[3][9] -> {16.49999999999999, 5.}, 
  Vertex[2][10] -> {13.64999999999998, 7.}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  0., 0.}, {-1., 1., {5.062114182833229, 4.924149573294684}, 
  {4.100304866714489, -1.9095218067570587}, 1., -1., 1., -1., 
  {2.7041634565977555, 8.337107298791874}, 1.}}


==> FeynArts/ShapeData/agbh/chdgeifj/gihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 12.}, Vertex[3][10] -> {8., 8.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {6.485560885536423, 4.95814404087108}, 
  {4.0697051490249265, 1.1126431679973066}, {3.2015621187164243, 
   -2.1451011569695986}, -1., 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/chdgeifj/gjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 8.}, Vertex[3][10] -> {8., 12.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {6.269968101992227, 4.939810437981891}, 
  {4.0697051490249265, 1.1126431679973066}, {3.3541019662496847, 
   -1.1071487177940904}, {3.8078865529319543, -1.9513027039072615}, 1., -1., 
  -1.}}


==> FeynArts/ShapeData/agbh/chdhegfg/gh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[4][7] -> {10., 5.5}, Vertex[4][8] -> {10., 14.5}}, 
 {0., 0., 0., 0., 0., 0., 0.}, {{3.5794552658190883, 4.333763184036102}, 
  {3.5794552658190883, -1.1921705304463088}, 1., 1., -1., -1., 1.}}


==> FeynArts/ShapeData/agbh/chdhegfi/giih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.367727638395972, 4.992903884058577}, 
  {5.129571132170798, 4.955881024190463}, {5.129571132170798, 
   -1.8142883706006692}, {4.031128874149275, -1.947705597119718}, 1., 1.}}


==> FeynArts/ShapeData/agbh/chdheifg/giih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.153882032022076, 4.988607476941822}, 
  {4.422951503238533, 4.961390610314245}, {4.031128874149275, 
   -1.8925468811915391}, {5.153882032022076, -1.8470148233520292}, 1., 1.}}


==> FeynArts/ShapeData/agbh/chdheifi/gigh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][9] -> {14.5, 5.}, 
  Vertex[4][8] -> {10., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5794552658190883, 4.333763184036102}, {3.5794552658190883, 
   -1.1921705304463088}, 1., 1., -1., -1., 1., 
  {1.5811388300841898, -0.3217505543966422}}}


==> FeynArts/ShapeData/agbh/chdiegfg/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.153882032022076, 4.988607476941822}, 
  {4.031128874149275, 5.034139534781332}, {4.422951503238533, 
   -1.819797956724452}, {5.153882032022076, -1.847014823352029}, -1., -1.}}


==> FeynArts/ShapeData/agbh/chdiegfh/giih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.814851674806504, 4.942710712707144}, 
  {4.031128874149275, 5.034139534781332}, {4.100304866714182, 
   1.2320708468327197}, -1., 1., 1.}}


==> FeynArts/ShapeData/agbh/chdiegfi/ghih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {14.5, 5.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.814851674806504, 4.942710712707144}, 
  {3.7165171868296265, 5.035334277343096}, {4.100304866714182, 
   1.2320708468327197}, -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/chdiegfi/gihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[4][9] -> {8., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.814851674806504, 4.942710712707144}, 
  {4.031128874149275, 5.034139534781332}, {4.100304866714182, 
   1.2320708468327197}, {3.3541019662496847, -2.0899424410414196}, 1., -1.}}


==> FeynArts/ShapeData/agbh/chdiegfi/gjhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {14.5, 7.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {6.269968101992227, 4.977002582066752}, 
  {2.6100766272276377, 5.253913452581254}, {4.802343178074636, 
   1.1711636956284344}, -1., 1., -1., {2.23606797749979, -2.137525544318403}}}


==> FeynArts/ShapeData/agbh/chdiegfi/hgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {15.5, 6.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.814851674806504, 4.942710712707144}, 
  {2.9261749776799064, 5.1014330369212475}, {5.129571132170798, 
   1.2473518158028218}, -1., -1., {3.759321747336879, -1.8876427742742168}}}


==> FeynArts/ShapeData/agbh/chdiegfj/gihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 12.}, Vertex[3][10] -> {8., 8.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {6.485560885536423, 4.95814404087108}, 
  {4.743416490252569, -1.2490457723982544}, {4.802343178074636, 
   1.2333402575671153}, -1., 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/chdiegfj/gjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 8.}, Vertex[3][10] -> {8., 12.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {6.485560885536423, 4.95814404087108}, {5., 5.034139534781332}, 
  {4.5069390943299865, 1.1466019188911303}, {3.1622776601683795, 
   -2.125103822996448}, 1., -1., -1.}}


==> FeynArts/ShapeData/agbh/chdiehfg/giih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.153882032022076, 4.988607476941822}, 
  {3.5355339059327378, 4.373096365930645}, {2.6575364531836625, 
   2.044647663289657}, {5.814851674806504, -1.8011180591173506}, 1., 1.}}


==> FeynArts/ShapeData/agbh/chdiehfi/gigh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][9] -> {15., 6.}, 
  Vertex[4][8] -> {10., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5794552658190883, 4.333763184036102}, {3.5794552658190883, 
   -1.1921705304463088}, 1., {2.0155644370746373, 2.1883886002540525}, 
  {1.8200274723201295, 0.8546748795962951}, -1., 1., 
  {1.8027756377319946, -0.5880026035475675}}}


==> FeynArts/ShapeData/agbh/chdieifg/ghih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][9] -> {15., 10.}, 
  Vertex[4][8] -> {10., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5794552658190883, 4.333763184036102}, {3.5794552658190883, 
   -1.1921705304463088}, 1., 1., -1., -1., {1.8027756377319946, 
   -0.5880026035475675}, 1.}}


==> FeynArts/ShapeData/agbh/chdieifg/gihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][8] -> {10., 14.5}, 
  Vertex[4][9] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5794552658190883, 4.333763184036102}, {4.25, -1.2497200811294993}, 1., 
  {2.1213203435596424, 5.3003915839322575}, {2.1213203435596424, 
   -2.1587989303424644}, -1., {1.6770509831248424, -0.4636476090008061}, 
  {1.6770509831248424, 3.6052402625905993}}}


==> FeynArts/ShapeData/agbh/chdieifg/gjhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][8] -> {10., 15.5}, 
  Vertex[3][9] -> {16., 10.}, Vertex[3][10] -> {10., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.038873605350878, 4.331882603272325}, {4.038873605350878, 
   -1.190289949682532}, 1., 1., -1., 1., 1., -1., 
  {1.8062391868188437, -0.844153986113171}}}


==> FeynArts/ShapeData/agbh/chdieifg/hgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {10., 14.5}, Vertex[3][9] -> {15., 10.}, 
  Vertex[4][7] -> {10., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5794552658190883, 4.333763184036102}, {3.5794552658190883, 
   -1.192170530446309}, 1., 1., -1., -1., {1.8027756377319946, 
   3.7295952571373605}, -1.}}


==> FeynArts/ShapeData/agbh/chdieifh/gigh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000002}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {15.5, 10.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.814851674806504, 4.942710712707144}, 
  {1.5811388300841898, 5.497787143782138}, -1., -1., 
  {2.3048861143232218, 4.003762708257019}, 1.}}


==> FeynArts/ShapeData/agbh/chdieifi/ghgi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][8] -> {10., 14.5}, 
  Vertex[4][9] -> {15., 6.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.25, 4.391312734719293}, {3.5794552658190883, -1.1921705304463088}, 1., 
  1., -1., -1., 1., 1.}}


==> FeynArts/ShapeData/agbh/chdieifj/ghgjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][8] -> {10., 14.5}, 
  Vertex[3][9] -> {16., 10.}, Vertex[3][10] -> {14., 6.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5794552658190883, 4.333763184036102}, {3.5794552658190883, 
   -1.1921705304463088}, 1., 1., -1., -1., {2.5, 0.9272952180016122}, 1., 1.}}


==> FeynArts/ShapeData/agbh/chdieifj/gigjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000003}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {15.5, 10.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.422951503238854, 5.04943187984902}, {1.5, 5.81953769817878}, 
  -1., {2.692582403567252, -2.173083672929861}, 
  {2.462214450449026, 4.07220644347976}, 1., -1.}}


==> FeynArts/ShapeData/agbh/chdiejfg/gihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][8] -> {10., 15.5}, 
  Vertex[3][9] -> {10., 8.}, Vertex[3][10] -> {10., 12.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.038873605350878, 4.331882603272325}, {4.038873605350878, 
   -1.190289949682532}, 1., {4.242640687119285, 5.117280766669773}, 
  {4.242640687119285, -1.97568811307998}, -1., 1., -1., -1.}}


==> FeynArts/ShapeData/agbh/chdiejfg/gjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 4.5}, Vertex[3][8] -> {10., 15.5}, 
  Vertex[3][9] -> {10., 12.}, Vertex[3][10] -> {10., 8.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.038873605350878, 4.331882603272325}, {4.038873605350878, 
   -1.190289949682532}, 1., {1.4142135623730951, -0.7853981633974483}, 
  {1.4142135623730951, -0.7853981633974483}, -1., 1., -1., -1.}}


==> FeynArts/ShapeData/agbh/chdiejfi/ghgjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {14.5, 7.}, Vertex[3][10] -> {12., 14.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.814851674806504, 5.032962603194501}, {3.25, 5.15057912735936}, 
  {4.716990566028302, -1.9394922294529464}, -1., 1., -1., 
  {3.5089172119045497, -1.9851277320008907}}}


==> FeynArts/ShapeData/agbh/chdiejfi/gigjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {12.5, 14.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.814851674806504, 5.032962603194501}, 
  {2.23606797749979, -0.7853981633974483}, {4.527692569068709, 
   -1.294990428206374}, {4.527692569068709, -1.923786714621807}, -1., 1., 
  -1.}}


==> FeynArts/ShapeData/agbh/chdiejfj/ghgiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][8] -> {10., 14.5}, 
  Vertex[3][9] -> {13.5, 6.}, Vertex[3][10] -> {16.5, 5.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5794552658190883, 4.333763184036102}, {3.5794552658190883, 
   -1.1921705304463088}, 1., 1., -1., -1., {2.1213203435596424, 
   0.7853981633974483}, 1., 1.}}


==> FeynArts/ShapeData/agbh/chdiejfj/gigjhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][8] -> {10., 14.5}, 
  Vertex[3][9] -> {10., 10.}, Vertex[3][10] -> {15.5, 5.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5794552658190883, 4.333763184036102}, {3.5794552658190883, 
   -1.1921705304463088}, 1., {1.8027756377319946, 5.497787143782138}, 1., 1., 
  1., 1., -1.}}


==> FeynArts/ShapeData/agbh/chdiejfj/kikjghgi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 11.}, Vertex[3][8] -> {8., 16.49999999999999}, 
  Vertex[3][9] -> {11.99999999999998, 10.5}, Vertex[3][10] -> {16., 4.5}, 
  Vertex[2][11] -> {13.99999999999999, 7.5}}, {0., 0., 0., 0., 0., 0., 0., 
  0., 0., 0.}, {{3.2015621187164953, 4.279981204814179}, 
  {5.153882032022192, -1.3615167763472988}, 1., 1., 1., -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cidgegfh/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.593396721766189, 5.051319974796638}, 
  {3.2745228660065884, -1.2033566062506909}, {2.462214450449026, 
   -2.1469931034193808}, -1., -1., -1.}}


==> FeynArts/ShapeData/agbh/cidgegfi/hihg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {15., 6.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.055937104039171, 4.993261311871882}, 
  {3.3634060117684275, 1.0433766141981575}, {1.6770509831248424, 
   -3.6723661507927003}, -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidgehfg/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.605551275463989, 5.1071801000844514}, 
  {3.473110997362451, -1.893475386031489}, {3.473110997362451, 
   1.8934753860314886}, {6.046693311223912, -1.816643045259284}, -1., -1.}}


==> FeynArts/ShapeData/agbh/cidgehfh/giih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 7.5}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.692582403567252, 5.227937987843669}, 
  {2.6575364531836625, -2.044647663289657}, 1., -1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cidgehfi/ghih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {15.5, 10.5}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.7613402542968153, 5.162148593454528}, 
  {2.6575364531836625, 1.0969449903001363}, {2.6575364531836625, 
   2.044647663289657}, {3.2596012026013246, -1.9809236673363877}, 1., 
  {2.0155644370746373, 5.42101525251236}}}


==> FeynArts/ShapeData/agbh/cidgehfi/gihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[4][9] -> {8., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.3541019662496847, 5.144796755955228}, 
  {3.2190837205639737, -1.2168757066781666}, {3.0516389039334255, 
   5.078136281647034}, {3.3541019662496847, -2.0032041023654346}, 1., -1.}}


==> FeynArts/ShapeData/agbh/cidgehfi/gjhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {15.5, 10.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.0155644370746373, 5.349133435242189}, 
  {2.6575364531836625, 1.0573617163630393}, {2.6575364531836625, 
   2.0842309372267533}, {2.0155644370746373, -2.207540781652396}, 1., -1., 
  1.}}


==> FeynArts/ShapeData/agbh/cidgehfi/hgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {15.5, 10.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.2596012026013246, 5.122516320926181}, 
  {2.6575364531836625, 1.0969449903001363}, {2.6575364531836625, 
   2.044647663289657}, {2.7613402542968153, -2.0205559398647353}, -1., 
  {2.0155644370746373, -2.279422598922567}}}


==> FeynArts/ShapeData/agbh/cidgehfj/gihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 12.}, Vertex[3][10] -> {8., 8.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.0615528128088303, 5.497787143782138}, 
  {2.0155644370746373, -2.3386524301349425}, {2.0155644370746373, 
   5.480245083724736}, {2.0615528128088303, -2.356194490192345}, 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cidgehfj/gjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 8.}, Vertex[3][10] -> {8., 12.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.1478150704935, 5.0813485265905465}, 
  {3.834709897762801, -1.927190336074019}, {3.4648232278140827, 
   2.019519670805618}, {5.618051263561058, -1.8594463924762006}, 1., -1., 
  -1.}}


==> FeynArts/ShapeData/agbh/cidgeifg/hihg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {10., 14.5}, Vertex[3][9] -> {14.5, 14.}, 
  Vertex[4][7] -> {10., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5794552658190883, 4.333763184036102}, {3.5794552658190883, 
   -1.192170530446309}, 1., {1.8200274723201295, 2.286917773993498}, 
  {2.0155644370746373, 0.9532040533357407}, -1., -1., 
  {1.8027756377319946, 3.7295952571373605}}}


==> FeynArts/ShapeData/agbh/cidgeifh/ghih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {16.5, 14.5}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.6575364531836625, 1.0969449903001363}, 
  {2.300543414065469, -2.0864734025562712}, -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidgeifh/gihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[4][9] -> {8., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.3541019662496847, 5.144796755955228}, 
  {2.3048861143232218, -2.1879877183352585}, {2.1213203435596424, 
   -2.1587989303424644}, -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidgeifh/gjhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000003}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {14., 11.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., {3.25, 5.152231563200425}, 
  {3.3634060117684275, 1.0433766141981575}, -1., -1., 1., -1., -1.}}


==> FeynArts/ShapeData/agbh/cidgeifh/hgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000002}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {15.5, 15.5}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., {3.259601202601335, -2.0344439357957045}, -1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cidgeifi/ghhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[4][9] -> {14.5, 7.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.758324094593227, 5.128334111631343}, 
  {3.3634060117684275, 1.0829598881352545}, {1.7677669529663689, 
   3.836330929786496}, -1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cidgeifj/ghhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {15., 11.}, Vertex[3][10] -> {13., 6.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., {2.5, 5.231535094631212}, 
  {3.2718496297965785, 1.1386474173847687}, {2.0615528128088303, 
   -2.356194490192345}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cidgeifj/gjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {15., 11.5}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {1.6770509831248424, 5.639684198386302}, 
  {3.3634060117684275, 1.0433766141981575}, -1., 
  {4.031128874149275, -2.0344439357957027}, 1., {1.5, 2.356194490192345}, 
  -1.}}


==> FeynArts/ShapeData/agbh/cidgejfh/gihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 11.5}, Vertex[3][10] -> {8., 8.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., {1.75, 5.706810086588403}, 
  {2.0155644370746373, -2.2857717199565437}, -1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cidgejfh/gjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 8.}, Vertex[3][10] -> {8., 12.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.716990566028302, 5.02984771563932}, 
  {3.3634060117684275, 1.1217753342167178}, {1.5811388300841898, 
   -2.439335722080786}, -1., 1., -1., -1.}}


==> FeynArts/ShapeData/agbh/cidgejfi/ghhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {16.5, 10.}, Vertex[3][10] -> {12.5, 6.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {1.6770509831248424, 5.588447030982883}, 
  {3.010398644698074, 0.9320377298714928}, {2.080865204668481, 
   2.2284307700814487}, {3.010398644698074, -2.0663480002807253}, 1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cidgejfi/gjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {14., 6.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.527692569068709, 5.0653793682116}, 
  {3.3634060117684275, 1.0433766141981575}, {2.1213203435596424, 
   0.9827937232473287}, 1., 1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidgejfj/ghhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {13., 7.}, Vertex[3][10] -> {16.5, 5.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.031128874149275, 5.154763203361434}, 
  {3.75, 1.1326906071913796}, -1., -1., 1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidgejfj/gihihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][10] -> {14., 5.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.3541019662497864, 5.144796755955167}, 
  {3.7499999999999916, -2.0089020463984086}, 1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cidgejfj/khkjgihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {5.5, 9.5}, Vertex[3][9] -> {11.99999999999998, 17.}, 
  Vertex[3][7] -> {11.99999999999998, 11.99999999999998}, 
  Vertex[3][10] -> {13.99999999999999, 5.}, Vertex[2][11] -> {9.5, 7.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.0413812651488743, -1.1606689862533943}, 1., 1., -1., 1., -1., -1., 1., 
  1., {2.2638462845346066, 2.174229804233064}}}


==> FeynArts/ShapeData/agbh/cidhegfg/hiig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.031128874149275, 5.089298250709511}, 
  {5.129571132170798, 4.955881024190463}, {5.129571132170798, 
   -1.8142883706006696}, {4.697073557013984, -1.8959465766900707}, -1., -1.}}


==> FeynArts/ShapeData/agbh/cidhegfh/giih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.3541019662496847, 5.144796755955228}, 
  {5.129571132170798, 4.955881024190463}, {4.802343178074636, 
   -1.8904764907750569}, -1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cidhegfi/ghih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][9] -> {15.5, 15.5}, 
  Vertex[4][8] -> {10., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.25, 4.391312734719293}, {3.5794552658190883, -1.1921705304463088}, 1., 
  {3.5089172119045497, -1.254510198882742}, {2.3048861143232218, 
   2.1879877183352585}, {5.798706752371601, -1.762844344035627}, 1., 1.}}


==> FeynArts/ShapeData/agbh/cidhegfi/gihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[4][9] -> {8., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.3541019662496847, 5.144796755955228}, 
  {5.129571132170798, 4.955881024190463}, {5.129571132170798, 
   -1.8142883706006692}, {3.605551275463989, -1.9655874464946583}, 1., -1.}}


==> FeynArts/ShapeData/agbh/cidhegfi/gjhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {13., 10.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.5124689052802225, 5.295036882768276}, 
  {4.100304866714182, 1.9894742739433755}, {4.100304866714182, 
   1.1521183796464176}, {2.5124689052802225, -2.1534442291784828}, 1., -1., 
  0.6923076923076925}}


==> FeynArts/ShapeData/agbh/cidhegfi/hgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {10., 14.5}, Vertex[3][9] -> {15.5, 4.5}, 
  Vertex[4][7] -> {10., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5794552658190883, 4.333763184036102}, {3.5794552658190883, 
   -1.1921705304463088}, {5.798706752371601, 4.90443699762542}, 
  {3.3634060117684275, 1.0829598881352545}, {3.5089172119045497, 
   4.396102852472535}, -1., -1., -1.}}


==> FeynArts/ShapeData/agbh/cidhegfj/gihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 12.}, Vertex[3][10] -> {8., 8.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.0615528128088303, 5.574559035051916}, 
  {5.841232746604094, 4.9756380355596175}, {5.771048431611018, 
   -1.8355286202769554}, {2.0615528128088303, -2.4329663814621227}, 1., -1., 
  1.}}


==> FeynArts/ShapeData/agbh/cidhegfj/gjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 8.}, Vertex[3][10] -> {8., 12.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.031128874149275, 5.069300916736361}, 
  {4.802343178074636, 1.9082523960226783}, {4.802343178074636, 
   1.2333402575671153}, {4.031128874149275, -1.9277082631465674}, 1., -1., 
  -1.}}


==> FeynArts/ShapeData/agbh/cidhehfg/giih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.0615528128088303, 5.36346570182917}, 
  {4.100304866714182, 5.0511144603468665}, {3.0516389039334255, 
   1.9365436280572408}, {5.814851674806504, -1.8011180591173506}, 1., 1.}}


==> FeynArts/ShapeData/agbh/cidhehfi/gigh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {15., 14.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {1.6770509831248424, 6.8139588043824935}, 
  {2.6575364531836625, 2.044647663289657}, {5.055937104039171, 
   -1.851668658282088}, -1., 1.}}


==> FeynArts/ShapeData/agbh/cidheifg/ghih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {15., 13.5}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {5.482928049865327, 1.8275248543522093}, 
  {2.9261749776799064, -1.9598403833314546}, {5.814851674806504, 
   -1.8011180591173506}, 1., {4.272001872658765, 5.0724483097357425}}}


==> FeynArts/ShapeData/agbh/cidheifg/gihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[4][9] -> {8., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.1622776601683795, 5.286693810559392}, 
  {4.100304866714182, 1.9095218067570734}, {4.031128874149275, 
   -1.8925468811915387}, {5.814851674806504, -1.8011180591173508}, 1., -1.}}


==> FeynArts/ShapeData/agbh/cidheifg/gjhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {15., 13.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {4.100304866714182, 1.9095218067570734}, 
  {2.5495097567963922, -2.1587989303424644}, {5.367727638395972, 
   -1.8513112304687838}, 1., -1., {2.23606797749979, 5.279118197908196}}}


==> FeynArts/ShapeData/agbh/cidheifg/hgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {14.5, 14.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {4.100304866714182, 1.9095218067570734}, 
  {3.092329219213245, -2.06776493167395}, {5.814851674806504, 
   -1.8011180591173508}, -1., 1.}}


==> FeynArts/ShapeData/agbh/cidheifh/gigh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000002}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {14.5, 14.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {1.25, 6.634105304590015}, {3.6400549446402692, 
   -1.9127461537726087}, -1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cidheifi/ghgi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[4][9] -> {14., 14.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.49463875100131, 1.9732465963120092}, 
  {2.0155644370746373, 0.9532040533357407}, {5.055937104039171, 
   -1.851668658282088}, 1., -1.}}


==> FeynArts/ShapeData/agbh/cidheifj/ghgjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {16.5, 15.}, Vertex[3][10] -> {12.5, 14.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {4.100304866714182, 1.9894742739433755}, 
  {1.8200274723201295, 0.9119902906774202}, {4.562071897723665, 
   -1.9642469647238328}, 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cidheifj/gigjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000003}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {15., 14.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 
  {1.9999999999999858, 0.876058050598191}, {2.0615528128088303, 
   -2.308611386915362}, -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidhejfg/gihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 12.}, Vertex[3][10] -> {8., 8.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {4.161730409336963, 1.8834285928743433}, 
  {4.743416490252569, -1.8925468811915387}, {5.814851674806504, 
   -1.8530194575755232}, 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cidhejfg/gjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 8.}, Vertex[3][10] -> {8., 12.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.1622776601683795, 5.176036589385496}, 
  {3.816084380618437, 1.9464365622679618}, {1.2903487900563946, 
   -0.23974310887045602}, {5.814851674806504, -1.8530194575755232}, 1., -1., 
  -1.}}


==> FeynArts/ShapeData/agbh/cidhejfi/ghgjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {17., 14.5}, Vertex[3][10] -> {12., 14.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.400367627183861, 2.0163736137694785}, 
  {3.0413812651491097, 2.049148758173554}, {3.824264635194589, 
   -1.9655874464946583}, 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cidhejfi/gigjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {14., 15.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.400367627183861, 2.0163736137694785}, 
  {3.2015621187164243, 1.061204061985971}, {4.756574397610112, 
   -1.8399638195805972}, -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidhejfj/ghgiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {13.5, 14.}, Vertex[3][10] -> {15.5, 5.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {4.100304866714182, 1.9894742739433755}, 
  {1.5206906325745548, 5.530034026217392}, -1., 1., -1., 
  {2.5495097567963922, 4.296324474660867}}}


==> FeynArts/ShapeData/agbh/cidhejfj/gigjhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][10] -> {14.5, 5.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., {4.25734659148192, -1.20935543590135}, 
  {4.301162633521313, 5.074933217649198}, {3.4003676271838725, 
   5.157966267359276}, 1., -1., 1., {4.911720676097125, 4.369662481954025}, 
  -1.}}


==> FeynArts/ShapeData/agbh/cidhejfj/kgkjgihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {9., 9.}, Vertex[3][9] -> {13., 17.}, 
  Vertex[3][8] -> {7.5, 15.}, Vertex[3][10] -> {15., 5.}, 
  Vertex[2][11] -> {11.99999999999998, 7.}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  0., 0.}, {{3.9051248379526866, 4.424333533334049}, 
  {3.579767921593594, -1.2052861357896423}, 1., 
  {3.4010158872202974, -1.9813618444103909}, 1., -1., -1., 1., 
  {2.749780487404934, -1.1311234114759934}, -1.}}


==> FeynArts/ShapeData/agbh/cidiegfg/hihg.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {10., 14.5}, Vertex[3][9] -> {14.5, 15.}, 
  Vertex[4][7] -> {10., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5794552658190883, 4.333763184036102}, {3.5794552658190883, 
   -1.192170530446309}, 1., 1., -1., -1., -1., 
  {1.5811388300841898, 3.4633432079864352}}}


==> FeynArts/ShapeData/agbh/cidiegfh/ghih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {15., 15.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., 1., {4.100304866714182, -1.9095218067570734}, -1., 1., 
  {3., 2.0778948311872334}}}


==> FeynArts/ShapeData/agbh/cidiegfh/gihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[4][9] -> {8., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.0615528128088303, 5.36346570182917}, 
  {3.605551275463989, 5.102996024082376}, {4.100304866714182, 
   -1.9095218067570734}, -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidiegfh/gjhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000003}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {15.5, 15.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 
  {3.25960120260378, -2.026868323144118}, -1., 1., -1., 
  {2.6100766272276377, 5.253913452581254}}}


==> FeynArts/ShapeData/agbh/cidiegfh/hgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000002}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {15.5, 15.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., -1., -1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cidiegfi/ghhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[4][9] -> {13., 6.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.055937104039171, 4.993261311871882}, 
  {2.0155644370746373, 2.1883886002540525}, {3.49463875100131, 
   1.168346057277784}, -1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cidiegfj/ghhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {16.5, 15.}, Vertex[3][10] -> {13., 6.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 
  {4.100304866714182, 1.1521183796464176}, -1., 1., 1., 
  {3.010398644698074, 2.0248288474960003}}}


==> FeynArts/ShapeData/agbh/cidiegfj/gjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000003}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {16.5, 15.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 
  {4.100304866714192, -1.9095218067570776}, {3.3541019662496847, 
   -2.0899424410414196}, 1., {3.824264635194589, 1.8981965385951232}, -1.}}


==> FeynArts/ShapeData/agbh/cidiehfg/ghih.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][9] -> {15.5, 15.}, 
  Vertex[4][8] -> {10., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.25, 4.391312734719293}, {4.25, -1.2497200811294993}, 1., 1., 
  {3.132491021535417, -2.0658707113184795}, -1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cidiehfg/gihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[4][9] -> {8., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.692582403567252, 5.227937987843669}, 
  {3.605551275463989, 5.102996024082376}, {3.75, 1.9693187724613166}, 
  {5.814851674806504, -1.8011180591173508}, 1., -1.}}


==> FeynArts/ShapeData/agbh/cidiehfg/gjhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000003}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {15.5, 15.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., 
  {3.3634060117684377, 2.098216039391637}, {5.367727638395972, 
   -1.8513112304687838}, 1., -1., {2.6100766272276377, 5.253913452581254}}}


==> FeynArts/ShapeData/agbh/cidiehfg/hgig.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {15.5, 15.}, 
  Vertex[4][7] -> {8., 14.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., -1., -1., {4.16082924427331, 5.038747797091452}, 
  {5.814851674806504, -1.8011180591173508}, -1., 1.}}


==> FeynArts/ShapeData/agbh/cidiehfh/gigh.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000002}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][9] -> {15., 15.}, 
  Vertex[4][8] -> {8., 5.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., -1., 1., -1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cidiehfi/ghgi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[4][9] -> {14., 13.5}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {1.7677669529663689, -0.6947382761967029}, 
  {3.3634060117684275, 2.0586327654545387}, {3.758324094593227, 
   -1.98674145804155}, 1., -1.}}


==> FeynArts/ShapeData/agbh/cidiehfj/ghgjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {16.5, 15.}, Vertex[3][10] -> {12.5, 14.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 
  {2.7950849718747373, 7.184938635783909}, {4.0697051490249265, 
   -1.9440476921427647}, 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cidiehfj/gigjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000003}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {13.5, 15.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., 
  {2.121320343559748, 5.300391583932191}, {3.3541019662497864, 
   -2.003204102365374}, -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidieifg/ghhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][8] -> {10., 14.5}, 
  Vertex[4][9] -> {14.5, 14.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5794552658190883, 4.333763184036102}, {4.25, -1.2497200811294995}, 1., 
  1., -1., -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidieifh/ghgi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000002}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[4][9] -> {14.5, 14.}}, {0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {1.4422205101855956, -0.6340227196634217}, -1., -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidiejfg/ghhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][8] -> {10., 14.5}, 
  Vertex[3][9] -> {17., 15.}, Vertex[3][10] -> {13.5, 14.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5794552658190883, 4.333763184036102}, {3.5794552658190883, 
   -1.1921705304463088}, 1., 1., -1., -1., {2.1213203435596424, 
   -0.7853981633974483}, -1., 1.}}


==> FeynArts/ShapeData/agbh/cidiejfg/gjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][8] -> {10., 14.5}, 
  Vertex[3][9] -> {15.5, 15.}, Vertex[3][10] -> {10., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5794552658190883, 4.333763184036102}, {3.5794552658190883, 
   -1.1921705304463088}, -1., -1., {1.8027756377319946, -2.356194490192345}, 
  -1., 1., -1., -1.}}


==> FeynArts/ShapeData/agbh/cidiejfh/ghgjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000003}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {16., 15.}, Vertex[3][10] -> {12., 14.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., -1., 1., -1., 
  1.}}


==> FeynArts/ShapeData/agbh/cidiejfh/gigjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000003}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {14.5, 15.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., -1., -1., -1., 1., 
  -1.}}


==> FeynArts/ShapeData/agbh/cidiejfj/ghgihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][7] -> {8., 14.5}, 
  Vertex[3][9] -> {13.99999999999999, 15.}, 
  Vertex[3][10] -> {13.99999999999999, 5.}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  0.}, {-1., 1., 1., -1., 1., -1., 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cidiejfj/ghgjhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][8] -> {10., 14.5}, 
  Vertex[3][9] -> {15., 15.}, Vertex[3][10] -> {15., 5.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.2882366094914763, 4.054004736860829}, {3.2882366094914763, 
   -0.9124120832710361}, 1., -1., 1., -1., 1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidiejfj/kgkhgjhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {10., 14.5}, Vertex[3][9] -> {16., 15.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][10] -> {15.5, 5.}, 
  Vertex[2][11] -> {10., 10.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.930770730829005, 4.4330794757243694}, {4.930770730828693, 
   -1.2914868221345601}, 1., -1., 1., -1., -1., 1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidiejfj/kgkjghhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {7.5, 7.}, Vertex[3][8] -> {9.5, 14.5}, 
  Vertex[3][9] -> {15., 15.}, Vertex[3][10] -> {15.5, 5.}, 
  Vertex[2][11] -> {11.49999999999999, 6.}}, {0., 0., 0., 0., 0., 0., 0., 0., 
  0., 0.}, {{3.47248184770879, 4.34487827066552}, 
  {4.1912702214810515, -1.2298392449934084}, 1., 1., 1., 1., -1., 1., 1., 
  -1.}}


==> FeynArts/ShapeData/agbh/cidiejfj/khkighgj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999998}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8.5, 12.5}, Vertex[3][9] -> {16., 15.}, 
  Vertex[3][7] -> {8.5, 5.5}, Vertex[3][10] -> {15., 5.}, 
  Vertex[2][11] -> {12.29999999999999, 13.75}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{4.484696199298246, 4.371277083522952}, {3.5341194094144996, 
   -1.1613159132594435}, 1., -1., 1., -1., 1., -1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cidiejfj/khkjghgi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {7., 6.}, Vertex[3][7] -> {7., 13.99999999999999}, 
  Vertex[3][9] -> {13.99999999999999, 15.}, 
  Vertex[3][10] -> {13.99999999999999, 5.}, Vertex[2][11] -> {10.5, 5.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., -1., 1., -1., -1., 
  1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidjegfh/gihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 12.}, Vertex[3][10] -> {8., 8.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.0615528128088303, 5.497787143782138}, 
  {4.6097722286464435, 5.040508875399995}, {5.50567888638631, 
   -1.8091671565816476}, -1., 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cidjegfh/gjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 7.5}, Vertex[3][10] -> {8., 11.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.038873605350878, 5.183848930445597}, 
  {4.366062299143245, 5.083156842883489}, {4.802343178074636, 
   -1.908252396022678}, -1., 1., -1., -1.}}


==> FeynArts/ShapeData/agbh/cidjegfi/ghhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {17.5, 5.5}, Vertex[3][10] -> {13., 6.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.824264635194589, 5.1071801000844514}, 
  {2.850438562747845, 1.1347914444368148}, {3.400367627183861, 
   1.1252190398203146}, -1., 1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidjegfi/gjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {15.5, 4.5}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.756574397610112, 4.98155647317039}, 
  {2.8284271247461903, 2.1587989303424644}, {4.100304866714182, 
   1.1521183796464176}, -1., 1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidjegfj/ghhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {13., 6.}, Vertex[3][10] -> {16.5, 5.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {5.0990195135927845, 4.978641029535615}, 
  {1.8200274723201295, 2.229602362912373}, {4.422951503238533, 
   1.24184222967904}, -1., 1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cidjegfj/gihihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][10] -> {13.5, 6.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.692582403567252, 5.314676326519654}, 
  {2.8504385627478412, 1.1347914444368126}, {1.5206906325745557, 
   -0.7011535851380495}, -1., 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cidjegfj/khkjgihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {6.5, 8.}, Vertex[3][9] -> {9., 11.99999999999998}, 
  Vertex[3][7] -> {9., 17.}, Vertex[3][10] -> {14.5, 6.}, 
  Vertex[2][11] -> {10.5, 7.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {1.5811388300866804, 5.462088031101291}, 
  {1.8200274723172523, 1.0202469270100458}, {2., -0.8850668158886106}, -1., 
  -1., 1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidjehfg/gihjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 12.}, Vertex[3][10] -> {8., 8.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.5, 5.259177821273937}, {3.040559159102155, 
   2.019519670805618}, {6.485560885536423, -1.8165513872812864}, 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cidjehfg/gjhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 15.5}, Vertex[3][8] -> {8., 4.5}, 
  Vertex[3][9] -> {8., 8.}, Vertex[3][10] -> {8., 12.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.716990566028302, 5.02984771563932}, 
  {3.8078865529319543, -1.97568811307998}, {3.3634060117684275, 
   1.966936609194676}, {6.485560885536423, -1.8165513872812864}, 1., -1., 
  -1.}}


==> FeynArts/ShapeData/agbh/cidjehfi/ghgjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {16., 10.}, Vertex[3][10] -> {12.5, 14.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., {1.25, 3.5540030951871806}, 
  {2.080865204668481, 0.9131618835083444}, {3.3634060117684275, 
   2.098216039391635}, {1.6770509831248424, -2.44685437739309}, 1., -1., -1.}}


==> FeynArts/ShapeData/agbh/cidjehfi/gigjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {15., 14.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., -1., {2.1213203435596424, 2.1587989303424644}, 
  {3.3634060117684275, 2.098216039391635}, {4.257346591481601, 
   -2.0025398713106806}, -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidjehfj/ghgiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {13.5, 14.}, Vertex[3][10] -> {15., 9.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {1.8200274723201295, 5.541238039173669}, 
  {3.2718496297965785, 2.0029452362050244}, {2.5, -2.089942441041419}, 1., 
  -1., 1.}}


==> FeynArts/ShapeData/agbh/cidjehfj/gigjhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {8., 10.}, Vertex[3][10] -> {15., 8.5}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.692582403567252, 5.314676326519654}, 1., 
  {3.75, 2.008902046398413}, {1.6770509831248424, -2.498091544796509}, 1., 
  {1.5, 0.7853981633974483}, -1.}}


==> FeynArts/ShapeData/agbh/cidjeifg/ghhjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {15.5, 13.}, Vertex[3][10] -> {12., 8.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {3.69120576505835, 5.086987006750999}, 
  {3.1622776601683795, -2.0344439357957027}, {5.367727638395972, 
   -1.8513112304687838}, 1., 1., {2.5124689052802225, 5.42278359726506}}}


==> FeynArts/ShapeData/agbh/cidjeifg/gjhihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {13., 7.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.6097722286464435, 5.060449252034254}, 
  {4.031128874149275, 4.3906384259880475}, {2.0615528128088303, 
   4.145659762861183}, {5.367727638395972, -1.8513112304687838}, 1., 
  {1.75, -0.2914567944778672}, -1.}}


==> FeynArts/ShapeData/agbh/cidjeifh/ghgjij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000003}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {17.5, 15.}, Vertex[3][10] -> {12.5, 14.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.7950849718747373, -4.271933088844871}, 
  {2.610076627227651, -2.205277061693467}, -1., 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cidjeifh/gigjhj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000003}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {15., 14.}, Vertex[3][10] -> {8., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.5, 2.332942867381882}, {2.9261749776829915, 
   -2.0508743819993613}, -1., -1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidjeifj/ghgihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][7] -> {8., 14.5}, 
  Vertex[3][9] -> {14., 14.}, Vertex[3][10] -> {14., 6.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.06155281280822, 0.9397169393232954}, 
  {2.0000000000000053, 0.876058050598306}, -1., 1., -1., 1.}}


==> FeynArts/ShapeData/agbh/cidjeifj/ghgjhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][8] -> {10., 14.5}, 
  Vertex[3][9] -> {15.5, 14.}, Vertex[3][10] -> {16., 6.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5794552658190883, 4.333763184036102}, {3.5794552658190883, 
   -1.1921705304463088}, 1., {2., 2.2655346029916}, 
  {2.0155644370746373, 0.9532040533357407}, -1., 1., 1., -1.}}


==> FeynArts/ShapeData/agbh/cidjeifj/khkjghgi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {7., 6.}, Vertex[3][7] -> {7., 13.99999999999999}, 
  Vertex[3][9] -> {15., 13.99999999999999}, Vertex[3][10] -> {15., 6.}, 
  Vertex[2][11] -> {11., 6.}}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., 1., {2.06155281280822, 0.9397169393232954}, 
  {1.5000000000000053, 0.876058050598344}, -1., -1., 1., 1., 1.}}


==> FeynArts/ShapeData/agbh/cidjejfg/ghhiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {10., 5.5}, Vertex[3][8] -> {10., 14.5}, 
  Vertex[3][9] -> {14.5, 14.}, Vertex[3][10] -> {16.5, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {{3.5794552658190883, 4.333763184036102}, {3.5794552658190883, 
   -1.1921705304463088}, 1., {1.5206906325745548, 5.929187870347691}, -1., 
  -1., {2.5, -0.9272952180016122}, -1., 1.}}


==> FeynArts/ShapeData/agbh/cidjejfg/gihihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][9] -> {8., 10.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][10] -> {15.5, 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {2.0615528128088303, 5.450204040505155}, 1., -1., 
  {5.367727638395972, -1.8513112304687838}, 1., -1., 
  {2.3717082451262845, -0.8621700546672264}}}


==> FeynArts/ShapeData/agbh/cidjejfg/khkjgihi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {9., 12.5}, Vertex[3][9] -> {11.49999999999999, 18.}, 
  Vertex[3][10] -> {16., 10.}, Vertex[3][7] -> {4., 11.99999999999998}, 
  Vertex[2][11] -> {12.39999999999998, 11.3}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {1., {3.132491021535308, -1.1940849978767696}, 1., 1., -1., -1., -1., -1., 
  -1., 1.}}


==> FeynArts/ShapeData/agbh/cidjejfh/ghgiij.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000003}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {13., 14.}, Vertex[3][10] -> {16., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., -1., -1., 1., -1., 
  1.}}


==> FeynArts/ShapeData/agbh/cidjejfh/gigjhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000003}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {8., 10.}, Vertex[3][10] -> {15., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {4.6097722286464435, 4.986556431504349}, 1., -1., -1., 1., 
  {2.704163456597992, 4.300932736970988}, -1.}}


==> FeynArts/ShapeData/agbh/cidjejfi/ghgihj.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {8., 5.5}, Vertex[3][7] -> {8., 14.5}, 
  Vertex[3][9] -> {12., 14.}, Vertex[3][10] -> {16., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, {-1., 1., 1., 1., 
  {1.277693233918065, -0.5734405261548292}, {4.123105625617661, 
   -1.9138202672156004}, 1., -1., {2.462214450449026, -0.9306137898899669}}}


==> FeynArts/ShapeData/agbh/cidjejfi/ghgjhi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 12.}, 
  Vertex[1][5] -> {20., 8.00000000000003}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][7] -> {8., 14.5}, Vertex[3][8] -> {8., 5.5}, 
  Vertex[3][9] -> {12., 6.}, Vertex[3][10] -> {16., 10.}}, 
 {0., 0., 0., 0., 0., 0., 0., 0., 0.}, 
 {-1., 1., {3.579815384638073, 5.099961068607773}, 
  {1.118033988749895, 3.7850937623830774}, -1., -1., 1., 
  {2.704163456597992, 4.241984717448099}, 1.}}


==> FeynArts/ShapeData/agbh/cidjejfi/khkjghgi.m <==
{{Vertex[1][1] -> {0., 15.}, Vertex[1][2] -> {0., 5.}, 
  Vertex[1][3] -> {20., 18.}, Vertex[1][4] -> {20., 11.99999999999997}, 
  Vertex[1][5] -> {20., 8.}, Vertex[1][6] -> {20., 2.}, 
  Vertex[3][8] -> {6., 5.}, Vertex[3][7] -> {6., 15.}, 
  Vertex[3][10] -> {16.49999999999999, 10.}, 
  Vertex[3][9] -> {11.49999999999999, 14.5}, 
  Vertex[2][11] -> {11.04999999999999, 7.4}}, {0., 0., 0., 0., 0., 0., 0., 
  0., 0., 0.}, {-1., 1., 1., 1., {2.1365844071652167, -2.0566971139700274}, 
  {4.670627158659686, -1.879086325761826}, -1., 
  {1.9469527472411148, 3.8438183672905892}, 1., -1.}}


==> Gravitational_Scattering_of_Massless_Scalar.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    732526,      16559]
NotebookOptionsPosition[    722571,      16270]
NotebookOutlinePosition[    723027,      16288]
CellTagsIndexPosition[    722984,      16285]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.680802673938044*^9, 3.680802678407947*^9}, {
  3.683081824547543*^9, 3.683081826523101*^9}}],

Cell[CellGroupData[{

Cell["Gravitational Scattering of Massless Scalar ", "Title",
 CellChangeTimes->{{3.6807993766124573`*^9, 3.680799404093637*^9}, 
   3.6808490856515493`*^9, {3.6831764331638203`*^9, 3.6831764385015907`*^9}, {
   3.696576606266066*^9, 3.69657661268688*^9}, {3.696577541848076*^9, 
   3.696577543999971*^9}, 3.696577813502636*^9},
 TextAlignment->Center],

Cell["\<\
In our work, we make use of the Mathematica packages FeynArts and FormCalc to \
do symbolic calculations. To run the following codes, one has to first \
install FeynArts and FormCalc correctly. 

We have modified the FeynArts codes to include the generic field type \
\[OpenCurlyDoubleQuote]UV\[CloseCurlyDoubleQuote] for the vectorial \
Faddeev-Popov ghost corresponding to gravitons. We have included a copy of \
the modified code along with the supplement materials. We have also put the \
Model file relevant for the one-loop studies of the \
Graviton-Photon-Massless/Massive-Scalar system in the subdirectory Models of \
the FeynArts zip files.

FormCalc could be downloaded directly from http://www.feynarts.de/formcalc/. \
The version we use in our calculations is v9.4. An installation instruction \
could be found in official zip files.

After correctly installing these two packages, the following code would in \
principle run without problems. If unfortunately you do encounter any, please \
feel free to contact Dong Bai at dbai@itp.ac.cn. Also, if you find our \
calculation routines (e.g., the model file) useful for your personal project, \
please our paper: arXiv:1612.07629. \
\>", "Text",
 CellChangeTimes->{{3.69657668916926*^9, 3.69657679542877*^9}, {
  3.696576857727703*^9, 3.6965768831700783`*^9}, {3.696576977164338*^9, 
  3.696576979553402*^9}, {3.696577112032158*^9, 3.696577476377636*^9}, {
  3.69657751130926*^9, 3.696577582949768*^9}, {3.696577625143219*^9, 
  3.696577788622469*^9}, {3.696577877954465*^9, 3.696577915014114*^9}, {
  3.696577945456009*^9, 3.696577946445487*^9}, {3.696578243788818*^9, 
  3.6965782939225693`*^9}, {3.696578633093487*^9, 3.69657863898801*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "FeynArts`FeynArts`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FormCalc`FormCalc`"}]}], "Input",
 CellChangeTimes->{{3.680799443841543*^9, 3.680799458931507*^9}, {
   3.680802216009542*^9, 3.680802216357626*^9}, {3.680866334661538*^9, 
   3.680866334897685*^9}, {3.680866845149823*^9, 3.680866845595696*^9}, {
   3.681471008039253*^9, 3.681471008238411*^9}, {3.6814713580851727`*^9, 
   3.6814713587706537`*^9}, {3.681475629492366*^9, 3.681475629672978*^9}, {
   3.681476034324377*^9, 3.6814760348490753`*^9}, {3.682289277988185*^9, 
   3.6822892807715607`*^9}, {3.682289345084334*^9, 3.6822893457305*^9}, {
   3.682895976513186*^9, 3.682895995120635*^9}, 3.6829056608024883`*^9, {
   3.68291132696262*^9, 3.682911327302082*^9}, {3.6830803816037607`*^9, 
   3.6830803882257*^9}, {3.683080423803418*^9, 3.6830804502569*^9}, {
   3.68803225061691*^9, 3.6880322507820253`*^9}, {3.68803233317785*^9, 
   3.688032333663528*^9}, {3.696576676212887*^9, 3.696576676547106*^9}, {
   3.696578684988204*^9, 3.696578685170578*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.6808029407096024`*^9, 3.680849103417631*^9, 3.68084993759435*^9, 
   3.680865986622026*^9, 3.680866157442297*^9, 3.680866336997229*^9, 
   3.680866848066585*^9, 3.6814710098921947`*^9, 3.681471359399519*^9, 
   3.681474358324232*^9, 3.681475093204303*^9, 3.681475187595603*^9, 
   3.681475635027429*^9, 3.68147604137628*^9, 3.681477664219904*^9, 
   3.6815348620336733`*^9, 3.6815356787378798`*^9, 3.68156375456139*^9, 
   3.681564083713279*^9, 3.68156415254214*^9, 3.681565032362651*^9, 
   3.6822881080012283`*^9, 3.682289286884324*^9, {3.6822893464423637`*^9, 
   3.682289353815132*^9}, {3.682316914879417*^9, 3.682316923572033*^9}, 
   3.682317329940288*^9, 3.682833014099814*^9, 3.682888119428109*^9, {
   3.682895983091063*^9, 3.68289599624242*^9}, 3.682896032462852*^9, 
   3.682905667917512*^9, 3.6829061722462597`*^9, 3.682910913265409*^9, 
   3.682911205683239*^9, {3.682911331184743*^9, 3.682911338558982*^9}, 
   3.682913877140481*^9, 3.682932297323723*^9, 3.682935031401403*^9, 
   3.6829838975494204`*^9, 3.682994292333634*^9, 3.683007795733342*^9, 
   3.6830691209234056`*^9, 3.683069285386722*^9, 3.683079499597241*^9, 
   3.683080390461339*^9, 3.683080424501691*^9, {3.683080505292514*^9, 
   3.683080516497438*^9}, 3.683080751079419*^9, 3.6830818324893093`*^9, 
   3.683082059536715*^9, 3.6830834238632174`*^9, 3.683083824339553*^9, 
   3.683086433842869*^9, 3.683099115774448*^9, 3.683100931824211*^9, 
   3.6831015748467503`*^9, 3.68310183777813*^9, 3.683174829942801*^9, 
   3.6831764267490664`*^9, 3.6832612657981052`*^9, 3.6832617497596188`*^9, 
   3.6832619147132874`*^9, 3.683449130162509*^9, 3.683450191564004*^9, 
   3.6834504998576193`*^9, 3.683453883142858*^9, 3.683453935004676*^9, 
   3.683454027641767*^9, 3.683454147946508*^9, 3.6834542821438417`*^9, 
   3.6834606255981092`*^9, 3.683464167703847*^9, 3.683502818981681*^9, 
   3.683514850100751*^9, 3.686450161775717*^9, 3.687996533306419*^9, 
   3.687997304992249*^9, 3.688012431056151*^9, {3.688013939526074*^9, 
   3.688013962840303*^9}, 3.688017404807014*^9, {3.688032251246357*^9, 
   3.6880322594317093`*^9}, 3.688032341089952*^9, 3.688036453166935*^9, 
   3.688037135369914*^9, 3.688073226182168*^9, {3.688098534514079*^9, 
   3.688098560109964*^9}, {3.688099714054738*^9, 3.6880997263310966`*^9}, 
   3.688100700069573*^9, 3.688108882614211*^9, 3.68811232635469*^9, 
   3.688163590971747*^9, 3.688163892065906*^9, 3.6882996585771103`*^9, 
   3.688300732844584*^9, 3.6883410821329107`*^9, 3.688359617516011*^9, 
   3.6883599765552692`*^9, 3.688609954755916*^9, 3.6886111468990993`*^9, 
   3.6886134554901953`*^9, 3.688616123505692*^9, 3.688616533585631*^9, 
   3.688617159134863*^9, 3.6886175083565903`*^9, 3.688617611802684*^9, 
   3.688643142358416*^9, 3.688646002638438*^9, 3.6886924956682987`*^9, 
   3.688692543338438*^9, 3.688694942003314*^9, 3.688696879850017*^9, 
   3.688696916138372*^9, 3.688697402257869*^9, 3.688698037861404*^9, 
   3.688698274036866*^9, 3.688698891725336*^9, 3.688704361800733*^9, 
   3.688787170458634*^9, 3.6887981191178226`*^9, 3.688812015811575*^9, 
   3.6889061667695303`*^9, 3.688977408926401*^9, 3.691135862061775*^9, 
   3.696577988402081*^9}],

Cell[BoxData["\<\"FeynArts 3.9\"\>"], "Print",
 CellChangeTimes->{
  3.6808029407096024`*^9, 3.680849103417631*^9, 3.68084993759435*^9, 
   3.680865986622026*^9, 3.680866157442297*^9, 3.680866336997229*^9, 
   3.680866848066585*^9, 3.6814710098921947`*^9, 3.681471359399519*^9, 
   3.681474358324232*^9, 3.681475093204303*^9, 3.681475187595603*^9, 
   3.681475635027429*^9, 3.68147604137628*^9, 3.681477664219904*^9, 
   3.6815348620336733`*^9, 3.6815356787378798`*^9, 3.68156375456139*^9, 
   3.681564083713279*^9, 3.68156415254214*^9, 3.681565032362651*^9, 
   3.6822881080012283`*^9, 3.682289286884324*^9, {3.6822893464423637`*^9, 
   3.682289353815132*^9}, {3.682316914879417*^9, 3.682316923572033*^9}, 
   3.682317329940288*^9, 3.682833014099814*^9, 3.682888119428109*^9, {
   3.682895983091063*^9, 3.68289599624242*^9}, 3.682896032462852*^9, 
   3.682905667917512*^9, 3.6829061722462597`*^9, 3.682910913265409*^9, 
   3.682911205683239*^9, {3.682911331184743*^9, 3.682911338558982*^9}, 
   3.682913877140481*^9, 3.682932297323723*^9, 3.682935031401403*^9, 
   3.6829838975494204`*^9, 3.682994292333634*^9, 3.683007795733342*^9, 
   3.6830691209234056`*^9, 3.683069285386722*^9, 3.683079499597241*^9, 
   3.683080390461339*^9, 3.683080424501691*^9, {3.683080505292514*^9, 
   3.683080516497438*^9}, 3.683080751079419*^9, 3.6830818324893093`*^9, 
   3.683082059536715*^9, 3.6830834238632174`*^9, 3.683083824339553*^9, 
   3.683086433842869*^9, 3.683099115774448*^9, 3.683100931824211*^9, 
   3.6831015748467503`*^9, 3.68310183777813*^9, 3.683174829942801*^9, 
   3.6831764267490664`*^9, 3.6832612657981052`*^9, 3.6832617497596188`*^9, 
   3.6832619147132874`*^9, 3.683449130162509*^9, 3.683450191564004*^9, 
   3.6834504998576193`*^9, 3.683453883142858*^9, 3.683453935004676*^9, 
   3.683454027641767*^9, 3.683454147946508*^9, 3.6834542821438417`*^9, 
   3.6834606255981092`*^9, 3.683464167703847*^9, 3.683502818981681*^9, 
   3.683514850100751*^9, 3.686450161775717*^9, 3.687996533306419*^9, 
   3.687997304992249*^9, 3.688012431056151*^9, {3.688013939526074*^9, 
   3.688013962840303*^9}, 3.688017404807014*^9, {3.688032251246357*^9, 
   3.6880322594317093`*^9}, 3.688032341089952*^9, 3.688036453166935*^9, 
   3.688037135369914*^9, 3.688073226182168*^9, {3.688098534514079*^9, 
   3.688098560109964*^9}, {3.688099714054738*^9, 3.6880997263310966`*^9}, 
   3.688100700069573*^9, 3.688108882614211*^9, 3.68811232635469*^9, 
   3.688163590971747*^9, 3.688163892065906*^9, 3.6882996585771103`*^9, 
   3.688300732844584*^9, 3.6883410821329107`*^9, 3.688359617516011*^9, 
   3.6883599765552692`*^9, 3.688609954755916*^9, 3.6886111468990993`*^9, 
   3.6886134554901953`*^9, 3.688616123505692*^9, 3.688616533585631*^9, 
   3.688617159134863*^9, 3.6886175083565903`*^9, 3.688617611802684*^9, 
   3.688643142358416*^9, 3.688646002638438*^9, 3.6886924956682987`*^9, 
   3.688692543338438*^9, 3.688694942003314*^9, 3.688696879850017*^9, 
   3.688696916138372*^9, 3.688697402257869*^9, 3.688698037861404*^9, 
   3.688698274036866*^9, 3.688698891725336*^9, 3.688704361800733*^9, 
   3.688787170458634*^9, 3.6887981191178226`*^9, 3.688812015811575*^9, 
   3.6889061667695303`*^9, 3.688977408926401*^9, 3.691135862061775*^9, 
   3.696577988410261*^9}],

Cell[BoxData["\<\"by Hagen Eck, Sepp Kueblbeck, and Thomas Hahn\"\>"], "Print",
 CellChangeTimes->{
  3.6808029407096024`*^9, 3.680849103417631*^9, 3.68084993759435*^9, 
   3.680865986622026*^9, 3.680866157442297*^9, 3.680866336997229*^9, 
   3.680866848066585*^9, 3.6814710098921947`*^9, 3.681471359399519*^9, 
   3.681474358324232*^9, 3.681475093204303*^9, 3.681475187595603*^9, 
   3.681475635027429*^9, 3.68147604137628*^9, 3.681477664219904*^9, 
   3.6815348620336733`*^9, 3.6815356787378798`*^9, 3.68156375456139*^9, 
   3.681564083713279*^9, 3.68156415254214*^9, 3.681565032362651*^9, 
   3.6822881080012283`*^9, 3.682289286884324*^9, {3.6822893464423637`*^9, 
   3.682289353815132*^9}, {3.682316914879417*^9, 3.682316923572033*^9}, 
   3.682317329940288*^9, 3.682833014099814*^9, 3.682888119428109*^9, {
   3.682895983091063*^9, 3.68289599624242*^9}, 3.682896032462852*^9, 
   3.682905667917512*^9, 3.6829061722462597`*^9, 3.682910913265409*^9, 
   3.682911205683239*^9, {3.682911331184743*^9, 3.682911338558982*^9}, 
   3.682913877140481*^9, 3.682932297323723*^9, 3.682935031401403*^9, 
   3.6829838975494204`*^9, 3.682994292333634*^9, 3.683007795733342*^9, 
   3.6830691209234056`*^9, 3.683069285386722*^9, 3.683079499597241*^9, 
   3.683080390461339*^9, 3.683080424501691*^9, {3.683080505292514*^9, 
   3.683080516497438*^9}, 3.683080751079419*^9, 3.6830818324893093`*^9, 
   3.683082059536715*^9, 3.6830834238632174`*^9, 3.683083824339553*^9, 
   3.683086433842869*^9, 3.683099115774448*^9, 3.683100931824211*^9, 
   3.6831015748467503`*^9, 3.68310183777813*^9, 3.683174829942801*^9, 
   3.6831764267490664`*^9, 3.6832612657981052`*^9, 3.6832617497596188`*^9, 
   3.6832619147132874`*^9, 3.683449130162509*^9, 3.683450191564004*^9, 
   3.6834504998576193`*^9, 3.683453883142858*^9, 3.683453935004676*^9, 
   3.683454027641767*^9, 3.683454147946508*^9, 3.6834542821438417`*^9, 
   3.6834606255981092`*^9, 3.683464167703847*^9, 3.683502818981681*^9, 
   3.683514850100751*^9, 3.686450161775717*^9, 3.687996533306419*^9, 
   3.687997304992249*^9, 3.688012431056151*^9, {3.688013939526074*^9, 
   3.688013962840303*^9}, 3.688017404807014*^9, {3.688032251246357*^9, 
   3.6880322594317093`*^9}, 3.688032341089952*^9, 3.688036453166935*^9, 
   3.688037135369914*^9, 3.688073226182168*^9, {3.688098534514079*^9, 
   3.688098560109964*^9}, {3.688099714054738*^9, 3.6880997263310966`*^9}, 
   3.688100700069573*^9, 3.688108882614211*^9, 3.68811232635469*^9, 
   3.688163590971747*^9, 3.688163892065906*^9, 3.6882996585771103`*^9, 
   3.688300732844584*^9, 3.6883410821329107`*^9, 3.688359617516011*^9, 
   3.6883599765552692`*^9, 3.688609954755916*^9, 3.6886111468990993`*^9, 
   3.6886134554901953`*^9, 3.688616123505692*^9, 3.688616533585631*^9, 
   3.688617159134863*^9, 3.6886175083565903`*^9, 3.688617611802684*^9, 
   3.688643142358416*^9, 3.688646002638438*^9, 3.6886924956682987`*^9, 
   3.688692543338438*^9, 3.688694942003314*^9, 3.688696879850017*^9, 
   3.688696916138372*^9, 3.688697402257869*^9, 3.688698037861404*^9, 
   3.688698274036866*^9, 3.688698891725336*^9, 3.688704361800733*^9, 
   3.688787170458634*^9, 3.6887981191178226`*^9, 3.688812015811575*^9, 
   3.6889061667695303`*^9, 3.688977408926401*^9, 3.691135862061775*^9, 
   3.6965779884202414`*^9}],

Cell[BoxData["\<\"last revised 4 Apr 15\"\>"], "Print",
 CellChangeTimes->{
  3.6808029407096024`*^9, 3.680849103417631*^9, 3.68084993759435*^9, 
   3.680865986622026*^9, 3.680866157442297*^9, 3.680866336997229*^9, 
   3.680866848066585*^9, 3.6814710098921947`*^9, 3.681471359399519*^9, 
   3.681474358324232*^9, 3.681475093204303*^9, 3.681475187595603*^9, 
   3.681475635027429*^9, 3.68147604137628*^9, 3.681477664219904*^9, 
   3.6815348620336733`*^9, 3.6815356787378798`*^9, 3.68156375456139*^9, 
   3.681564083713279*^9, 3.68156415254214*^9, 3.681565032362651*^9, 
   3.6822881080012283`*^9, 3.682289286884324*^9, {3.6822893464423637`*^9, 
   3.682289353815132*^9}, {3.682316914879417*^9, 3.682316923572033*^9}, 
   3.682317329940288*^9, 3.682833014099814*^9, 3.682888119428109*^9, {
   3.682895983091063*^9, 3.68289599624242*^9}, 3.682896032462852*^9, 
   3.682905667917512*^9, 3.6829061722462597`*^9, 3.682910913265409*^9, 
   3.682911205683239*^9, {3.682911331184743*^9, 3.682911338558982*^9}, 
   3.682913877140481*^9, 3.682932297323723*^9, 3.682935031401403*^9, 
   3.6829838975494204`*^9, 3.682994292333634*^9, 3.683007795733342*^9, 
   3.6830691209234056`*^9, 3.683069285386722*^9, 3.683079499597241*^9, 
   3.683080390461339*^9, 3.683080424501691*^9, {3.683080505292514*^9, 
   3.683080516497438*^9}, 3.683080751079419*^9, 3.6830818324893093`*^9, 
   3.683082059536715*^9, 3.6830834238632174`*^9, 3.683083824339553*^9, 
   3.683086433842869*^9, 3.683099115774448*^9, 3.683100931824211*^9, 
   3.6831015748467503`*^9, 3.68310183777813*^9, 3.683174829942801*^9, 
   3.6831764267490664`*^9, 3.6832612657981052`*^9, 3.6832617497596188`*^9, 
   3.6832619147132874`*^9, 3.683449130162509*^9, 3.683450191564004*^9, 
   3.6834504998576193`*^9, 3.683453883142858*^9, 3.683453935004676*^9, 
   3.683454027641767*^9, 3.683454147946508*^9, 3.6834542821438417`*^9, 
   3.6834606255981092`*^9, 3.683464167703847*^9, 3.683502818981681*^9, 
   3.683514850100751*^9, 3.686450161775717*^9, 3.687996533306419*^9, 
   3.687997304992249*^9, 3.688012431056151*^9, {3.688013939526074*^9, 
   3.688013962840303*^9}, 3.688017404807014*^9, {3.688032251246357*^9, 
   3.6880322594317093`*^9}, 3.688032341089952*^9, 3.688036453166935*^9, 
   3.688037135369914*^9, 3.688073226182168*^9, {3.688098534514079*^9, 
   3.688098560109964*^9}, {3.688099714054738*^9, 3.6880997263310966`*^9}, 
   3.688100700069573*^9, 3.688108882614211*^9, 3.68811232635469*^9, 
   3.688163590971747*^9, 3.688163892065906*^9, 3.6882996585771103`*^9, 
   3.688300732844584*^9, 3.6883410821329107`*^9, 3.688359617516011*^9, 
   3.6883599765552692`*^9, 3.688609954755916*^9, 3.6886111468990993`*^9, 
   3.6886134554901953`*^9, 3.688616123505692*^9, 3.688616533585631*^9, 
   3.688617159134863*^9, 3.6886175083565903`*^9, 3.688617611802684*^9, 
   3.688643142358416*^9, 3.688646002638438*^9, 3.6886924956682987`*^9, 
   3.688692543338438*^9, 3.688694942003314*^9, 3.688696879850017*^9, 
   3.688696916138372*^9, 3.688697402257869*^9, 3.688698037861404*^9, 
   3.688698274036866*^9, 3.688698891725336*^9, 3.688704361800733*^9, 
   3.688787170458634*^9, 3.6887981191178226`*^9, 3.688812015811575*^9, 
   3.6889061667695303`*^9, 3.688977408926401*^9, 3.691135862061775*^9, 
   3.69657798843003*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.6808029407096024`*^9, 3.680849103417631*^9, 3.68084993759435*^9, 
   3.680865986622026*^9, 3.680866157442297*^9, 3.680866336997229*^9, 
   3.680866848066585*^9, 3.6814710098921947`*^9, 3.681471359399519*^9, 
   3.681474358324232*^9, 3.681475093204303*^9, 3.681475187595603*^9, 
   3.681475635027429*^9, 3.68147604137628*^9, 3.681477664219904*^9, 
   3.6815348620336733`*^9, 3.6815356787378798`*^9, 3.68156375456139*^9, 
   3.681564083713279*^9, 3.68156415254214*^9, 3.681565032362651*^9, 
   3.6822881080012283`*^9, 3.682289286884324*^9, {3.6822893464423637`*^9, 
   3.682289353815132*^9}, {3.682316914879417*^9, 3.682316923572033*^9}, 
   3.682317329940288*^9, 3.682833014099814*^9, 3.682888119428109*^9, {
   3.682895983091063*^9, 3.68289599624242*^9}, 3.682896032462852*^9, 
   3.682905667917512*^9, 3.6829061722462597`*^9, 3.682910913265409*^9, 
   3.682911205683239*^9, {3.682911331184743*^9, 3.682911338558982*^9}, 
   3.682913877140481*^9, 3.682932297323723*^9, 3.682935031401403*^9, 
   3.6829838975494204`*^9, 3.682994292333634*^9, 3.683007795733342*^9, 
   3.6830691209234056`*^9, 3.683069285386722*^9, 3.683079499597241*^9, 
   3.683080390461339*^9, 3.683080424501691*^9, {3.683080505292514*^9, 
   3.683080516497438*^9}, 3.683080751079419*^9, 3.6830818324893093`*^9, 
   3.683082059536715*^9, 3.6830834238632174`*^9, 3.683083824339553*^9, 
   3.683086433842869*^9, 3.683099115774448*^9, 3.683100931824211*^9, 
   3.6831015748467503`*^9, 3.68310183777813*^9, 3.683174829942801*^9, 
   3.6831764267490664`*^9, 3.6832612657981052`*^9, 3.6832617497596188`*^9, 
   3.6832619147132874`*^9, 3.683449130162509*^9, 3.683450191564004*^9, 
   3.6834504998576193`*^9, 3.683453883142858*^9, 3.683453935004676*^9, 
   3.683454027641767*^9, 3.683454147946508*^9, 3.6834542821438417`*^9, 
   3.6834606255981092`*^9, 3.683464167703847*^9, 3.683502818981681*^9, 
   3.683514850100751*^9, 3.686450161775717*^9, 3.687996533306419*^9, 
   3.687997304992249*^9, 3.688012431056151*^9, {3.688013939526074*^9, 
   3.688013962840303*^9}, 3.688017404807014*^9, {3.688032251246357*^9, 
   3.6880322594317093`*^9}, 3.688032341089952*^9, 3.688036453166935*^9, 
   3.688037135369914*^9, 3.688073226182168*^9, {3.688098534514079*^9, 
   3.688098560109964*^9}, {3.688099714054738*^9, 3.6880997263310966`*^9}, 
   3.688100700069573*^9, 3.688108882614211*^9, 3.68811232635469*^9, 
   3.688163590971747*^9, 3.688163892065906*^9, 3.6882996585771103`*^9, 
   3.688300732844584*^9, 3.6883410821329107`*^9, 3.688359617516011*^9, 
   3.6883599765552692`*^9, 3.688609954755916*^9, 3.6886111468990993`*^9, 
   3.6886134554901953`*^9, 3.688616123505692*^9, 3.688616533585631*^9, 
   3.688617159134863*^9, 3.6886175083565903`*^9, 3.688617611802684*^9, 
   3.688643142358416*^9, 3.688646002638438*^9, 3.6886924956682987`*^9, 
   3.688692543338438*^9, 3.688694942003314*^9, 3.688696879850017*^9, 
   3.688696916138372*^9, 3.688697402257869*^9, 3.688698037861404*^9, 
   3.688698274036866*^9, 3.688698891725336*^9, 3.688704361800733*^9, 
   3.688787170458634*^9, 3.6887981191178226`*^9, 3.688812015811575*^9, 
   3.6889061667695303`*^9, 3.688977408926401*^9, 3.691135862061775*^9, 
   3.6965779885506763`*^9}],

Cell[BoxData["\<\"FormCalc 9.4 (7 Jun 2016)\"\>"], "Print",
 CellChangeTimes->{
  3.6808029407096024`*^9, 3.680849103417631*^9, 3.68084993759435*^9, 
   3.680865986622026*^9, 3.680866157442297*^9, 3.680866336997229*^9, 
   3.680866848066585*^9, 3.6814710098921947`*^9, 3.681471359399519*^9, 
   3.681474358324232*^9, 3.681475093204303*^9, 3.681475187595603*^9, 
   3.681475635027429*^9, 3.68147604137628*^9, 3.681477664219904*^9, 
   3.6815348620336733`*^9, 3.6815356787378798`*^9, 3.68156375456139*^9, 
   3.681564083713279*^9, 3.68156415254214*^9, 3.681565032362651*^9, 
   3.6822881080012283`*^9, 3.682289286884324*^9, {3.6822893464423637`*^9, 
   3.682289353815132*^9}, {3.682316914879417*^9, 3.682316923572033*^9}, 
   3.682317329940288*^9, 3.682833014099814*^9, 3.682888119428109*^9, {
   3.682895983091063*^9, 3.68289599624242*^9}, 3.682896032462852*^9, 
   3.682905667917512*^9, 3.6829061722462597`*^9, 3.682910913265409*^9, 
   3.682911205683239*^9, {3.682911331184743*^9, 3.682911338558982*^9}, 
   3.682913877140481*^9, 3.682932297323723*^9, 3.682935031401403*^9, 
   3.6829838975494204`*^9, 3.682994292333634*^9, 3.683007795733342*^9, 
   3.6830691209234056`*^9, 3.683069285386722*^9, 3.683079499597241*^9, 
   3.683080390461339*^9, 3.683080424501691*^9, {3.683080505292514*^9, 
   3.683080516497438*^9}, 3.683080751079419*^9, 3.6830818324893093`*^9, 
   3.683082059536715*^9, 3.6830834238632174`*^9, 3.683083824339553*^9, 
   3.683086433842869*^9, 3.683099115774448*^9, 3.683100931824211*^9, 
   3.6831015748467503`*^9, 3.68310183777813*^9, 3.683174829942801*^9, 
   3.6831764267490664`*^9, 3.6832612657981052`*^9, 3.6832617497596188`*^9, 
   3.6832619147132874`*^9, 3.683449130162509*^9, 3.683450191564004*^9, 
   3.6834504998576193`*^9, 3.683453883142858*^9, 3.683453935004676*^9, 
   3.683454027641767*^9, 3.683454147946508*^9, 3.6834542821438417`*^9, 
   3.6834606255981092`*^9, 3.683464167703847*^9, 3.683502818981681*^9, 
   3.683514850100751*^9, 3.686450161775717*^9, 3.687996533306419*^9, 
   3.687997304992249*^9, 3.688012431056151*^9, {3.688013939526074*^9, 
   3.688013962840303*^9}, 3.688017404807014*^9, {3.688032251246357*^9, 
   3.6880322594317093`*^9}, 3.688032341089952*^9, 3.688036453166935*^9, 
   3.688037135369914*^9, 3.688073226182168*^9, {3.688098534514079*^9, 
   3.688098560109964*^9}, {3.688099714054738*^9, 3.6880997263310966`*^9}, 
   3.688100700069573*^9, 3.688108882614211*^9, 3.68811232635469*^9, 
   3.688163590971747*^9, 3.688163892065906*^9, 3.6882996585771103`*^9, 
   3.688300732844584*^9, 3.6883410821329107`*^9, 3.688359617516011*^9, 
   3.6883599765552692`*^9, 3.688609954755916*^9, 3.6886111468990993`*^9, 
   3.6886134554901953`*^9, 3.688616123505692*^9, 3.688616533585631*^9, 
   3.688617159134863*^9, 3.6886175083565903`*^9, 3.688617611802684*^9, 
   3.688643142358416*^9, 3.688646002638438*^9, 3.6886924956682987`*^9, 
   3.688692543338438*^9, 3.688694942003314*^9, 3.688696879850017*^9, 
   3.688696916138372*^9, 3.688697402257869*^9, 3.688698037861404*^9, 
   3.688698274036866*^9, 3.688698891725336*^9, 3.688704361800733*^9, 
   3.688787170458634*^9, 3.6887981191178226`*^9, 3.688812015811575*^9, 
   3.6889061667695303`*^9, 3.688977408926401*^9, 3.691135862061775*^9, 
   3.696577988561524*^9}],

Cell[BoxData["\<\"by Thomas Hahn\"\>"], "Print",
 CellChangeTimes->{
  3.6808029407096024`*^9, 3.680849103417631*^9, 3.68084993759435*^9, 
   3.680865986622026*^9, 3.680866157442297*^9, 3.680866336997229*^9, 
   3.680866848066585*^9, 3.6814710098921947`*^9, 3.681471359399519*^9, 
   3.681474358324232*^9, 3.681475093204303*^9, 3.681475187595603*^9, 
   3.681475635027429*^9, 3.68147604137628*^9, 3.681477664219904*^9, 
   3.6815348620336733`*^9, 3.6815356787378798`*^9, 3.68156375456139*^9, 
   3.681564083713279*^9, 3.68156415254214*^9, 3.681565032362651*^9, 
   3.6822881080012283`*^9, 3.682289286884324*^9, {3.6822893464423637`*^9, 
   3.682289353815132*^9}, {3.682316914879417*^9, 3.682316923572033*^9}, 
   3.682317329940288*^9, 3.682833014099814*^9, 3.682888119428109*^9, {
   3.682895983091063*^9, 3.68289599624242*^9}, 3.682896032462852*^9, 
   3.682905667917512*^9, 3.6829061722462597`*^9, 3.682910913265409*^9, 
   3.682911205683239*^9, {3.682911331184743*^9, 3.682911338558982*^9}, 
   3.682913877140481*^9, 3.682932297323723*^9, 3.682935031401403*^9, 
   3.6829838975494204`*^9, 3.682994292333634*^9, 3.683007795733342*^9, 
   3.6830691209234056`*^9, 3.683069285386722*^9, 3.683079499597241*^9, 
   3.683080390461339*^9, 3.683080424501691*^9, {3.683080505292514*^9, 
   3.683080516497438*^9}, 3.683080751079419*^9, 3.6830818324893093`*^9, 
   3.683082059536715*^9, 3.6830834238632174`*^9, 3.683083824339553*^9, 
   3.683086433842869*^9, 3.683099115774448*^9, 3.683100931824211*^9, 
   3.6831015748467503`*^9, 3.68310183777813*^9, 3.683174829942801*^9, 
   3.6831764267490664`*^9, 3.6832612657981052`*^9, 3.6832617497596188`*^9, 
   3.6832619147132874`*^9, 3.683449130162509*^9, 3.683450191564004*^9, 
   3.6834504998576193`*^9, 3.683453883142858*^9, 3.683453935004676*^9, 
   3.683454027641767*^9, 3.683454147946508*^9, 3.6834542821438417`*^9, 
   3.6834606255981092`*^9, 3.683464167703847*^9, 3.683502818981681*^9, 
   3.683514850100751*^9, 3.686450161775717*^9, 3.687996533306419*^9, 
   3.687997304992249*^9, 3.688012431056151*^9, {3.688013939526074*^9, 
   3.688013962840303*^9}, 3.688017404807014*^9, {3.688032251246357*^9, 
   3.6880322594317093`*^9}, 3.688032341089952*^9, 3.688036453166935*^9, 
   3.688037135369914*^9, 3.688073226182168*^9, {3.688098534514079*^9, 
   3.688098560109964*^9}, {3.688099714054738*^9, 3.6880997263310966`*^9}, 
   3.688100700069573*^9, 3.688108882614211*^9, 3.68811232635469*^9, 
   3.688163590971747*^9, 3.688163892065906*^9, 3.6882996585771103`*^9, 
   3.688300732844584*^9, 3.6883410821329107`*^9, 3.688359617516011*^9, 
   3.6883599765552692`*^9, 3.688609954755916*^9, 3.6886111468990993`*^9, 
   3.6886134554901953`*^9, 3.688616123505692*^9, 3.688616533585631*^9, 
   3.688617159134863*^9, 3.6886175083565903`*^9, 3.688617611802684*^9, 
   3.688643142358416*^9, 3.688646002638438*^9, 3.6886924956682987`*^9, 
   3.688692543338438*^9, 3.688694942003314*^9, 3.688696879850017*^9, 
   3.688696916138372*^9, 3.688697402257869*^9, 3.688698037861404*^9, 
   3.688698274036866*^9, 3.688698891725336*^9, 3.688704361800733*^9, 
   3.688787170458634*^9, 3.6887981191178226`*^9, 3.688812015811575*^9, 
   3.6889061667695303`*^9, 3.688977408926401*^9, 3.691135862061775*^9, 
   3.696577988571604*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["One-Loop Calculations", "Section",
 CellChangeTimes->{{3.688787188254747*^9, 3.688787197086907*^9}, {
  3.6889773068722477`*^9, 3.688977315128354*^9}}],

Cell["\<\
In this section, we calculate the relevant Feynman diagrams one by one using \
the FeynArts-FormCalc routine. First, we generate topologies needed for the \
following calculations.\
\>", "Text",
 CellChangeTimes->{{3.696578063057414*^9, 3.696578069375552*^9}, {
  3.696578133922346*^9, 3.69657819544167*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"top2to2OneLoop", "=", 
   RowBox[{"CreateTopologies", "[", 
    RowBox[{"1", ",", 
     RowBox[{"2", "\[Rule]", "2"}], ",", 
     RowBox[{"ExcludeTopologies", "\[Rule]", "WFCorrections"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"top2to2OneLoop", "=", 
   RowBox[{"TopologyList", "[", 
    RowBox[{
     RowBox[{"top2to2OneLoop", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "5"}], "]"}], "]"}], ",", 
     RowBox[{"top2to2OneLoop", "[", 
      RowBox[{"[", 
       RowBox[{"8", ";;", "11"}], "]"}], "]"}], ",", 
     RowBox[{"top2to2OneLoop", "[", 
      RowBox[{"[", 
       RowBox[{"13", ";;", "15"}], "]"}], "]"}], ",", 
     RowBox[{"top2to2OneLoop", "[", 
      RowBox[{"[", 
       RowBox[{"17", ";;", "18"}], "]"}], "]"}], ",", 
     RowBox[{"top2to2OneLoop", "[", 
      RowBox[{"[", "31", "]"}], "]"}], ",", 
     RowBox[{"top2to2OneLoop", "[", 
      RowBox[{"[", "35", "]"}], "]"}], ",", 
     RowBox[{"top2to2OneLoop", "[", 
      RowBox[{"[", "38", "]"}], "]"}], ",", 
     RowBox[{"top2to2OneLoop", "[", 
      RowBox[{"[", "42", "]"}], "]"}], ",", 
     RowBox[{"top2to2OneLoop", "[", 
      RowBox[{"[", "49", "]"}], "]"}], ",", 
     RowBox[{"top2to2OneLoop", "[", 
      RowBox[{"[", "51", "]"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.688977331738274*^9, 3.688977438488853*^9}, {
  3.688977470372232*^9, 3.688977470781739*^9}, {3.688977762367144*^9, 
  3.688977902829669*^9}, {3.6889779349167233`*^9, 3.688977943576013*^9}, {
  3.6889779751809387`*^9, 3.688977979019175*^9}, {3.688978011922463*^9, 
  3.6889781057665033`*^9}}],

Cell[CellGroupData[{

Cell["\[Phi]\[CapitalPhi] -> \[Phi]\[CapitalPhi]", "Subsection",
 CellChangeTimes->{{3.688300364073036*^9, 3.688300394094425*^9}, {
  3.688365684495708*^9, 3.688365697214188*^9}}],

Cell["\<\
Calculations routines for one-loop scattering between massless-scalar \[Phi] \
and massive-scalar \[CapitalPhi]. The time needed to finish the computations \
varies from diagrams to diagrams. Diagram T10P1N14 takes the longest time, \
about 24 hours on a laptop like MacBook Pro.\
\>", "Text",
 CellChangeTimes->{{3.696578211936205*^9, 3.6965782122899847`*^9}, {
  3.696578319138157*^9, 3.696578382703163*^9}, {3.696578438287291*^9, 
  3.696578542709611*^9}, {3.696580028694489*^9, 3.6965800293477573`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhi", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{"top2to2OneLoop", ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "2", "]"}]}], "}"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"S", "[", "1", "]"}], ",", 
        RowBox[{"S", "[", "2", "]"}]}], "}"}]}], ",", 
     RowBox[{"GenericModel", "\[Rule]", "\"\<GRPhotonScalarGhost\>\""}], ",", 
     
     RowBox[{"Model", "\[Rule]", "\"\<GRPhotonScalarGhost\>\""}], ",", 
     RowBox[{"InsertionLevel", "\[Rule]", 
      RowBox[{"{", "Particles", "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Paint", "[", "insGRCurlyPhiPhi2CurlyPhiPhi", "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.688977626580484*^9, 3.6889777366800213`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.6965780025905933`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\"\>", "\[InvisibleSpace]", "\<\"loading \"\>", 
   "\[InvisibleSpace]", "\<\"generic\"\>", 
   "\[InvisibleSpace]", "\<\" model file \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/BAI/Library/Mathematica/Applications/FeynArts/Models/\
GRPhotonScalarGhost.gen\"\>"}],
  SequenceForm[
  "", "loading ", "generic", " model file ", 
   "/Users/BAI/Library/Mathematica/Applications/FeynArts/Models/\
GRPhotonScalarGhost.gen"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578002600498*^9}],

Cell[BoxData["\<\"> $GenericMixing is OFF\"\>"], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.6965780027279787`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"generic model \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "\<\"GRPhotonScalarGhost\"\>", "}"}], 
   "\[InvisibleSpace]", "\<\" initialized\"\>"}],
  SequenceForm["generic model ", {"GRPhotonScalarGhost"}, " initialized"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578002980912*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578002991893*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\"\>", "\[InvisibleSpace]", "\<\"loading \"\>", 
   "\[InvisibleSpace]", "\<\"classes\"\>", 
   "\[InvisibleSpace]", "\<\" model file \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/BAI/Library/Mathematica/Applications/FeynArts/Models/\
GRPhotonScalarGhost.mod\"\>"}],
  SequenceForm[
  "", "loading ", "classes", " model file ", 
   "/Users/BAI/Library/Mathematica/Applications/FeynArts/Models/\
GRPhotonScalarGhost.mod"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003002911*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> \"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\" particles (incl. antiparticles) in \"\>", 
   "\[InvisibleSpace]", "5", "\[InvisibleSpace]", "\<\" classes\"\>"}],
  SequenceForm["> ", 6, " particles (incl. antiparticles) in ", 5, " classes"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003066578*^9}],

Cell[BoxData["\<\"> $CounterTerms are ON\"\>"], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003243023*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" vertices\"\>"}],
  SequenceForm["> ", 9, " vertices"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003253376*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"classes model \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "\<\"GRPhotonScalarGhost\"\>", "}"}], 
   "\[InvisibleSpace]", "\<\" initialized\"\>"}],
  SequenceForm["classes model ", {"GRPhotonScalarGhost"}, " initialized"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003263399*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003273188*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"inserting at level(s) \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "Particles", "}"}]}],
  SequenceForm["inserting at level(s) ", {FeynArts`Particles}],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003283032*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles insertion\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 Particles insertion"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003292972*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"0 Particles insertions\"\>"}],
  SequenceForm["> Top. ", 2, ": ", "0 Particles insertions"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003302639*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"0 Particles insertions\"\>"}],
  SequenceForm["> Top. ", 3, ": ", "0 Particles insertions"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.6965780033145123`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles insertion\"\>"}],
  SequenceForm["> Top. ", 4, ": ", "1 Particles insertion"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003324162*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"2 Particles insertions\"\>"}],
  SequenceForm["> Top. ", 5, ": ", "2 Particles insertions"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.6965780033340054`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"0 Particles insertions\"\>"}],
  SequenceForm["> Top. ", 6, ": ", "0 Particles insertions"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.6965780033417797`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"0 Particles insertions\"\>"}],
  SequenceForm["> Top. ", 7, ": ", "0 Particles insertions"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003349925*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"2 Particles insertions\"\>"}],
  SequenceForm["> Top. ", 8, ": ", "2 Particles insertions"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.6965780033581057`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles insertion\"\>"}],
  SequenceForm["> Top. ", 9, ": ", "1 Particles insertion"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003366064*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"0 Particles insertions\"\>"}],
  SequenceForm["> Top. ", 10, ": ", "0 Particles insertions"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003374105*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles insertion\"\>"}],
  SequenceForm["> Top. ", 11, ": ", "1 Particles insertion"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003382131*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles insertion\"\>"}],
  SequenceForm["> Top. ", 12, ": ", "1 Particles insertion"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003389983*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"0 Particles insertions\"\>"}],
  SequenceForm["> Top. ", 13, ": ", "0 Particles insertions"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003397732*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles insertion\"\>"}],
  SequenceForm["> Top. ", 14, ": ", "1 Particles insertion"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003405328*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"0 Particles insertions\"\>"}],
  SequenceForm["> Top. ", 15, ": ", "0 Particles insertions"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003413081*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"0 Particles insertions\"\>"}],
  SequenceForm["> Top. ", 16, ": ", "0 Particles insertions"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003420677*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles insertion\"\>"}],
  SequenceForm["> Top. ", 17, ": ", "1 Particles insertion"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.69657800342838*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"5 Particles insertions\"\>"}],
  SequenceForm["> Top. ", 18, ": ", "5 Particles insertions"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.6965780034359827`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"0 Particles insertions\"\>"}],
  SequenceForm["> Top. ", 19, ": ", "0 Particles insertions"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003443655*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"in total: \"\>", 
   "\[InvisibleSpace]", "\<\"16 Particles insertions\"\>"}],
  SequenceForm["in total: ", "16 Particles insertions"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003451585*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 diagram"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003459614*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
  SequenceForm["> Top. ", 2, ": ", "1 diagram"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.6965780034673433`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"2 diagrams\"\>"}],
  SequenceForm["> Top. ", 3, ": ", "2 diagrams"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003474991*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"2 diagrams\"\>"}],
  SequenceForm["> Top. ", 4, ": ", "2 diagrams"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.6965780034825583`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
  SequenceForm["> Top. ", 5, ": ", "1 diagram"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003490139*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
  SequenceForm["> Top. ", 6, ": ", "1 diagram"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003497896*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
  SequenceForm["> Top. ", 7, ": ", "1 diagram"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003505498*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
  SequenceForm["> Top. ", 8, ": ", "1 diagram"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003513124*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
  SequenceForm["> Top. ", 9, ": ", "1 diagram"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003520721*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"5 diagrams\"\>"}],
  SequenceForm["> Top. ", 10, ": ", "5 diagrams"],
  Editable->False]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.696578003528307*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-3.637978807091713*^-12, 15.}, {6.499999999992724, 13.}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.63231160348878, 14.637712711338533`}, \
{0, -1}], 
      LineBox[{{5.4569682106375694`*^-12, 5.}, {10.000000000010914`, 
       7.000000000003638}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.254950975679639, 5.330045121601803}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000003638`, 15.000000000003638`}, {
        13.500000000001819`, 13.000000000003638`}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.36768839651122, 14.637712711338533`}, \
{0, -1}], LineBox[{{19.999999999997726`, 5.}, {9.999999999996817, 7.}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.74504902432036, 5.330045121601803}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.4999999999976925`, 13.}, {13.49999999999251, 13.}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 13.6952}, {0, -1}], 
      LineBox[CompressedData["
1:eJwl1QtQU2cWB/ALShogPAREnhogaHioERIgI2K0FoOgZisCUh7BQowOFlAs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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {7.515942703607428, 9.823799910437668}, \
{1, 1}], LineBox[CompressedData["
1:eJwl1ntUU1cWB+Ar4gtQMw4gChQUKOEhRqFKliihMhKxSCzysIBJHR6xgwqi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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {13.088702527021475`, 9.471090192570806}, \
{-1, 1}], 
      {PointSize[0.04], PointBox[{6.5, 13.}], PointBox[{13.5, 13.}], 
       PointBox[{10., 7.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T1", " ", "P1", " ", "N1"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-2.7284841053187847`*^-12, 15.}, {10.000000000002728`, 
        13.}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.254950975679639, 14.669954878398197`}, \
{0, -1}], 
      LineBox[{{-3.637978807091713*^-12, 4.999999999996362}, {
       6.499999999994543, 6.999999999996362}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.6323116034887803`, 5.362287288661465}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.00000000000773, 15.}, {10.000000000006821`, 13.}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.74504902432036, 14.669954878398197`}, \
{0, -1}], LineBox[{{19.99999999999909, 5.}, {13.499999999997272`, 7.}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.36768839651122, 5.362287288661465}, \
{0, 1}], LineBox[{{6.4999999999976925`, 7.}, {13.49999999999251, 7.}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 6.3048}, {0, 1}], 
      LineBox[CompressedData["
1:eJwl1gtU09cdB/A/CFksITyC8hQhCRJYixESBQsYVnWgsQSwEh3QiIhAWwEb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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {6.911297472978524, 10.528909807429194`}, \
{1, -1}], LineBox[CompressedData["
1:eJwt1glUU1caB/AniIKAxA4qjBTCnmCkcIjnAKUYR8dRKk1ALbRCCQoSLCNB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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {12.484057296392571`, 10.176200089562332`}, \
{-1, -1}], 
      {PointSize[0.04], PointBox[{6.5, 7.}], PointBox[{13.5, 7.}], 
       PointBox[{10., 13.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T2", " ", "P1", " ", "N2"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {22, 44}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-5.6843418860808015`*^-12, 15.}, {9.999999999987153, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 15.443578040541198`}, \
{0, -1}], LineBox[{{-8.86757334228605*^-12, 5.}, {6.499999999990678, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.3497054485501585`, 4.5586291688479434`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000010232`, 15.}, {10.000000000008527`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 15.443578040541198`}, \
{0, -1}], LineBox[{{19.999999999999773`, 5.}, {13.500000000000227`, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.650294551449843`, 4.5586291688479434`}, \
{0, 1}], LineBox[CompressedData["
1:eJw9lA9MlHUYx99R4HmOvEWwJSjQ732l+72vIkiCNOXhGnEkit4OEcVAVAqV
jjmaWnn/2oyJjkNAUzlTGoYSkmR4WPinNQGVfwFGzQoPY2WKpxsHks6eW+15
t3e/ffbb731/z/f5fp/IfJNhs58gCKn4+tb/HhG2q3zrXBC+co4d62XQXB5W
++siZOsG9/BpBvHVeVPh7yNPwmCeg4HjjdndXhdyPaxOsjOoeJYTmilEgVB8
VhdiY5AcpzFNS0OO2Jj4aB+D6oS3f7vuQNZIIYY6Buk6l3PLIPKQqUDpZJA/
VqbtfulVEMB4ccrLYM3C6McvL0e21mRcU0TI1h/84eJHyAvmsFXvilAYPm4p
q0U+7h8w7QsRXHM2Gi+0IX+6Nyx5VITcK1tVj7uQd56/v4JJYFiatntbP3Lx
w4ZD6yR48buI0KZuZNWWD1v2SZCf27Pk2mXf/pf2qnMS6HTz7/IGZOHQKUuf
BMa8qTcPlCPrE2cucUuQHFFq9ytGjrhSFDIqwaKC6PH6Fciuc7/cviXBoMXw
3tV5yJq3yp9rl2DMdqHx4EzkSWNdYZ0EStCToAQv1q9aOmHbheeZ7kDVCHJp
ZAVPkeAdKWsg/WdkV06OUy3BUNPJT04OIXsuubNuiJCjVqxmN/KfcoywX4RT
6asMSRPI+jZBnyFCYP3ajlshvvrNeT3BqN/+qM0DgNwRFK4aYdCQMetBbIlP
72/l0FYGNZ7w9mNNyA6npu8wg3sp5qMFD331nd9j3sMgUL/jZmW8Fvmpd9zC
4Koa7WLV0v5Ea6l2W4eWzh/vsW06/AKn73vE4YQNKzn9f03zH5quMk73iy0d
OiJf4nR/c1FdPPuLU30jHWcaL6tkqj96xoDFNlsmfRRD9s7sKJn0kzz18tdz
ZdI381Fb0dYwmfTP9Xv+Xvt0mfrjrEwxFHo49W++vbFi8Y+c+pvZ1KvOOsup
/8vGd+x+Ws7JHwnf+LcWFXPyT1p/X/CgkZO/TtQu+P61JE7++yD79zsrYzj5
M/GnFnulwsm/irFqIiCWk78HvDUNKTpO/j/qVltL1nPKx8KuwteTP+aUnzh3
b8BoM6d88aiSmzF/c8of9KfmV3OZ8mnqPBEZZ5Ipv8tuP3BMtsiU73+CP79z
+plM+X/S546ZnqrQfDBaP/Mf3qvQ/DBsH1n/Sify//NlVqBvnQf/AtAoqJs=

       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {11.645199999999999`, 12.75}, {-1, 0}], 
      LineBox[CompressedData["
1:eJw9lglQE2cUxzNyWGAoQdkkGyTJhhigyqlFAZWHCKbhNFJFQUCO4AFo1aK0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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 4.5548}, {0, 1}], 
      LineBox[{{6.5, 5.499999999996362}, {10., 10.999999999996362`}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {7.7580400659482605`, 8.343138139851106}, \
{1, -1}], 
      LineBox[{{13.500000000003638`, 5.500000000001819}, {10.000000000003638`,
        11.}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {12.241959934051739`, 8.343138139851106}, \
{-1, -1}], 
      {PointSize[0.04], PointBox[{10., 14.5}], PointBox[{6.5, 5.5}], 
       PointBox[{13.5, 5.5}], PointBox[{10., 11.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T3", " ", "P1", " ", "N3"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {44, 44}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-5.6843418860808015`*^-12, 15.}, {9.999999999987153, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 15.443578040541198`}, \
{0, -1}], LineBox[{{-8.86757334228605*^-12, 5.}, {6.499999999990678, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.3497054485501585`, 4.5586291688479434`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000010232`, 15.}, {10.000000000008527`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 15.443578040541198`}, \
{0, -1}], LineBox[{{19.999999999999773`, 5.}, {13.500000000000227`, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.650294551449843`, 4.5586291688479434`}, \
{0, 1}], LineBox[CompressedData["
1:eJw9lA9MlHUYx99R4HmOvEWwJSjQ732l+72vIkiCNOXhGnEkit4OEcVAVAqV
jjmaWnn/2oyJjkNAUzlTGoYSkmR4WPinNQGVfwFGzQoPY2WKpxsHks6eW+15
t3e/ffbb731/z/f5fp/IfJNhs58gCKn4+tb/HhG2q3zrXBC+co4d62XQXB5W
++siZOsG9/BpBvHVeVPh7yNPwmCeg4HjjdndXhdyPaxOsjOoeJYTmilEgVB8
VhdiY5AcpzFNS0OO2Jj4aB+D6oS3f7vuQNZIIYY6Buk6l3PLIPKQqUDpZJA/
VqbtfulVEMB4ccrLYM3C6McvL0e21mRcU0TI1h/84eJHyAvmsFXvilAYPm4p
q0U+7h8w7QsRXHM2Gi+0IX+6Nyx5VITcK1tVj7uQd56/v4JJYFiatntbP3Lx
w4ZD6yR48buI0KZuZNWWD1v2SZCf27Pk2mXf/pf2qnMS6HTz7/IGZOHQKUuf
BMa8qTcPlCPrE2cucUuQHFFq9ytGjrhSFDIqwaKC6PH6Fciuc7/cviXBoMXw
3tV5yJq3yp9rl2DMdqHx4EzkSWNdYZ0EStCToAQv1q9aOmHbheeZ7kDVCHJp
ZAVPkeAdKWsg/WdkV06OUy3BUNPJT04OIXsuubNuiJCjVqxmN/KfcoywX4RT
6asMSRPI+jZBnyFCYP3ajlshvvrNeT3BqN/+qM0DgNwRFK4aYdCQMetBbIlP
72/l0FYGNZ7w9mNNyA6npu8wg3sp5qMFD331nd9j3sMgUL/jZmW8Fvmpd9zC
4Koa7WLV0v5Ea6l2W4eWzh/vsW06/AKn73vE4YQNKzn9f03zH5quMk73iy0d
OiJf4nR/c1FdPPuLU30jHWcaL6tkqj96xoDFNlsmfRRD9s7sKJn0kzz18tdz
ZdI381Fb0dYwmfTP9Xv+Xvt0mfrjrEwxFHo49W++vbFi8Y+c+pvZ1KvOOsup
/8vGd+x+Ws7JHwnf+LcWFXPyT1p/X/CgkZO/TtQu+P61JE7++yD79zsrYzj5
M/GnFnulwsm/irFqIiCWk78HvDUNKTpO/j/qVltL1nPKx8KuwteTP+aUnzh3
b8BoM6d88aiSmzF/c8of9KfmV3OZ8mnqPBEZZ5Ipv8tuP3BMtsiU73+CP79z
+plM+X/S546ZnqrQfDBaP/Mf3qvQ/DBsH1n/Sify//NlVqBvnQf/AtAoqJs=

       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {11.645199999999999`, 12.75}, {-1, 0}], 
      LineBox[{{6.4999999999976925`, 5.5}, {13.49999999999251, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 4.8048}, {0, 1}], 
      LineBox[CompressedData["
1:eJwl1g1UU2UYB/CrMpUEW4oyggQBZSrgDAlMFjdBmwa50AwUdCkEKCLgxPER
YiLyJSGRzIBYLGmJAZLZLIRpHERZSE4REBIVdcW0yYctIOz/1M7h/M/v3rvn
Pu/zvpyz+dv3BEVMZhjmEP4o//84s4zpOT4LWCY4qYFnDrs+GjzyPSyXN/7J
gTPEbc+jYcbZ4PjMiWViZh66ZQ8X3C243QWrO3v3dOE5mem49gxcdCyAOQGz
YW2LD8CSnbvSJHBndHm5H9zeHpm1DFYcO/faJDjgmssGS7qfI33rR0eWaTKM
lg7junzEdks8nCGLPPkIjovp4i6CfapjFz+EszK7mf75LGO8ELHrT1hTXFf+
FbzRyn/ZZNTryxM57YZjJs3osaP6XrKdvjC/qE4qhONy9+rt4PFzNy99QP0+
bC6aCquC3SOOUH97avvGHVjGLFs3UEX17vvWPYc3evCGtPT9NGnETDyv3nRP
qIf13wfoXOCMo8FtYzDfInnrOtjCtmOMQ/Oa5caR0v1Gj8NkB6Xn/go4YLzk
i7+pXuGhpTqYtz9o9C7M63ryyRSsN+u8pbaB+p+wmhDArF9DcwHckmnJhMD1
XretQuCCy+r3k2Cuf/bbNrBAn2JbAOdxF4XoMB+TRUhrCRwlsozLhtnu5A/I
EvWqJ0KYW5Ealg/3JOzzG6LrqsErUmRLx6yOKuojcmTleqS8v10fjUzvOaud
h7Sa2nhwKdLUvtnyAc3/k6ENE8hgw8URJTJ1r/b0LaRkh6YtDClbWhhRT747
wptD602x7T6NVKhfjddivoYZXf0qcotqbybMG5D21dBzOqfy1XDP2qFqDdye
k7nCAg59zGnugrmO+3er7bEfT83Zv2F2NHRNLKz3Hjbaob8+a+kCH1ibuzpt
FVw7kL/ICW5aMiGLhJlwv1Cy7FSCLBt2WHfwzEpYvL57eSXdZ16ZvRM2JCYo
fnKk83NtfxWsmuE4cZnqV1ebjcPjWuXwFVjj01GyBP1lhIaXaWCR9UmLUPhG
UFw+zVMg+/Z8Huz/1OxODqwKEnJ+gtunHVu4DeZfvbOrHx6/LUikcy/2nqOg
8ykrNwQMIEUVaqU9sv/i60cqkfqto71udL6VKetozpJ3/3EV0PUvxI9fov3w
2zi4AHljqa63GXVVe2/avEj/P7KWzDTYaJK9bEDqb5qWr0QyEu+nF5BRa5Rj
/2BdEmf+XNoPRcF1cTEs2u4XswbOKm72WE1zO13qOonqGG3yzOG4hO9K4pHB
RvXaB/NwPo3c63eQks/zNnciHeSDK4KQ8iX+VXeR4nNn7/3yCnLxco/nMGN9
ct/7MHP08gvutA+e5ZOH7DCfGzm5tA+C3/11Slhsv0dWCys6NGti4M7vslzH
6P2NX/4QCPtXOD5ypL6Kn8SI4L7ChEt0jjRfWxdvgYumjnTsgPvCHwYfhuvX
W09PofVXmPdcgl3NXj+cDRfotsRx0U9tcl3vUdonTu7ZaLi+5hT3CLlue/MV
uLNBIJfCgkSlbAnWobAaj91E9VZZ52XTuupUXDd6/mbM77+Rc1v1g+i3Vhra
tRApNynNkqn/rFPeYTS/6SPThmhuAVdPptHcf35n/nZYc41fmWVP577U0Ir3
CuQZF5Pglj/ErCfNbZJz4bv0/Y+4pgqsg1nndYVLczPZNNrAkmFPl/NU56+W
njJb7EdjblQgrA/bwfGAmVM7XX6l9a4ULut5Gf2sePGsCI6a8SylBFaUuT1Q
0zxHvC0TYLap6N5CmPsDYyGBBfYbDcWow88dKA2H2wW3HF6C0/3PDHwEp3vt
8y9GiuqCfL9B1s6+n+dOtnPi3Udqcq4mdNvgPc+2bXKh/hZn5pbB6VWnI+Nh
hc/XMUmw+tPUpHo4LvrA57Gw2Nq3egqtj439OBUObpuyYRWtf/eyg1/C+vy3
Zkth48zBYaqvulrD/wyuTRRtXkB9yyszaF4OTc8SUmGep+XgCTj9Vo30Njzd
eMwtmfzmI6EQ7+2LKBui+ule4fmlcHCacMoI9WdweXMYWXDu8ZxCeq6Xf9gX
z02/flxrBxsD4mdRnT7d8UI5zfPGphAFLOdwZebk4Yvf1MCsxTyOFH1KRnXi
Slj02W/Tenmoq1dWHSJ/KN22FpYk+rn/d76Fgc0XrDHv8oat1IfovbGyN2Dx
tMCmo7De+V7DtblY36XYVis4a7A1UArXHuQr8vHeqByfE+5z2f9/H8BG+n0w
h/0X7Df0UA==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {6.956561652602758, 8.853169857434608}, \
{1, -1}], LineBox[CompressedData["
1:eJwt1gtU01UcB/C/DGQo5iSB8UjGQ9wQDcxgoMZQEVLACRgDgQbKQ0EdsnI8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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {12.452875305984765`, 8.477357012899397}, \
{-1, -1}], 
      {PointSize[0.04], PointBox[{10., 14.5}], PointBox[{6.5, 5.5}], 
       PointBox[{13.5, 5.5}], PointBox[{10., 11.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T3", " ", "P1", " ", "N4"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-2.2737367544323206`*^-13, 15.}, {6.499999999999318, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.349705448550158, 15.441370831152057`}, \
{0, -1}], LineBox[{{3.069544618483633*^-12, 5.}, {9.999999999995794, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 4.5564219594588025`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.00000000000432, 15.}, {13.500000000004775`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.650294551449843`, 15.441370831152057`}, \
{0, -1}], LineBox[{{20.000000000000796`, 5.}, {9.999999999998977, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 4.5564219594588025`}, \
{0, 1}], LineBox[CompressedData["
1:eJxTTMoPSmViYGCwBWIQDQEqDlp8IFrRgaGg63OSmYrDmepz92sPKzgwrNg8
ySVexUEw+bVWYC2Qr6G5271CxSE7ov16iQGQ/2Gjwa96FQf9TUe29h6Qd2DY
MYXtVamKw78XGvPWKAD5G7zM1kSpOCgLv2yI7ZBzYEh4wHhFX8WhJjI43v2f
rANDxeqFt78rO/S/vb7ErgPI57g+7f9WZYc/nNE332kB+Q1ih/jylB3Ea+ua
pr6UcWAQkGMxUlF22J6y0ujSUSD/xYpV6+4oOSxaZNzVtx/I71hhuXy2ksP8
mW+6/18B8gM8Le6lKDlE7jDRP8AENO9AfnedtZLDhPXlS5hdgHyG31PeKCo5
CL2+lHRnEpCvYXV2kaSSw7pV3x9NfgHkG2g+klZWcvigW/uV1w7o/gP/55+2
VXLYdu3Vd8MeID/gA7d6hpJD5yvnq8FnQP6zt9w9X8khYef7g9N+APk7ONoD
Hyo5VCyR/u/MAwwPgQ168prKDi94BBcJsAD5BY3Jf4uUHfwfx4X53QOq11A9
umyXsgODzX13ltlAfsSU6d9+KztIbH9/8J01yP4zEmrGKg4VLP7tqUeA7nth
mMESq+JQOrM9RssSyPc4eFi1XMVBTf7ofKUFQP9fyI9nb1BxmGoBil8ZuPwT
ZuuEu/HScP1TOisWXz0mBTd/otzGilnWUnD7BXcJ2AkekYS7j+u5wo7fKZJw
9++yX7hyo6Ik3H+KYu9j3/+WgPt/w5knDHs+S8DDZ2WmgF0muyQ8/Bos9mit
MZaEh2+wjyjHuWJJePhbODdzfTooCY+f6AoO2RxxKXj8fTfXnaucKwWP38ri
jug/u6Xg8X9hx+kL9n+l4Okjq1O4hEFbGp5+MhrOlBY6SMPTV/C+sLO6VtLw
9Cf0pbE2S0wanj75JJeqCV6VgqffKlON6IPlUvD03XtyzYIdjFLw9M8WJ16/
qFwSnj94rK4nBt+XgOefWwXWXkX2EvD8FXzgY4DYfHF4/uNYrbkqllUcnj8L
tJMdWCrFHGD5dysbiBZzAABwN2bC
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {8.354800000000001, 7.}, {1, 0}], 
      LineBox[CompressedData["
1:eJw9lg841Hccx2/5kz+PpWbDcXd+5xy23+9HlKLiQ2k3zp+ZtSOxhFlErUZt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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 16.1452}, {0, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.499999999996362, 14.500000000007276`}, {10., 
        8.500000000005457}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {7.731887428832036, 11.449767666818687`}, \
{1, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{13.500000000007276`, 14.500000000005457`}, {
        10.000000000003638`, 8.500000000001819}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {12.268112571167965`, 11.449767666818687`}, \
{-1, 1}], 
      {PointSize[0.04], PointBox[{6.5, 14.5}], PointBox[{10., 5.5}], 
       PointBox[{13.5, 14.5}], PointBox[{10., 8.5}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T4", " ", "P1", " ", "N5"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {22, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-2.2737367544323206`*^-13, 15.}, {6.499999999999318, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.349705448550158, 15.441370831152057`}, \
{0, -1}], LineBox[{{3.069544618483633*^-12, 5.}, {9.999999999995794, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 4.5564219594588025`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.00000000000432, 15.}, {13.500000000004775`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.650294551449843`, 15.441370831152057`}, \
{0, -1}], LineBox[{{20.000000000000796`, 5.}, {9.999999999998977, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 4.5564219594588025`}, \
{0, 1}], LineBox[CompressedData["
1:eJxTTMoPSmViYGCwBWIQDQEqDlp8IFrRgaGg63OSmYrDmepz92sPKzgwrNg8
ySVexUEw+bVWYC2Qr6G5271CxSE7ov16iQGQ/2Gjwa96FQf9TUe29h6Qd2DY
MYXtVamKw78XGvPWKAD5G7zM1kSpOCgLv2yI7ZBzYEh4wHhFX8WhJjI43v2f
rANDxeqFt78rO/S/vb7ErgPI57g+7f9WZYc/nNE332kB+Q1ih/jylB3Ea+ua
pr6UcWAQkGMxUlF22J6y0ujSUSD/xYpV6+4oOSxaZNzVtx/I71hhuXy2ksP8
mW+6/18B8gM8Le6lKDlE7jDRP8AENO9AfnedtZLDhPXlS5hdgHyG31PeKCo5
CL2+lHRnEpCvYXV2kaSSw7pV3x9NfgHkG2g+klZWcvigW/uV1w7o/gP/55+2
VXLYdu3Vd8MeID/gA7d6hpJD5yvnq8FnQP6zt9w9X8khYef7g9N+APk7ONoD
Hyo5VCyR/u/MAwwPgQ168prKDi94BBcJsAD5BY3Jf4uUHfwfx4X53QOq11A9
umyXsgODzX13ltlAfsSU6d9+KztIbH9/8J01yP4zEmrGKg4VLP7tqUeA7nth
mMESq+JQOrM9RssSyPc4eFi1XMVBTf7ofKUFQP9fyI9nb1BxmGoBil8ZuPwT
ZuuEu/HScP1TOisWXz0mBTd/otzGilnWUnD7BXcJ2AkekYS7j+u5wo7fKZJw
9++yX7hyo6Ik3H+KYu9j3/+WgPt/w5knDHs+S8DDZ2WmgF0muyQ8/Bos9mit
MZaEh2+wjyjHuWJJePhbODdzfTooCY+f6AoO2RxxKXj8fTfXnaucKwWP38ri
jug/u6Xg8X9hx+kL9n+l4Okjq1O4hEFbGp5+MhrOlBY6SMPTV/C+sLO6VtLw
9Cf0pbE2S0wanj75JJeqCV6VgqffKlON6IPlUvD03XtyzYIdjFLw9M8WJ16/
qFwSnj94rK4nBt+XgOefWwXWXkX2EvD8FXzgY4DYfHF4/uNYrbkqllUcnj8L
tJMdWCrFHGD5dysbiBZzAABwN2bC
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {8.354800000000001, 7.}, {1, 0}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.4999999999976925`, 14.5}, {13.49999999999251, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 15.1952}, {0, -1}], 
      LineBox[CompressedData["
1:eJwl1AtQU1caB/ALShokQAREnhogaOShERMgI2K0LgZBTCtIpDyChRAdKCBY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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {7.515942703607428, 11.323799910437668`}, \
{1, 1}], LineBox[CompressedData["
1:eJwd1n04lOkeB/Anq7JU5nIoRSHKeKvxcspcbWvsdjIpmVZeWmR2V4xdFdGG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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {13.088702527021475`, 10.971090192570806`}, \
{-1, 1}], 
      {PointSize[0.04], PointBox[{6.5, 14.5}], PointBox[{10., 5.5}], 
       PointBox[{13.5, 14.5}], PointBox[{10., 8.5}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T4", " ", "P1", " ", "N6"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {44, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-1.3642420526593924`*^-11, 15.000000000003638`}, {
        6.499999999988177, 13.500000000003638`}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.542317358708386, 14.911908554403006`}, \
{0, -1}], 
      LineBox[{{2.7284841053187847`*^-12, 5.}, {6.500000000003638, 
       6.500000000003638}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.542317358708386, 5.088091445596994}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000006366`, 14.999999999996362`}, {
        13.500000000004547`, 13.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.457682641291616`, 14.911908554403006`}, \
{0, -1}], LineBox[{{20., 5.}, {13.49999999999909, 6.5}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.457682641291616`, 5.088091445596994}, \
{0, 1}], LineBox[CompressedData["
1:eJxFlgtUTGsUx2dJqYi8nTNnUk1z5kxR0yAS2qEavSSpFEqN8ipu0QORLjUR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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.5548, 10.}, {1, 0}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.4999999999976925`, 13.5}, {13.49999999999251, 13.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 14.1952}, {0, -1}], 
      LineBox[{{6.4999999999976925`, 6.5}, {13.49999999999251, 6.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 5.8048}, {0, 1}], 
      LineBox[CompressedData["
1:eJxFlgtUTGsUxw+RKbreeo1e05zOnHP0JPKonVUMjSSpabhFQh5Nrqg8Qlw1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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {15.145199999999999`, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 13.5}], PointBox[{6.5, 6.5}], 
       PointBox[{13.5, 13.5}], PointBox[{13.5, 6.5}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T5", " ", "P1", " ", "N7"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-7.275957614183426*^-12, 15.}, {13.499999999987722`, 13.}}]},
       InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.3735899553981192`, 15.155840568290923`}, \
{0, -1}], LineBox[{{-7.275957614183426*^-12, 5.}, {6.499999999989086, 6.}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.4476743395301237`, 4.8199167930541975`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000002274`, 15.}, {6.500000000002274, 13.}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.626410044603162`, 15.155840568291019`}, \
{0, -1}], LineBox[{{19.999999999998636`, 5.}, {13.499999999998181`, 6.}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.552325660469876`, 4.8199167930541975`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{13.500000000001851`, 13.}, {6.500000000002592, 13.}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 12.3048}, {0, 1}], 
      LineBox[CompressedData["
1:eJxFlglQU1cUhl9FIaDUtSVAZAl5eeG9V1ZF0RYODtgoERARQrRYEZWqBCsK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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {15.145199999999999`, 9.5}, {-1, 0}], 
      LineBox[CompressedData["
1:eJxFlgtUTFsYx2fppUIP7jlzzszUmUaTvErIrdDXIK3eRhLllUpXT3TLa1B6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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {4.8548, 9.5}, {1, 0}], 
      LineBox[{{6.4999999999976925`, 6.}, {13.49999999999251, 6.}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 5.3048}, {0, 1}], 
      {PointSize[0.04], PointBox[{13.5, 13.}], PointBox[{6.5, 6.}], 
       PointBox[{6.5, 13.}], PointBox[{13.5, 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T6", " ", "P1", " ", "N8"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.139089236967266*^-12, 15.}, {10.000000000002046`, 
        14.000000000003638`}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.1293548347273, 15.18874834727298}, \
{0, -1}], 
      LineBox[{{-7.503331289626658*^-12, 5.000000000003638}, {
       9.999999999988404, 6.}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.129354834727299, 4.811251652727014}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000002956`, 15.}, {10.000000000002956`, 14.}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.8706451652727, 15.18874834727298}, \
{0, -1}], 
      LineBox[{{19.999999999997726`, 4.999999999996362}, {9.999999999997726, 
       5.999999999996362}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.870645165272702`, 4.811251652727014}, \
{0, 1}], LineBox[CompressedData["
1:eJxFlwtYTOsexrtTIqLdmGZmzVozTTNTdFGHIr1SobaUrSJ0k0gkpGRL5RZy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       "]], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.8548000000000044`, 9.999999999999995}, \
{1, 0}], LineBox[CompressedData["
1:eJxFlwlUTXsbxhukIoWk4zSceZ+9d+fToBCph5tQV1RSSJKMKUOUuTKEGxoM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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.145199999999996`, 9.999999999999995}, \
{-1, 0}], 
      {PointSize[0.04], PointBox[{10., 13.99999999999999}], 
       PointBox[{10., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T7", " ", "P1", " ", "N9"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {24., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[RightArrow]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {37.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {42., 69.96}, {0, 0}]},
  AspectRatio->1.0999999999999999`,
  PlotRange->{{0, 66}, {0, 72.6}}]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.6965780035942183`*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-5.6843418860808015`*^-12, 15.}, {9.999999999987153, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 15.443578040541198`}, \
{0, -1}], LineBox[{{3.069544618483633*^-12, 5.}, {9.999999999995794, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 4.5564219594588025`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000010232`, 15.}, {10.000000000008527`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 15.443578040541198`}, \
{0, -1}], LineBox[{{20.000000000000796`, 5.}, {9.999999999998977, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 4.5564219594588025`}, \
{0, 1}], LineBox[CompressedData["
1:eJw9lA9MlHUYx99R4HmOvEWwJSjQ732l+72vIkiCNOXhGnEkit4OEcVAVAqV
jjmaWnn/2oyJjkNAUzlTGoYSkmR4WPinNQGVfwFGzQoPY2WKpxsHks6eW+15
t3e/ffbb731/z/f5fp/IfJNhs58gCKn4+tb/HhG2q3zrXBC+co4d62XQXB5W
++siZOsG9/BpBvHVeVPh7yNPwmCeg4HjjdndXhdyPaxOsjOoeJYTmilEgVB8
VhdiY5AcpzFNS0OO2Jj4aB+D6oS3f7vuQNZIIYY6Buk6l3PLIPKQqUDpZJA/
VqbtfulVEMB4ccrLYM3C6McvL0e21mRcU0TI1h/84eJHyAvmsFXvilAYPm4p
q0U+7h8w7QsRXHM2Gi+0IX+6Nyx5VITcK1tVj7uQd56/v4JJYFiatntbP3Lx
w4ZD6yR48buI0KZuZNWWD1v2SZCf27Pk2mXf/pf2qnMS6HTz7/IGZOHQKUuf
BMa8qTcPlCPrE2cucUuQHFFq9ytGjrhSFDIqwaKC6PH6Fciuc7/cviXBoMXw
3tV5yJq3yp9rl2DMdqHx4EzkSWNdYZ0EStCToAQv1q9aOmHbheeZ7kDVCHJp
ZAVPkeAdKWsg/WdkV06OUy3BUNPJT04OIXsuubNuiJCjVqxmN/KfcoywX4RT
6asMSRPI+jZBnyFCYP3ajlshvvrNeT3BqN/+qM0DgNwRFK4aYdCQMetBbIlP
72/l0FYGNZ7w9mNNyA6npu8wg3sp5qMFD331nd9j3sMgUL/jZmW8Fvmpd9zC
4Koa7WLV0v5Ea6l2W4eWzh/vsW06/AKn73vE4YQNKzn9f03zH5quMk73iy0d
OiJf4nR/c1FdPPuLU30jHWcaL6tkqj96xoDFNlsmfRRD9s7sKJn0kzz18tdz
ZdI381Fb0dYwmfTP9Xv+Xvt0mfrjrEwxFHo49W++vbFi8Y+c+pvZ1KvOOsup
/8vGd+x+Ws7JHwnf+LcWFXPyT1p/X/CgkZO/TtQu+P61JE7++yD79zsrYzj5
M/GnFnulwsm/irFqIiCWk78HvDUNKTpO/j/qVltL1nPKx8KuwteTP+aUnzh3
b8BoM6d88aiSmzF/c8of9KfmV3OZ8mnqPBEZZ5Ipv8tuP3BMtsiU73+CP79z
+plM+X/S546ZnqrQfDBaP/Mf3qvQ/DBsH1n/Sify//NlVqBvnQf/AtAoqJs=

       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {11.645199999999999`, 12.75}, {-1, 0}], 
      LineBox[CompressedData["
1:eJxFlgs4lPkex12KrVQozDAz3vedIeR0odVYbb7q2FCS0lJb6bgcauZUcjly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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {6.8548, 8.25}, {1, 0}], 
      LineBox[CompressedData["
1:eJxFlg00VOkfx61sKm0hwwwzXHfuy5DkZVfKyfyqVV5WSaTyGknhkJLKlj9K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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {13.145199999999999`, 8.25}, {-1, 0}], 
      {PointSize[0.04], PointBox[{10., 14.5}], PointBox[{10., 11.}], 
       PointBox[{10., 5.5}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T8", " ", "P1", " ", "N10"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-5.6843418860808015`*^-12, 15.}, {9.999999999987153, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 15.443578040541198`}, \
{0, -1}], LineBox[{{3.069544618483633*^-12, 5.}, {9.999999999995794, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 4.5564219594588025`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000010232`, 15.}, {10.000000000008527`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 15.443578040541198`}, \
{0, -1}], LineBox[{{20.000000000000796`, 5.}, {9.999999999998977, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 4.5564219594588025`}, \
{0, 1}], LineBox[CompressedData["
1:eJw9lAtMU2cUx6+PGpiiqBF776XWfvebKOJrIAEX5UicdCI6RXmPSRGDYaxF
3IIh7dqNzAdu6YjMCCgrRdeiNsX3GGAxE8Y2nzx0DLETl1mC2Bg3gWHY17ic
m9yc/PLl3u88/v+j0mi35kzkOC6Ovb74+qEQNNUXCXDvaWZmLaPQmtH/PmlX
AWc8oVBup/Db19Uy9yHGfldDq7UURm49WuEfxzjlqt2lp6DlrI/rxucDZ97U
5DFQSJ7iNQ9fYuyuuh5QSCGvzaKK0DL29njOplG40BSnKQ9lvNB8rCOSQtjY
X2eyu5XAuU6vlflT2OGyBPyaw9iY7VzZIYG2qeOTz6Ywvv1Hr+OoBMta5nCe
hnnA7RgdGU6RwBm4Krm0hHHux/3NvASx+oXPAnYyPqCeVd9LQH8nXxaSytg8
fVtuLYFXXc3tFg3j4fKSdwsJxOdmleQZfOeJ+rx4AqU11sV1dsbc7iTjUgIp
MVP3/O5mfOW695qCgCPCOzqqZPm415R5eALWNMsch4axOv7NeRKBJC5dKqxl
7L2oG4sisLWgtPaum7Hf6bRv0gj0z5482ObP6h9u8TN8QaBnUnN+XjDjor6P
uhoI2CfYF59fwFhttWr+JuDMTi1KDWEcCApbuAQXgjs/NSkYyztvju+R4GGr
46zLj/GV2PHLTgn+6d6gXX+X3XfAVL18QIJNfzpXJhsYRw26XwZTqIj+RVUx
19fvdZ2P11PwfOgquPYtq0+nebZ0F4XoykntbykYu9X7TPso3FPPTLxvVjCe
6P+GkUJ5lE8vCjwP7xk6E6INxu9v7x+LvPFIxP+rLsV8tfoDEe/XeSL6cp4I
mF/j6s0/20wC5j9740Xz90sErC++vKbWMMRj/TWeZO7Vjzz2x5aeMCOhnsf+
dec7bMfO8djfJLGELmrjsf+x/74M0Q3yOJ/L9XvTlygFnN95crL3cLqA8931
U+bAluMCzj9jaIZM5hZQH/X9L76kShH1YzBmdG5PElFfzQ0nio+YRNRfWOXa
yMzjIurz8Jay0funRNRv28l7gc8rRdR36qxW295iEfXfkzUwHvSOiP6ozAk7
qB8R0D92Tebz8AoB/fVggTyxapGA/rN8p3u7q45Hf4YfaWw8quLRv8U75/dN
L5Ojv0NJQ2QdJ0f/yz9fVfW0YC7uh6KElhcxA0G4P/S7o9f9kM/4//3yYJov
BsF/l7O3uQ==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {8.354800000000001, 7.25}, {1, 0}], 
      LineBox[CompressedData["
1:eJxFlgs4lGkfxkUHpU/kkDZWzHuYd8bZhlLcaVGsJYfoQCJR5Niq7UuhpIMc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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {13.145199999999999`, 11.75}, {-1, 0}], 
      LineBox[CompressedData["
1:eJxFVgtUTVkfL3kLNRVZUufZ7dxbopJS9CsTySRFU3yIHsSNipj4qqHGI3KV
QiiU11V6TFMmUW6mKNNbiOSVTxTRJ5WZytzPd5zOWmft9V97nbP3/u/fi/QJ
cvcfoqKiclz5/m/88vWhofL1MUFGRc9T+wIadyI/txWQJpgRsfUvwwAa+3w6
c66ameC3R231qto0/H/eEdg3zQT1skCbXgWF2Ka8xM7JJtjuub55XSiFLueD
Hy92GSMkKmPAypyCmUfV/fwiYywyd6q2V6WgXvL2essOY3BzdhCNz0jk1Gxq
uDTNGHZXVSvT6knEovZYSosEelznhYx7JE6mSIPeH5NAZWmMxflWEqGzz1pp
ukngN6E+wnUYhY9NTUS8pgQlB0jNVjGFmE3yQLZJjP5zpUcOLqXwwPzQhEdZ
YjiYu3qlRlIoLPu0auFBMfJH7/rSf56CYfWfvY3bxEhW+K6myymoySIc/5CK
4bSV0bJvofBckV9lHChGn879RFE3hdMGTXpqYWK0qYVLaRUapXpP6hplYpQV
lUf+qazPuF/ZVpQtRlqZZ09ND4U3k8NX6T8UI/VFi7TxJYVr3p73fx8pQWeQ
+7mI2xRWWsouH7eR4INVa5PfaQo/urRvsNskwThuSNz2QApHj2eZXk+WIO6e
xmVrUwrV4Tey/ropQUaV1QGVNyRuprSv12yW4FrSg9fWySRqSyV/XGyVoEPG
qAf8QGKeeZOKzzMJYsMzmz/0E+gJuH3L4ZYEOz2Pq/+WT+Bflw/K248r68zr
eVvCCMhXnx0qXynBgLWajb0zgUr5qHpLHQnKA3anvjUh4Cou/MmzTIyLv7xi
8xkCYebfqU/dIsawuckzLKYSUHxoCztFi3F134Tf9zgR2BAz8+mNRxxc/lNy
IC2YQIP3ime7TnKYde9OtCKNgJPmxK2H1nH4d1d7bukjAu9cDfKkdhwivDLk
R7VJjCiOqiigODS+PWLmpzxPyqkTFYc1OJzb4EPWRpLY4ydb0DqCQ6B6tqHm
JRKam6W5V5S1qpNvjVqFsj9RLYfNx3NwHmWrN62ZxMK7r/SLpnCw3ZXQVPKS
RJJOeGWhGYeB9rYZoU9JDIyTF/m7cFhm/ENcaBWJtO7SzkOBHHxf5Gg4ZpOQ
FvseDpNx2NkoN760m8S7vo5XBTkcNKuC2865kbCn5jsuruWQX2eWGa/cf+/h
YJ/aN8r5/+qPnVtLYMFAdfDFz8r1lnWoT91LwHKL25ioPg4PfFZ1/WxLwKYn
fci19xwe0/uN2NcGeHmib/GdOg4zA63W+/sZ4HWm4sHpNA57Ju8/uaVbHyuG
jjjf4MuhYJHadJ0L+sie9FYnVZcDMYbWmrhdH+4RQZviyozQbTVve/hmfSD1
YdLnICM8qVe9MOmwPrpC2kctnWKEX6SzH2Q36GPNmZLLMfUiDG+4ExpuYYB+
u5aAdQki5A1wxRrpBnia/tbY0UeEeS4JXikTCKSWz3n93k6EeOu6ia3LCRxJ
vFVYKxFh9Vijct1TBDKS/BzsGREym5x/bXhMYLnk9qIeQxFiVM6FWiv7M9o6
81PIdBGMvT91vLAn4emicPWwF+FVSGH1G18SQ5xlWy4uFYHs9bjZGkaiOrcr
o3W96P+6tZPkx8F5M5cxS3WPDn4/kB8S65Ux+H95rl1OevHg+t233EfLqkXI
4vd3ocHq15EPB/fvse5kUXHT4PmkUmtH0wYRnPjze88smaihGOwP4aF1tzBl
sH9DFXrHkgJFiOb7e9p7zpJtJiKh/2Nk2t0ZLwyF+ylZZbhueJwhSP7+MqPi
4oNmGQr36/5Kq21VKyvc//m/e5dLkllY8fjQdbczWr2SxUMeP1P81bJnTGXR
yOOrbKRH//carIC/O7FZXRFqLMbz+LyiOv2Q13BWwO/IjYdSTCewAr6LmwsK
s01ZAf/fqWlOmu/Kwo/nxxH75I17Q1h48fxZOcpmXHACi36eX6qdng4nclmB
fwFt0eaOVazAzzzjSc8dXrACf2dH6G2s/MBiI8/vjoOJLgt6WYH/O06GXNFV
1t/0wXeNv+XG9ywief34bB9hOb+ZFfRFK+fZwkQFK+hPQcfr/cFJLBbx+mRy
5qxBpB8r6NfRbeUEWFbQN4zX2bvmMQM5r38xle8+1sUygj7m3HPcJ5/FCPpp
4dltUtFGC/q67PSKvz3TaEF/zy/Z7Km9lhb0efQxK+sia1rQ78JK5kuKAY1C
Xt+n2TTYeunSgv7P8dE+2kHRkPH+YBENt2GzaYzl/WP9Wrfaub604C/pudpH
FPG04D9nK0KWrC2lBX/6/oycc+pR1rx/TXwZnfrckMEt3t+8MxfEOCxmBP+z
bSGnikIY9PP+uOYZ09K3lxH808DO2exuAiP4a39IVKFtIiP4b9N0ixGiGEbw
53mzRqfmbWbwhfdvcWXwG9aNwU3e33+K90x4xDCC/49lmKebOmghH8hurrjd
kUUL+WGtT2KchjLHgM8XoTdMA3z0aCF/LJ4WL/mxhhLyyac5WnP1dlNCfqlJ
N+OcHSiE8flmbP5mda8xFOr4/BPKLJSOU+L4Wz46sXN3gloNCUs+P4WljHOd
p+TBt3xluWu4zvwnvG6pMFD9OlL4B2vxBl4=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {6.8548, 11.75}, {1, 0}], 
      {PointSize[0.04], PointBox[{10., 5.5}], PointBox[{10., 9.}], 
       PointBox[{10., 14.5}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T9", " ", "P1", " ", "N11"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {22, 44}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-5.6843418860808015`*^-12, 15.}, {9.999999999987153, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 15.443578040541198`}, \
{0, -1}], LineBox[{{3.069544618483633*^-12, 5.}, {9.999999999995794, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 4.5564219594588025`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000010232`, 15.}, {10.000000000008527`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 15.443578040541198`}, \
{0, -1}], LineBox[{{20.000000000000796`, 5.}, {9.999999999998977, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 4.5564219594588025`}, \
{0, 1}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQEqDjc4QbSGA4OBiqrrAWWHRRJOBntdgPwfu5l3
TlF2aF5WmDlxGpAv0XH7Z4Oyg4VpzDm5D0B+hNi61W3KDjqZLfrJ3poODAxt
4aFLlR3WHop9aL4IyF+wfn7WLWUHRe3Js6+8A/INEnKbFFUcVnfI1HnpaDkw
cNyauaVExSHo3hmGt2FA/o/W6eJnVRyuxaWKLMgB8mfcqgxWVnUIjm/6wZIL
5Bc4qdkVqDqcr5/B3xQJ5Csc21y8VtWhI8yQT9UUpN4/8N5VVYf4hvtMSSxA
fkdqptIzVYe7RkvnbTkDtF/iCcezO6oOfi/052hPAfIv+M9+u0vVQezP2s/P
E0B8lVnczaoOBvNMumdZAPknLnY+sVR1qHu4yZhbAeT+1fY9T1UcHNxX/t0k
BeQXqC9m6VVxCD7mH16kBeSvuL90hbmKQ0XSe4lMfyD/htHl/jfKDjteGV35
3A4KnzNl3zcqO2xSCV987gJIv/vjvT3KDi+r+KZHqQLdu8H94a96ZYd9XMDo
aNCCy0+e9TFj6S0tuP5TH1bEGOprw80/rHVWm6dCG25/zXyB59M2aMPdp+G/
YUXvVW24+23OhTH5PtWG+++vse+ZL/e14f73KT9dknpcGx4+aZJBPBLzteHh
p6d7IflKtjY8fOc9ikr0NtaGh/+URoW/c38j4ufzvnMfb51CxN+aqekfapch
4ldzWy3770mI+F+6bdbr+MmI9KFpbvxfaKUWPP1c7HncuPWyFjx9Rb/KSdEW
1Ianv/NBi+ROxGrD02fAmuoLc7Zow9Ovy4PFhg/5deDp+0de37S8TB14+r/1
Z+95p91APjR/LOEG0boOABPjPvs=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {11.645199999999999`, 13.249999999999986`}, \
{-1, 0}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQEqDis4QbSCA8OF27d22as47PlaPb+1TN6BgcPl
j1u2isOvmzK6dy/JOTC8KFdhq1dxaJzqnnxIHshf8TIwpFLFYUf19wWWmbIO
DAxVK1ZFqTi0B7vYTtgt48CQEJAwVVXFYd3KmyfClID8C/Mn1d5Tdug+fow5
e7m0A8MP1TTvbmWHmKy0f6pBQD5HVcYLI2WHkEzT6/vVgPwM1bY1d5Qcqrb9
5vumCuRP2HvzYL+SQ5L6+Qe/fYD8B5Y+PUFKDvwn5j7eOhWkfsM6RS0lB0c1
x1/W34H8ilnT7koqObge3HpoWhrQ/hfS3yWVlRxSwhYcX3EdyDfYkCLkquTw
JHSJhIEd0P0Gt1O/1Cg5bBCc/vJUH5BvoVcmfUzJ4YvNrBkv9wP5F0IOFEsp
OxQWrmWZdQrIn3Aj5neRskPmwYRA6dVAfoRCVPgJZYcPworndBOBfI2zOgXC
Kg79gbPCJT4A7WMw6eTwU3Ho3Ra4MykOyJ+wQ8apWMVB3/DxRa+tQPcG7JBj
bVBxmGoBig9puPytjzJ6W72k4Pprc9a5zV0oCTe/6mLqiuf8knD7JfnvG16a
JwF334LE+euehEjA3T9jY9DvVFMJuP9En6WmizlIwP0fIZgpZlooAQ8f1bPR
z88flICH39Iz8RbhGpLw8D2S6GWbOVMSHv4n/uxjPcIhBY+fX1FJMl5ZUvD4
W/7bQJ5lsxQ8fvtzWD5y3pKCx/+2nac0HG5KwdPHuh0zGW+tlYKnn7poyz9T
IqTg6Su6Us185V1JePprOr/7UL6LJDx9Bi7niD82TQKefjt6d8yxfSAOT98C
no8vKemKw9O/r25LQlWnmAMsf+zgB9FiDgCZZiyo
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {8.354800000000001, 6.75}, {1, 0}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       CircleBox[{10., 9.999999999999986}, 1.999999999999985, {
        1.5707963267948895`, 4.712388980384697}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {7.3048, 9.999999999999986}, {1, 0}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       CircleBox[{10., 9.999999999999986}, 
        1.999999999999985, {-1.5707963267949037`, 1.5707963267949037`}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {12.6952, 9.999999999999986}, {-1, 0}], 
      {PointSize[0.04], PointBox[{10., 14.5}], PointBox[{10., 5.5}], 
       PointBox[{10., 11.99999999999997}], PointBox[{10., 8.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T10", " ", "P1", " ", "N12"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {44, 44}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-5.6843418860808015`*^-12, 15.}, {9.999999999987153, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 15.443578040541198`}, \
{0, -1}], LineBox[{{3.069544618483633*^-12, 5.}, {9.999999999995794, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 4.5564219594588025`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000010232`, 15.}, {10.000000000008527`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 15.443578040541198`}, \
{0, -1}], LineBox[{{20.000000000000796`, 5.}, {9.999999999998977, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 4.5564219594588025`}, \
{0, 1}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQEqDjc4QbSGA4OBiqrrAWWHRRJOBntdgPwfu5l3
TlF2aF5WmDlxGpAv0XH7Z4Oyg4VpzDm5D0B+hNi61W3KDjqZLfrJ3poODAxt
4aFLlR3WHop9aL4IyF+wfn7WLWUHRe3Js6+8A/INEnKbFFUcVnfI1HnpaDkw
cNyauaVExSHo3hmGt2FA/o/W6eJnVRyuxaWKLMgB8mfcqgxWVnUIjm/6wZIL
5Bc4qdkVqDqcr5/B3xQJ5Csc21y8VtWhI8yQT9UUpN4/8N5VVYf4hvtMSSxA
fkdqptIzVYe7RkvnbTkDtF/iCcezO6oOfi/052hPAfIv+M9+u0vVQezP2s/P
E0B8lVnczaoOBvNMumdZAPknLnY+sVR1qHu4yZhbAeT+1fY9T1UcHNxX/t0k
BeQXqC9m6VVxCD7mH16kBeSvuL90hbmKQ0XSe4lMfyD/htHl/jfKDjteGV35
3A4KnzNl3zcqO2xSCV987gJIv/vjvT3KDi+r+KZHqQLdu8H94a96ZYd9XMDo
aNCCy0+e9TFj6S0tuP5TH1bEGOprw80/rHVWm6dCG25/zXyB59M2aMPdp+G/
YUXvVW24+23OhTH5PtWG+++vse+ZL/e14f73KT9dknpcGx4+aZJBPBLzteHh
p6d7IflKtjY8fOc9ikr0NtaGh/+URoW/c38j4ufzvnMfb51CxN+aqekfapch
4ldzWy3770mI+F+6bdbr+MmI9KFpbvxfaKUWPP1c7HncuPWyFjx9Rb/KSdEW
1Ianv/NBi+ROxGrD02fAmuoLc7Zow9Ovy4PFhg/5deDp+0de37S8TB14+r/1
Z+95p91APjR/LOEG0boOABPjPvs=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {11.645199999999999`, 13.249999999999986`}, \
{-1, 0}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQEqDis4QbSCA8OF27d22as47PlaPb+1TN6BgcPl
j1u2isOvmzK6dy/JOTC8KFdhq1dxaJzqnnxIHshf8TIwpFLFYUf19wWWmbIO
DAxVK1ZFqTi0B7vYTtgt48CQEJAwVVXFYd3KmyfClID8C/Mn1d5Tdug+fow5
e7m0A8MP1TTvbmWHmKy0f6pBQD5HVcYLI2WHkEzT6/vVgPwM1bY1d5Qcqrb9
5vumCuRP2HvzYL+SQ5L6+Qe/fYD8B5Y+PUFKDvwn5j7eOhWkfsM6RS0lB0c1
x1/W34H8ilnT7koqObge3HpoWhrQ/hfS3yWVlRxSwhYcX3EdyDfYkCLkquTw
JHSJhIEd0P0Gt1O/1Cg5bBCc/vJUH5BvoVcmfUzJ4YvNrBkv9wP5F0IOFEsp
OxQWrmWZdQrIn3Aj5neRskPmwYRA6dVAfoRCVPgJZYcPworndBOBfI2zOgXC
Kg79gbPCJT4A7WMw6eTwU3Ho3Ra4MykOyJ+wQ8apWMVB3/DxRa+tQPcG7JBj
bVBxmGoBig9puPytjzJ6W72k4Pprc9a5zV0oCTe/6mLqiuf8knD7JfnvG16a
JwF334LE+euehEjA3T9jY9DvVFMJuP9En6WmizlIwP0fIZgpZlooAQ8f1bPR
z88flICH39Iz8RbhGpLw8D2S6GWbOVMSHv4n/uxjPcIhBY+fX1FJMl5ZUvD4
W/7bQJ5lsxQ8fvtzWD5y3pKCx/+2nac0HG5KwdPHuh0zGW+tlYKnn7poyz9T
IqTg6Su6Us185V1JePprOr/7UL6LJDx9Bi7niD82TQKefjt6d8yxfSAOT98C
no8vKemKw9O/r25LQlWnmAMsf+zgB9FiDgCZZiyo
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {8.354800000000001, 6.75}, {1, 0}], 
      CircleBox[{10., 9.999999999999986}, 1.999999999999985, {
       1.5707963267948895`, 4.712388980384697}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {7.3048, 9.999999999999986}, {1, 0}], 
      CircleBox[{10., 9.999999999999986}, 
       1.999999999999985, {-1.5707963267949037`, 1.5707963267949037`}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {12.6952, 9.999999999999986}, {-1, 0}], 
      {PointSize[0.04], PointBox[{10., 14.5}], PointBox[{10., 5.5}], 
       PointBox[{10., 11.99999999999997}], PointBox[{10., 8.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T10", " ", "P2", " ", "N13"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-5.6843418860808015`*^-12, 15.}, {9.999999999987153, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 15.443578040541198`}, \
{0, -1}], LineBox[{{3.069544618483633*^-12, 5.}, {9.999999999995794, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 4.5564219594588025`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000010232`, 15.}, {10.000000000008527`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 15.443578040541198`}, \
{0, -1}], LineBox[{{20.000000000000796`, 5.}, {9.999999999998977, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 4.5564219594588025`}, \
{0, 1}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQEqDjc4QbSGA4OBiqrrAWWHRRJOBntdgPwfu5l3
TlF2aF5WmDlxGpAv0XH7Z4Oyg4VpzDm5D0B+hNi61W3KDjqZLfrJ3poODAxt
4aFLlR3WHop9aL4IyF+wfn7WLWUHRe3Js6+8A/INEnKbFFUcVnfI1HnpaDkw
cNyauaVExSHo3hmGt2FA/o/W6eJnVRyuxaWKLMgB8mfcqgxWVnUIjm/6wZIL
5Bc4qdkVqDqcr5/B3xQJ5Csc21y8VtWhI8yQT9UUpN4/8N5VVYf4hvtMSSxA
fkdqptIzVYe7RkvnbTkDtF/iCcezO6oOfi/052hPAfIv+M9+u0vVQezP2s/P
E0B8lVnczaoOBvNMumdZAPknLnY+sVR1qHu4yZhbAeT+1fY9T1UcHNxX/t0k
BeQXqC9m6VVxCD7mH16kBeSvuL90hbmKQ0XSe4lMfyD/htHl/jfKDjteGV35
3A4KnzNl3zcqO2xSCV987gJIv/vjvT3KDi+r+KZHqQLdu8H94a96ZYd9XMDo
aNCCy0+e9TFj6S0tuP5TH1bEGOprw80/rHVWm6dCG25/zXyB59M2aMPdp+G/
YUXvVW24+23OhTH5PtWG+++vse+ZL/e14f73KT9dknpcGx4+aZJBPBLzteHh
p6d7IflKtjY8fOc9ikr0NtaGh/+URoW/c38j4ufzvnMfb51CxN+aqekfapch
4ldzWy3770mI+F+6bdbr+MmI9KFpbvxfaKUWPP1c7HncuPWyFjx9Rb/KSdEW
1Ianv/NBi+ROxGrD02fAmuoLc7Zow9Ovy4PFhg/5deDp+0de37S8TB14+r/1
Z+95p91APjR/LOEG0boOABPjPvs=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {11.645199999999999`, 13.249999999999986`}, \
{-1, 0}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQEqDis4QbSCA8OF27d22as47PlaPb+1TN6BgcPl
j1u2isOvmzK6dy/JOTC8KFdhq1dxaJzqnnxIHshf8TIwpFLFYUf19wWWmbIO
DAxVK1ZFqTi0B7vYTtgt48CQEJAwVVXFYd3KmyfClID8C/Mn1d5Tdug+fow5
e7m0A8MP1TTvbmWHmKy0f6pBQD5HVcYLI2WHkEzT6/vVgPwM1bY1d5Qcqrb9
5vumCuRP2HvzYL+SQ5L6+Qe/fYD8B5Y+PUFKDvwn5j7eOhWkfsM6RS0lB0c1
x1/W34H8ilnT7koqObge3HpoWhrQ/hfS3yWVlRxSwhYcX3EdyDfYkCLkquTw
JHSJhIEd0P0Gt1O/1Cg5bBCc/vJUH5BvoVcmfUzJ4YvNrBkv9wP5F0IOFEsp
OxQWrmWZdQrIn3Aj5neRskPmwYRA6dVAfoRCVPgJZYcPworndBOBfI2zOgXC
Kg79gbPCJT4A7WMw6eTwU3Ho3Ra4MykOyJ+wQ8apWMVB3/DxRa+tQPcG7JBj
bVBxmGoBig9puPytjzJ6W72k4Pprc9a5zV0oCTe/6mLqiuf8knD7JfnvG16a
JwF334LE+euehEjA3T9jY9DvVFMJuP9En6WmizlIwP0fIZgpZlooAQ8f1bPR
z88flICH39Iz8RbhGpLw8D2S6GWbOVMSHv4n/uxjPcIhBY+fX1FJMl5ZUvD4
W/7bQJ5lsxQ8fvtzWD5y3pKCx/+2nac0HG5KwdPHuh0zGW+tlYKnn7poyz9T
IqTg6Su6Us185V1JePprOr/7UL6LJDx9Bi7niD82TQKefjt6d8yxfSAOT98C
no8vKemKw9O/r25LQlWnmAMsf+zgB9FiDgCZZiyo
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {8.354800000000001, 6.75}, {1, 0}], 
      LineBox[CompressedData["
1:eJxFlQtUVNUexie8o4glVC4sTebs85iZeIWTIA/BLyQcRFHQqSQKKECR0EAe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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {7.0548, 9.999999999999986}, {1, 0}], 
      LineBox[CompressedData["
1:eJxFlQlQFFcexgmI4TJ4pDQrCtPHe93hMDgqcsj4SZBDDuMxHmgCaDRRIhsU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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {12.9452, 9.999999999999986}, {-1, 0}], 
      {PointSize[0.04], PointBox[{10., 14.5}], PointBox[{10., 5.5}], 
       PointBox[{10., 11.99999999999997}], PointBox[{10., 8.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T10", " ", "P1", " ", "N14"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {22, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-5.6843418860808015`*^-12, 15.}, {9.999999999987153, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 15.443578040541198`}, \
{0, -1}], LineBox[{{3.069544618483633*^-12, 5.}, {9.999999999995794, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 4.5564219594588025`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000010232`, 15.}, {10.000000000008527`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 15.443578040541198`}, \
{0, -1}], LineBox[{{20.000000000000796`, 5.}, {9.999999999998977, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 4.5564219594588025`}, \
{0, 1}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQEqDjc4QbSGA4OBiqrrAWWHRRJOBntdgPwfu5l3
TlF2aF5WmDlxGpAv0XH7Z4Oyg4VpzDm5D0B+hNi61W3KDjqZLfrJ3poODAxt
4aFLlR3WHop9aL4IyF+wfn7WLWUHRe3Js6+8A/INEnKbFFUcVnfI1HnpaDkw
cNyauaVExSHo3hmGt2FA/o/W6eJnVRyuxaWKLMgB8mfcqgxWVnUIjm/6wZIL
5Bc4qdkVqDqcr5/B3xQJ5Csc21y8VtWhI8yQT9UUpN4/8N5VVYf4hvtMSSxA
fkdqptIzVYe7RkvnbTkDtF/iCcezO6oOfi/052hPAfIv+M9+u0vVQezP2s/P
E0B8lVnczaoOBvNMumdZAPknLnY+sVR1qHu4yZhbAeT+1fY9T1UcHNxX/t0k
BeQXqC9m6VVxCD7mH16kBeSvuL90hbmKQ0XSe4lMfyD/htHl/jfKDjteGV35
3A4KnzNl3zcqO2xSCV987gJIv/vjvT3KDi+r+KZHqQLdu8H94a96ZYd9XMDo
aNCCy0+e9TFj6S0tuP5TH1bEGOprw80/rHVWm6dCG25/zXyB59M2aMPdp+G/
YUXvVW24+23OhTH5PtWG+++vse+ZL/e14f73KT9dknpcGx4+aZJBPBLzteHh
p6d7IflKtjY8fOc9ikr0NtaGh/+URoW/c38j4ufzvnMfb51CxN+aqekfapch
4ldzWy3770mI+F+6bdbr+MmI9KFpbvxfaKUWPP1c7HncuPWyFjx9Rb/KSdEW
1Ianv/NBi+ROxGrD02fAmuoLc7Zow9Ovy4PFhg/5deDp+0de37S8TB14+r/1
Z+95p91APjR/LOEG0boOABPjPvs=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {11.645199999999999`, 13.249999999999986`}, \
{-1, 0}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQEqDis4QbSCA8OF27d22as47PlaPb+1TN6BgcPl
j1u2isOvmzK6dy/JOTC8KFdhq1dxaJzqnnxIHshf8TIwpFLFYUf19wWWmbIO
DAxVK1ZFqTi0B7vYTtgt48CQEJAwVVXFYd3KmyfClID8C/Mn1d5Tdug+fow5
e7m0A8MP1TTvbmWHmKy0f6pBQD5HVcYLI2WHkEzT6/vVgPwM1bY1d5Qcqrb9
5vumCuRP2HvzYL+SQ5L6+Qe/fYD8B5Y+PUFKDvwn5j7eOhWkfsM6RS0lB0c1
x1/W34H8ilnT7koqObge3HpoWhrQ/hfS3yWVlRxSwhYcX3EdyDfYkCLkquTw
JHSJhIEd0P0Gt1O/1Cg5bBCc/vJUH5BvoVcmfUzJ4YvNrBkv9wP5F0IOFEsp
OxQWrmWZdQrIn3Aj5neRskPmwYRA6dVAfoRCVPgJZYcPworndBOBfI2zOgXC
Kg79gbPCJT4A7WMw6eTwU3Ho3Ra4MykOyJ+wQ8apWMVB3/DxRa+tQPcG7JBj
bVBxmGoBig9puPytjzJ6W72k4Pprc9a5zV0oCTe/6mLqiuf8knD7JfnvG16a
JwF334LE+euehEjA3T9jY9DvVFMJuP9En6WmizlIwP0fIZgpZlooAQ8f1bPR
z88flICH39Iz8RbhGpLw8D2S6GWbOVMSHv4n/uxjPcIhBY+fX1FJMl5ZUvD4
W/7bQJ5lsxQ8fvtzWD5y3pKCx/+2nac0HG5KwdPHuh0zGW+tlYKnn7poyz9T
IqTg6Su6Us185V1JePprOr/7UL6LJDx9Bi7niD82TQKefjt6d8yxfSAOT98C
no8vKemKw9O/r25LQlWnmAMsf+zgB9FiDgCZZiyo
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {8.354800000000001, 6.75}, {1, 0}], 
      {Dashing[{0.005, 0.030000000000000002`}], 
       CircleBox[{10., 9.999999999999986}, 1.999999999999985, {
        1.5707963267948895`, 4.712388980384697}]}, 
      PolygonBox[{{8., 10.599999999999985`}, {7.6, 9.399999999999986}, {8.4, 
       9.399999999999986}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["c",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {7.0548, 9.999999999999986}, {1, 0}], 
      {Dashing[{0.005, 0.030000000000000002`}], 
       CircleBox[{10., 9.999999999999986}, 
        1.999999999999985, {-1.5707963267949037`, 1.5707963267949037`}]}, 
      PolygonBox[{{12., 9.399999999999986}, {12.4, 10.599999999999985`}, {
       11.6, 10.599999999999985`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["c",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {12.9452, 9.999999999999986}, {-1, 0}], 
      {PointSize[0.04], PointBox[{10., 14.5}], PointBox[{10., 5.5}], 
       PointBox[{10., 11.99999999999997}], PointBox[{10., 8.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T10", " ", "P1", " ", "N15"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {44, 22}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-5.6843418860808015`*^-12, 15.}, {9.999999999987153, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 15.443578040541198`}, \
{0, -1}], LineBox[{{3.069544618483633*^-12, 5.}, {9.999999999995794, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 4.5564219594588025`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000010232`, 15.}, {10.000000000008527`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 15.443578040541198`}, \
{0, -1}], LineBox[{{20.000000000000796`, 5.}, {9.999999999998977, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 4.5564219594588025`}, \
{0, 1}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQEqDjc4QbSGA4OBiqrrAWWHRRJOBntdgPwfu5l3
TlF2aF5WmDlxGpAv0XH7Z4Oyg4VpzDm5D0B+hNi61W3KDjqZLfrJ3poODAxt
4aFLlR3WHop9aL4IyF+wfn7WLWUHRe3Js6+8A/INEnKbFFUcVnfI1HnpaDkw
cNyauaVExSHo3hmGt2FA/o/W6eJnVRyuxaWKLMgB8mfcqgxWVnUIjm/6wZIL
5Bc4qdkVqDqcr5/B3xQJ5Csc21y8VtWhI8yQT9UUpN4/8N5VVYf4hvtMSSxA
fkdqptIzVYe7RkvnbTkDtF/iCcezO6oOfi/052hPAfIv+M9+u0vVQezP2s/P
E0B8lVnczaoOBvNMumdZAPknLnY+sVR1qHu4yZhbAeT+1fY9T1UcHNxX/t0k
BeQXqC9m6VVxCD7mH16kBeSvuL90hbmKQ0XSe4lMfyD/htHl/jfKDjteGV35
3A4KnzNl3zcqO2xSCV987gJIv/vjvT3KDi+r+KZHqQLdu8H94a96ZYd9XMDo
aNCCy0+e9TFj6S0tuP5TH1bEGOprw80/rHVWm6dCG25/zXyB59M2aMPdp+G/
YUXvVW24+23OhTH5PtWG+++vse+ZL/e14f73KT9dknpcGx4+aZJBPBLzteHh
p6d7IflKtjY8fOc9ikr0NtaGh/+URoW/c38j4ufzvnMfb51CxN+aqekfapch
4ldzWy3770mI+F+6bdbr+MmI9KFpbvxfaKUWPP1c7HncuPWyFjx9Rb/KSdEW
1Ianv/NBi+ROxGrD02fAmuoLc7Zow9Ovy4PFhg/5deDp+0de37S8TB14+r/1
Z+95p91APjR/LOEG0boOABPjPvs=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {11.645199999999999`, 13.249999999999986`}, \
{-1, 0}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQEqDis4QbSCA8OF27d22as47PlaPb+1TN6BgcPl
j1u2isOvmzK6dy/JOTC8KFdhq1dxaJzqnnxIHshf8TIwpFLFYUf19wWWmbIO
DAxVK1ZFqTi0B7vYTtgt48CQEJAwVVXFYd3KmyfClID8C/Mn1d5Tdug+fow5
e7m0A8MP1TTvbmWHmKy0f6pBQD5HVcYLI2WHkEzT6/vVgPwM1bY1d5Qcqrb9
5vumCuRP2HvzYL+SQ5L6+Qe/fYD8B5Y+PUFKDvwn5j7eOhWkfsM6RS0lB0c1
x1/W34H8ilnT7koqObge3HpoWhrQ/hfS3yWVlRxSwhYcX3EdyDfYkCLkquTw
JHSJhIEd0P0Gt1O/1Cg5bBCc/vJUH5BvoVcmfUzJ4YvNrBkv9wP5F0IOFEsp
OxQWrmWZdQrIn3Aj5neRskPmwYRA6dVAfoRCVPgJZYcPworndBOBfI2zOgXC
Kg79gbPCJT4A7WMw6eTwU3Ho3Ra4MykOyJ+wQ8apWMVB3/DxRa+tQPcG7JBj
bVBxmGoBig9puPytjzJ6W72k4Pprc9a5zV0oCTe/6mLqiuf8knD7JfnvG16a
JwF334LE+euehEjA3T9jY9DvVFMJuP9En6WmizlIwP0fIZgpZlooAQ8f1bPR
z88flICH39Iz8RbhGpLw8D2S6GWbOVMSHv4n/uxjPcIhBY+fX1FJMl5ZUvD4
W/7bQJ5lsxQ8fvtzWD5y3pKCx/+2nac0HG5KwdPHuh0zGW+tlYKnn7poyz9T
IqTg6Su6Us185V1JePprOr/7UL6LJDx9Bi7niD82TQKefjt6d8yxfSAOT98C
no8vKemKw9O/r25LQlWnmAMsf+zgB9FiDgCZZiyo
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {8.354800000000001, 6.75}, {1, 0}], 
      LineBox[CompressedData["
1:eJxFkwtMzVEcx688eszMI/NKnf//f29Hm5uWpBvqS8QthKJI2iKpm103PbaU
V5oeyh03j3RRikpbeVSkiRuRUslW5nG9a+QxoxeFatfx287Ozs7O4/f9fr5c
kHJNsJFIJHIdGIOziWiwxBiaRAQ/dPGmmxsESGuMN5RJCfp1B4pbzgpQZF4/
N9uP4DbNyXoTJcBnr5GNMpbANq3pzTpPASMDDzm8VxMcLnCz11kK2Nsy5ffY
TIKORQ7pPZ95rG7ysz11jKAqYuHEI+U8DgbkPXNMJihKuBrusWtgrS9dPDua
QLfjeYitM4/n03JePA4iEJxqG9K6OHDHS28l+RD0fan0uXSFQ3LviO+SVQQ3
XUKkgVEc9pgvSJ67nqBV5bl/oSuHE1LvS6kqgsI7KxuWmnNwzM9sNjpJYBro
8mR6F0HnfM29wocELby9Z9M7AueaxTGWozkc+NkmlOgH1pxJ7uRVHJZrIwPj
XhG0FWmWcBkcQiNlkxreE0yvrfCVtXK4HTHH69oHAu+6shlhE3gQ+cOuhHaC
0jJOyy/jIcq22654RrAu0jx7bRQPmXcjdaoe0Dk+6pRvFo+u+IJxBacJamPN
lQlVPGJT0laolQSJcWG5117z0O527s2WEVz2urvswUgBdRXHSnqHEbRf1Xd2
SwVErE790phlhW09dmOS/AWYeWmmucmtINZY9B1NF2BhoXJ/Od4KxicVbmNq
BIwb8tkKPX8G6//+h62aym8yMTtfr3g7PFwlZvcnGTd+i8kV44HhfVNPzsyk
Wcz+t6DEuXzOTzH7f3hChv9SSwnrjyZ2qOMgYf337UvZkr9ZwvTJTO3YVJgi
YfrNk+uDXpRLmL5aB3lrxicJ0/+x45L8mhnWzB8zb0WFPsya+Veu7/ZvL7Zm
/pbJbiS9/m7N/P+lUzittaeMj+u+wdL+rZTx49dctDIynTK+VB266PvnKeMv
ZNSv0U+LKXgDn03bPFxjLlJUG/id+C6An6mljO9QzuNGfTLFLQP/YTkbxLXR
FJ8M+Tgz68KjLaEUakN+dti0DfsaTFm+Pp7dWTdVSVn+svb0t6gTKctnYrD7
xvoLFJ2G/FbLevLkzRT/8v11yG+Kv6M4rGA=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[Gamma]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {7.0548, 9.999999999999986}, {1, 0}], 
      LineBox[CompressedData["
1:eJw9kwtQjFEUx1f01BiPGK/4vt3v++5mrCxatlr9B6kwimqLVKOEWmZtesxk
TUj0IDtsJDVCCM3ksW3kzbQr1WDN0KAdeZNh8irvR5N7Zu6cuXPn3nvO+f/+
bIJ2YZKDSCQK+Lv+5e7f/0ICUU8wcFdt+lIm5yCzOC82yxj0Va0L84rnoCk9
d2hyNIOA1thEzwIOERscvLRZDGyp3p7HTBwc47dNeW5gsEZ9oUXVzmHDvRG/
BpYyGHqxSec8mMeC29ET9u1mgO2X3qwO5rE19vBDRT6DCP3cXbWb/+7ttbMm
ZzCYvkNScqeBx8NRB9vuJjBosyrkqa4C2D21V/IiGPQbNPPE/HkC8r/2+8iH
MZhxtcRWUSAg20OVP3URA68i0/pLVwSUyMJPFeoYqP1Oyc92CFBUldoc9jLo
qrhKnrgSfPY3Wo+3MBjX1mLyHkXga5mVOcadhd5xxKNQlkDJulQOD2NhSiis
yBlL8KLaGMgWs9hTaHklH0ng2VgfpbzPImD7zZNBwwjCm8zSlCFiPDZPctUP
J6g1s+XiYDFE8bd2GjkCdZrHgch0MazVE1ut/gSf1qfviyoTw22T+p16KUFj
loc257IYW9JTT2sNBJv1KZVn28VI3NjgFGchOBPaEHzTUQKfwORQp18EL032
z10yCYKi6l1K5FKs7J44IC9GgnWtPqlxMVJwxtE/dhVJ8EFnXWLIkMJ5r2bm
AIsEPXpnS/Ff9//nr5cbL3QqOXq/WfO07yodR9/Pc77VmVnJQdH7v+tc1s3F
xtH6VCd963y+cbT+VTnFMUFjePTv7Y/kdhj04Gn/PzYWLKtK5Ol8Sgs74o4X
8HR+fiH2hLY6ns63fErI/eK3PJ3/XUVglUUqUH3cwjX19hSB6ldn74p5WSNQ
fc3K83ntHwWq//drmmmRkwjl41xUkuznckL5ibZVz08rIpQvXce1jBtHCOVv
hdN39wc1BPZePm+vnBOQeYJQfoc+ixWPLyeU72R2zvnmfEL5Tzm4mGvMINQf
+72P3lmWTKh/1ni96PM+iVB/valY2zRSS6j/yrJ/3jPkEurP3KTZS5qPEurf
68ruwyE2QnV+35MJ/gCMQKnL
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[Gamma]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {12.9452, 9.999999999999986}, {-1, 0}], 
      {PointSize[0.04], PointBox[{10., 14.5}], PointBox[{10., 5.5}], 
       PointBox[{10., 11.99999999999997}], PointBox[{10., 8.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T10", " ", "P1", " ", "N16"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {24., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[RightArrow]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {37.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {42., 69.96}, {0, 0}]},
  AspectRatio->1.0999999999999999`,
  PlotRange->{{0, 66}, {0, 72.6}}]], "Print",
 CellChangeTimes->{3.688977737234346*^9, 3.688978111715537*^9, 
  3.6911358789069777`*^9, 3.69657800367933*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[" T1P1N1", "Subsubsection",
 CellChangeTimes->{{3.688866645501783*^9, 3.688866656743401*^9}, {
  3.6889782036556787`*^9, 3.688978216303604*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearProcess", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhiT1P1N1", "=", 
   RowBox[{
    RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhi", "[", 
     RowBox[{"[", "0", "]"}], "]"}], "[", 
    RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhi", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Paint", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT1P1N1", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT1P1N1", "=", 
   RowBox[{
    RowBox[{"CalcFeynAmp", "[", 
     RowBox[{
      RowBox[{
      "CreateFeynAmp", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT1P1N1", "]"}], ",", 
      
      RowBox[{"Invariants", "\[Rule]", "True"}], ",", 
      RowBox[{"OnShell", "\[Rule]", "True"}], ",", 
      RowBox[{"PaVeReduce", "\[Rule]", "True"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT1P1N1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT1P1N1", "//.", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Subexpr", "[", "]"}], ",", 
       RowBox[{"Abbr", "[", "]"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Den", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       FractionBox["1", 
        RowBox[{"a", "-", "b"}]]}], ",", 
      RowBox[{"gc1", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc2", "\[Rule]", 
       RowBox[{"Kappa", "/", "2"}]}], ",", 
      RowBox[{"gc3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc4", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}], ",", 
      RowBox[{"gc5", "\[Rule]", 
       RowBox[{
        RowBox[{"Kappa", "^", "2"}], "/", "4"}]}], ",", 
      RowBox[{"gc6", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "4"}]}], ",", 
      RowBox[{"gc7", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "8"}]}], ",", 
      RowBox[{"gc8", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IGram", "[", "d_", "]"}], "\[RuleDelayed]", " ", 
     FractionBox["1", "d"]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.6887872207349977`*^9, 3.6887872210694637`*^9}, {
   3.688787289907342*^9, 3.688787296115308*^9}, {3.688787344021329*^9, 
   3.688787349748384*^9}, {3.688790684293806*^9, 3.688790697035697*^9}, {
   3.688792511171082*^9, 3.688792524945804*^9}, {3.688792652438147*^9, 
   3.688792659018752*^9}, {3.688798132547937*^9, 3.688798142601996*^9}, {
   3.688799051733514*^9, 3.6887990625861797`*^9}, {3.688812037755932*^9, 
   3.688812066781892*^9}, {3.688812119758584*^9, 3.688812139423826*^9}, {
   3.688812181509734*^9, 3.688812193482609*^9}, {3.688814137210577*^9, 
   3.688814151582747*^9}, {3.688814222400028*^9, 3.688814237098874*^9}, {
   3.688814311654196*^9, 3.688814408014648*^9}, {3.688814454549848*^9, 
   3.68881446719128*^9}, {3.6888145154821157`*^9, 3.688814527823936*^9}, 
   3.688866329034131*^9, {3.688866387786141*^9, 3.688866461064178*^9}, {
   3.688866511527124*^9, 3.688866588211166*^9}, 3.6888666233687887`*^9, {
   3.688867028374892*^9, 3.688867040808344*^9}, {3.68897820008838*^9, 
   3.688978364481093*^9}, {3.688978795419815*^9, 3.688978798372903*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 diagram"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.691135907587154*^9, 3.6965783962577763`*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-3.637978807091713*^-12, 15.}, {6.499999999992724, 13.}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.63231160348878, 14.637712711338533`}, \
{0, -1}], 
      LineBox[{{5.4569682106375694`*^-12, 5.}, {10.000000000010914`, 
       7.000000000003638}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.254950975679639, 5.330045121601803}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000003638`, 15.000000000003638`}, {
        13.500000000001819`, 13.000000000003638`}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.36768839651122, 14.637712711338533`}, \
{0, -1}], LineBox[{{19.999999999997726`, 5.}, {9.999999999996817, 7.}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.74504902432036, 5.330045121601803}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.4999999999976925`, 13.}, {13.49999999999251, 13.}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 13.6952}, {0, -1}], 
      LineBox[CompressedData["
1:eJwl1QtQU2cWB/ALShogPAREnhogaHioERIgI2K0FoOgZisCUh7BQowOFlAs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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {7.515942703607428, 9.823799910437668}, \
{1, 1}], LineBox[CompressedData["
1:eJwl1ntUU1cWB+Ar4gtQMw4gChQUKOEhRqFKliihMhKxSCzysIBJHR6xgwqi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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {13.088702527021475`, 9.471090192570806}, \
{-1, 1}], 
      {PointSize[0.04], PointBox[{6.5, 13.}], PointBox[{13.5, 13.}], 
       PointBox[{10., 7.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T1", " ", "P1", " ", "N1"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {24., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[RightArrow]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {37.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {42., 69.96}, {0, 0}]},
  AspectRatio->1.0999999999999999`,
  PlotRange->{{0, 66}, {0, 72.6}}]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.691135907587154*^9, 3.69657839626891*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.691135907587154*^9, 3.696578396283826*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"creating amplitudes at level(s) \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "Particles", "}"}]}],
  SequenceForm["creating amplitudes at level(s) ", {FeynArts`Particles}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.691135907587154*^9, 3.696578396294135*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.691135907587154*^9, 3.696578396304308*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"in total: \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["in total: ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.691135907587154*^9, 3.696578396314333*^9}],

Cell[BoxData["\<\"\\npreparing FORM code in /Users/BAI/fc-amp-1.frm\"\>"], \
"Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.691135907587154*^9, 3.6965783963239393`*^9}],

Cell[BoxData["\<\"running FORM... \"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.691135907587154*^9, 3.696578396333905*^9}],

Cell[BoxData["\<\"ok\\n\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.691135907587154*^9, 3.696578396455323*^9}]
}, Open  ]],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["Kappa", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "16"], " ", "Finite", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["M", "4"], "+", 
        RowBox[{
         SuperscriptBox["M", "2"], " ", "T"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"]}], "-", "T", "-", "U"}], ")"}], " ", 
         "U"}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", "32"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["T", "2"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "T"}], "+", 
           RowBox[{"3", " ", "U"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "4"], "+", 
           RowBox[{"T", " ", "U"}], "+", 
           SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"B0i", "[", 
       RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], ")"}]}], 
  RowBox[{"16", " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",
 CellChangeTimes->{3.688978410399523*^9, 3.691135907790868*^9, 
  3.69657839646352*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[" T2P1N2", "Subsubsection",
 CellChangeTimes->{{3.688866645501783*^9, 3.688866656743401*^9}, {
  3.6889782036556787`*^9, 3.688978216303604*^9}, {3.688978912346924*^9, 
  3.688978914585269*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearProcess", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhiT2P1N2", "=", 
   RowBox[{
    RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhi", "[", 
     RowBox[{"[", "0", "]"}], "]"}], "[", 
    RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhi", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Paint", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT2P1N2", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT2P1N2", "=", 
   RowBox[{
    RowBox[{"CalcFeynAmp", "[", 
     RowBox[{
      RowBox[{
      "CreateFeynAmp", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT2P1N2", "]"}], ",", 
      
      RowBox[{"Invariants", "\[Rule]", "True"}], ",", 
      RowBox[{"OnShell", "\[Rule]", "True"}], ",", 
      RowBox[{"PaVeReduce", "\[Rule]", "True"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT2P1N2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT2P1N2", "//.", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Subexpr", "[", "]"}], ",", 
       RowBox[{"Abbr", "[", "]"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Den", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       FractionBox["1", 
        RowBox[{"a", "-", "b"}]]}], ",", 
      RowBox[{"gc1", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc2", "\[Rule]", 
       RowBox[{"Kappa", "/", "2"}]}], ",", 
      RowBox[{"gc3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc4", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}], ",", 
      RowBox[{"gc5", "\[Rule]", 
       RowBox[{
        RowBox[{"Kappa", "^", "2"}], "/", "4"}]}], ",", 
      RowBox[{"gc6", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "4"}]}], ",", 
      RowBox[{"gc7", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "8"}]}], ",", 
      RowBox[{"gc8", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IGram", "[", "d_", "]"}], "\[RuleDelayed]", " ", 
     FractionBox["1", "d"]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.6887872207349977`*^9, 3.6887872210694637`*^9}, {
   3.688787289907342*^9, 3.688787296115308*^9}, {3.688787344021329*^9, 
   3.688787349748384*^9}, {3.688790684293806*^9, 3.688790697035697*^9}, {
   3.688792511171082*^9, 3.688792524945804*^9}, {3.688792652438147*^9, 
   3.688792659018752*^9}, {3.688798132547937*^9, 3.688798142601996*^9}, {
   3.688799051733514*^9, 3.6887990625861797`*^9}, {3.688812037755932*^9, 
   3.688812066781892*^9}, {3.688812119758584*^9, 3.688812139423826*^9}, {
   3.688812181509734*^9, 3.688812193482609*^9}, {3.688814137210577*^9, 
   3.688814151582747*^9}, {3.688814222400028*^9, 3.688814237098874*^9}, {
   3.688814311654196*^9, 3.688814408014648*^9}, {3.688814454549848*^9, 
   3.68881446719128*^9}, {3.6888145154821157`*^9, 3.688814527823936*^9}, 
   3.688866329034131*^9, {3.688866387786141*^9, 3.688866461064178*^9}, {
   3.688866511527124*^9, 3.688866588211166*^9}, 3.6888666233687887`*^9, {
   3.688867028374892*^9, 3.688867040808344*^9}, {3.68897820008838*^9, 
   3.688978364481093*^9}, {3.688978795419815*^9, 3.688978798372903*^9}, {
   3.6889789228756323`*^9, 3.688978953425848*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 diagram"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.6911359273723183`*^9, 3.696578423561192*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-2.7284841053187847`*^-12, 15.}, {10.000000000002728`, 
        13.}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.254950975679639, 14.669954878398197`}, \
{0, -1}], 
      LineBox[{{-3.637978807091713*^-12, 4.999999999996362}, {
       6.499999999994543, 6.999999999996362}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.6323116034887803`, 5.362287288661465}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.00000000000773, 15.}, {10.000000000006821`, 13.}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.74504902432036, 14.669954878398197`}, \
{0, -1}], LineBox[{{19.99999999999909, 5.}, {13.499999999997272`, 7.}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.36768839651122, 5.362287288661465}, \
{0, 1}], LineBox[{{6.4999999999976925`, 7.}, {13.49999999999251, 7.}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 6.3048}, {0, 1}], 
      LineBox[CompressedData["
1:eJwl1gtU09cdB/A/CFksITyC8hQhCRJYixESBQsYVnWgsQSwEh3QiIhAWwEb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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {6.911297472978524, 10.528909807429194`}, \
{1, -1}], LineBox[CompressedData["
1:eJwt1glUU1caB/AniIKAxA4qjBTCnmCkcIjnAKUYR8dRKk1ALbRCCQoSLCNB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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {12.484057296392571`, 10.176200089562332`}, \
{-1, -1}], 
      {PointSize[0.04], PointBox[{6.5, 7.}], PointBox[{13.5, 7.}], 
       PointBox[{10., 13.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T1", " ", "P1", " ", "N1"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {24., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[RightArrow]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {37.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {42., 69.96}, {0, 0}]},
  AspectRatio->1.0999999999999999`,
  PlotRange->{{0, 66}, {0, 72.6}}]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.6911359273723183`*^9, 3.696578423574312*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.6911359273723183`*^9, 3.696578423586997*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"creating amplitudes at level(s) \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "Particles", "}"}]}],
  SequenceForm["creating amplitudes at level(s) ", {FeynArts`Particles}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.6911359273723183`*^9, 3.696578423596591*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.6911359273723183`*^9, 3.6965784236085157`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"in total: \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["in total: ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.6911359273723183`*^9, 3.696578423619299*^9}],

Cell[BoxData["\<\"\\npreparing FORM code in /Users/BAI/fc-amp-1.frm\"\>"], \
"Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.6911359273723183`*^9, 3.6965784236302843`*^9}],

Cell[BoxData["\<\"running FORM... \"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.6911359273723183`*^9, 3.696578423642399*^9}],

Cell[BoxData["\<\"ok\\n\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.6911359273723183`*^9, 3.696578423777163*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], 
  RowBox[{
   SuperscriptBox["Kappa", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "8"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["M", "4"], "-", 
        RowBox[{"S", " ", "U"}]}], ")"}], " ", 
      RowBox[{"B0i", "[", 
       RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["M", "6"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"S", "+", "U"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "4"], "+", 
           RowBox[{"S", " ", "U"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["M", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "+", 
           SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", "T", ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
        SuperscriptBox["M", "2"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["M", "2"]}], "+", "T"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "32"]}], " ", "Finite", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"]}], "-", "T"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["T", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"T", "+", "U"}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "4"], "+", 
              RowBox[{"T", " ", "U"}], "+", 
              SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "-", "T"}], ")"}]}], " ", 
                "T"}], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["M", "2"], "-", "S"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["M", "2"], "-", "U"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"S", "+", "U"}], ")"}]}], 
                SuperscriptBox["M", "2"]]}], ")"}]}], " ", 
            RowBox[{"A0", "[", 
             SuperscriptBox["M", "2"], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"]}], "-", "T"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["T", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "T"}], "+", 
                 RowBox[{"5", " ", "U"}]}], ")"}]}], "+", 
              RowBox[{"5", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "4"], "+", 
                 RowBox[{"T", " ", "U"}], "+", 
                 SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"B0i", "[", 
             RowBox[{"bb0", ",", 
              SuperscriptBox["M", "2"], ",", "0", ",", 
              SuperscriptBox["M", "2"]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"]}], "-", "T"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"]}], "-", "T", "-", 
               RowBox[{"2", " ", "U"}]}], ")"}], "2"], " ", 
            RowBox[{"B0i", "[", 
             RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}], "+", 
           RowBox[{"T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["M", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "2"]}], "-", "T"}], ")"}], " ", "T"}], 
              "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "2"], "-", "S"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "2"], "-", "U"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"S", "+", "U"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"C0i", "[", 
             RowBox[{"cc0", ",", "T", ",", 
              SuperscriptBox["M", "2"], ",", 
              SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
              SuperscriptBox["M", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     
     RowBox[{"T", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "32"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"]}], "-", "T"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"Finite", "+", 
           RowBox[{"B0i", "[", 
            RowBox[{"bb0", ",", 
             SuperscriptBox["M", "2"], ",", "0", ",", 
             SuperscriptBox["M", "2"]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["M", "2"]}], "+", "T"}], ")"}], "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"]}], "-", "T"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["T", "2"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"T", "+", 
                 RowBox[{"3", " ", "U"}]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "4"], "+", 
                 RowBox[{"T", " ", "U"}], "+", 
                 SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["1", "32"], " ", 
               RowBox[{"B0i", "[", 
                RowBox[{"bb0", ",", 
                 SuperscriptBox["M", "2"], ",", "0", ",", 
                 SuperscriptBox["M", "2"]}], "]"}]}], "-", 
              RowBox[{
               FractionBox["1", "32"], " ", 
               RowBox[{"B0i", "[", 
                RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], 
             ")"}]}], "-", 
           RowBox[{
            FractionBox["1", "16"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["M", "8"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["M", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", "T"}], "+", 
                 RowBox[{"4", " ", "U"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["M", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"14", " ", 
                  SuperscriptBox["T", "2"]}], "-", 
                 RowBox[{"T", " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "-", 
                    RowBox[{"7", " ", "U"}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["U", "2"]}]}], ")"}]}], "+", 
              RowBox[{"T", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "S"}], " ", "U", " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "+", "U"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["S", "2"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "-", "T"}], ")"}], " ", "U"}], "-", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"C0i", "[", 
             RowBox[{"cc0", ",", "T", ",", 
              SuperscriptBox["M", "2"], ",", 
              SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
              SuperscriptBox["M", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.688978410399523*^9, 3.688978993783516*^9, 
  3.6911359275856533`*^9, 3.69657842378859*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[" T3P1N4", "Subsubsection",
 CellChangeTimes->{{3.688866645501783*^9, 3.688866656743401*^9}, {
  3.6889782036556787`*^9, 3.688978216303604*^9}, {3.688978912346924*^9, 
  3.688978914585269*^9}, {3.68897950936277*^9, 3.688979511353593*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearProcess", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhiT3P1N4", "=", 
   RowBox[{
    RowBox[{"TopologyList", "[", 
     RowBox[{
      RowBox[{"Process", "\[Rule]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"S", "[", "1", "]"}], ",", 
          RowBox[{"S", "[", "2", "]"}]}], "}"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"S", "[", "1", "]"}], ",", 
          RowBox[{"S", "[", "2", "]"}]}], "}"}]}]}], ",", 
      RowBox[{"Model", "\[Rule]", 
       RowBox[{"{", "\"\<GRPhotonScalarGhost\>\"", "}"}]}], ",", 
      RowBox[{"GenericModel", "\[Rule]", 
       RowBox[{"{", "\"\<GRPhotonScalarGhost\>\"", "}"}]}], ",", 
      RowBox[{"InsertionLevel", "\[Rule]", 
       RowBox[{"{", "Particles", "}"}]}], ",", 
      RowBox[{"ExcludeParticles", "\[Rule]", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"ExcludeFieldPoints", "\[Rule]", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"LastSelections", "\[Rule]", 
       RowBox[{"{", "}"}]}]}], "]"}], "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Topology", "[", "1", "]"}], "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Propagator", "[", "Incoming", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "1", "]"}], "[", "1", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "5", "]"}], ",", 
         RowBox[{"Field", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", "Incoming", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "1", "]"}], "[", "2", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "6", "]"}], ",", 
         RowBox[{"Field", "[", "2", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", "Outgoing", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "1", "]"}], "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "5", "]"}], ",", 
         RowBox[{"Field", "[", "3", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", "Outgoing", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "1", "]"}], "[", "4", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "7", "]"}], ",", 
         RowBox[{"Field", "[", "4", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", "Internal", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "8", "]"}], ",", 
         RowBox[{"Field", "[", "5", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", 
         RowBox[{"Loop", "[", "1", "]"}], "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "6", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "7", "]"}], ",", 
         RowBox[{"Field", "[", "6", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", 
         RowBox[{"Loop", "[", "1", "]"}], "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "6", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "8", "]"}], ",", 
         RowBox[{"Field", "[", "7", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", 
         RowBox[{"Loop", "[", "1", "]"}], "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "7", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "8", "]"}], ",", 
         RowBox[{"Field", "[", "8", "]"}]}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"Insertions", "[", "Generic", "]"}], "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FeynmanGraph", "[", 
         RowBox[{"1", ",", 
          RowBox[{"Generic", "\[Equal]", "2"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Field", "[", "1", "]"}], "\[Rule]", 
          RowBox[{"S", "[", "1", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Field", "[", "2", "]"}], "\[Rule]", 
          RowBox[{"S", "[", "2", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Field", "[", "3", "]"}], "\[Rule]", 
          RowBox[{"S", "[", "1", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Field", "[", "4", "]"}], "\[Rule]", 
          RowBox[{"S", "[", "2", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Field", "[", "5", "]"}], "\[Rule]", "T"}], ",", 
         RowBox[{
          RowBox[{"Field", "[", "6", "]"}], "\[Rule]", "S"}], ",", 
         RowBox[{
          RowBox[{"Field", "[", "7", "]"}], "\[Rule]", "T"}], ",", 
         RowBox[{
          RowBox[{"Field", "[", "8", "]"}], "\[Rule]", "T"}]}], "]"}], 
       "\[Rule]", 
       RowBox[{
        RowBox[{"Insertions", "[", "Particles", "]"}], "[", 
        RowBox[{
         RowBox[{"FeynmanGraph", "[", 
          RowBox[{"1", ",", 
           RowBox[{"Particles", "\[Equal]", "1"}]}], "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Field", "[", "1", "]"}], "\[Rule]", 
           RowBox[{"S", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "2", "]"}], "\[Rule]", 
           RowBox[{"S", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "3", "]"}], "\[Rule]", 
           RowBox[{"S", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "4", "]"}], "\[Rule]", 
           RowBox[{"S", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "5", "]"}], "\[Rule]", 
           RowBox[{"T", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "6", "]"}], "\[Rule]", 
           RowBox[{"S", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "7", "]"}], "\[Rule]", 
           RowBox[{"T", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "8", "]"}], "\[Rule]", 
           RowBox[{"T", "[", "1", "]"}]}]}], "]"}], "]"}]}], "]"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Paint", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT3P1N4", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT3P1N4", "=", 
   RowBox[{
    RowBox[{"CalcFeynAmp", "[", 
     RowBox[{
      RowBox[{
      "CreateFeynAmp", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT3P1N4", "]"}], ",", 
      
      RowBox[{"Invariants", "\[Rule]", "True"}], ",", 
      RowBox[{"OnShell", "\[Rule]", "True"}], ",", 
      RowBox[{"PaVeReduce", "\[Rule]", "True"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT3P1N4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT3P1N4", "//.", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Subexpr", "[", "]"}], ",", 
       RowBox[{"Abbr", "[", "]"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Den", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       FractionBox["1", 
        RowBox[{"a", "-", "b"}]]}], ",", 
      RowBox[{"gc1", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc2", "\[Rule]", 
       RowBox[{"Kappa", "/", "2"}]}], ",", 
      RowBox[{"gc3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc4", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}], ",", 
      RowBox[{"gc5", "\[Rule]", 
       RowBox[{
        RowBox[{"Kappa", "^", "2"}], "/", "4"}]}], ",", 
      RowBox[{"gc6", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "4"}]}], ",", 
      RowBox[{"gc7", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "8"}]}], ",", 
      RowBox[{"gc8", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IGram", "[", "d_", "]"}], "\[RuleDelayed]", " ", 
     FractionBox["1", "d"]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.6887872207349977`*^9, 3.6887872210694637`*^9}, {
   3.688787289907342*^9, 3.688787296115308*^9}, {3.688787344021329*^9, 
   3.688787349748384*^9}, {3.688790684293806*^9, 3.688790697035697*^9}, {
   3.688792511171082*^9, 3.688792524945804*^9}, {3.688792652438147*^9, 
   3.688792659018752*^9}, {3.688798132547937*^9, 3.688798142601996*^9}, {
   3.688799051733514*^9, 3.6887990625861797`*^9}, {3.688812037755932*^9, 
   3.688812066781892*^9}, {3.688812119758584*^9, 3.688812139423826*^9}, {
   3.688812181509734*^9, 3.688812193482609*^9}, {3.688814137210577*^9, 
   3.688814151582747*^9}, {3.688814222400028*^9, 3.688814237098874*^9}, {
   3.688814311654196*^9, 3.688814408014648*^9}, {3.688814454549848*^9, 
   3.68881446719128*^9}, {3.6888145154821157`*^9, 3.688814527823936*^9}, 
   3.688866329034131*^9, {3.688866387786141*^9, 3.688866461064178*^9}, {
   3.688866511527124*^9, 3.688866588211166*^9}, 3.6888666233687887`*^9, {
   3.688867028374892*^9, 3.688867040808344*^9}, {3.68897820008838*^9, 
   3.688978364481093*^9}, {3.688978795419815*^9, 3.688978798372903*^9}, {
   3.6889789228756323`*^9, 3.688978953425848*^9}, {3.6889795143044863`*^9, 
   3.68897954738717*^9}, {3.688979632566256*^9, 3.688979676079933*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 diagram"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.691135947842136*^9, 3.696578565511297*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-5.6843418860808015`*^-12, 15.}, {9.999999999987153, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 15.443578040541198`}, \
{0, -1}], LineBox[{{-8.86757334228605*^-12, 5.}, {6.499999999990678, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.3497054485501585`, 4.5586291688479434`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000010232`, 15.}, {10.000000000008527`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 15.443578040541198`}, \
{0, -1}], LineBox[{{19.999999999999773`, 5.}, {13.500000000000227`, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.650294551449843`, 4.5586291688479434`}, \
{0, 1}], LineBox[CompressedData["
1:eJw9lA9MlHUYx99R4HmOvEWwJSjQ732l+72vIkiCNOXhGnEkit4OEcVAVAqV
jjmaWnn/2oyJjkNAUzlTGoYSkmR4WPinNQGVfwFGzQoPY2WKpxsHks6eW+15
t3e/ffbb731/z/f5fp/IfJNhs58gCKn4+tb/HhG2q3zrXBC+co4d62XQXB5W
++siZOsG9/BpBvHVeVPh7yNPwmCeg4HjjdndXhdyPaxOsjOoeJYTmilEgVB8
VhdiY5AcpzFNS0OO2Jj4aB+D6oS3f7vuQNZIIYY6Buk6l3PLIPKQqUDpZJA/
VqbtfulVEMB4ccrLYM3C6McvL0e21mRcU0TI1h/84eJHyAvmsFXvilAYPm4p
q0U+7h8w7QsRXHM2Gi+0IX+6Nyx5VITcK1tVj7uQd56/v4JJYFiatntbP3Lx
w4ZD6yR48buI0KZuZNWWD1v2SZCf27Pk2mXf/pf2qnMS6HTz7/IGZOHQKUuf
BMa8qTcPlCPrE2cucUuQHFFq9ytGjrhSFDIqwaKC6PH6Fciuc7/cviXBoMXw
3tV5yJq3yp9rl2DMdqHx4EzkSWNdYZ0EStCToAQv1q9aOmHbheeZ7kDVCHJp
ZAVPkeAdKWsg/WdkV06OUy3BUNPJT04OIXsuubNuiJCjVqxmN/KfcoywX4RT
6asMSRPI+jZBnyFCYP3ajlshvvrNeT3BqN/+qM0DgNwRFK4aYdCQMetBbIlP
72/l0FYGNZ7w9mNNyA6npu8wg3sp5qMFD331nd9j3sMgUL/jZmW8Fvmpd9zC
4Koa7WLV0v5Ea6l2W4eWzh/vsW06/AKn73vE4YQNKzn9f03zH5quMk73iy0d
OiJf4nR/c1FdPPuLU30jHWcaL6tkqj96xoDFNlsmfRRD9s7sKJn0kzz18tdz
ZdI381Fb0dYwmfTP9Xv+Xvt0mfrjrEwxFHo49W++vbFi8Y+c+pvZ1KvOOsup
/8vGd+x+Ws7JHwnf+LcWFXPyT1p/X/CgkZO/TtQu+P61JE7++yD79zsrYzj5
M/GnFnulwsm/irFqIiCWk78HvDUNKTpO/j/qVltL1nPKx8KuwteTP+aUnzh3
b8BoM6d88aiSmzF/c8of9KfmV3OZ8mnqPBEZZ5Ipv8tuP3BMtsiU73+CP79z
+plM+X/S546ZnqrQfDBaP/Mf3qvQ/DBsH1n/Sify//NlVqBvnQf/AtAoqJs=

       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {11.645199999999999`, 12.75}, {-1, 0}], 
      LineBox[{{6.4999999999976925`, 5.5}, {13.49999999999251, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 4.8048}, {0, 1}], 
      LineBox[CompressedData["
1:eJwl1g1UU2UYB/CrMpUEW4oyggQBZSrgDAlMFjdBmwa50AwUdCkEKCLgxPER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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {6.956561652602758, 8.853169857434608}, \
{1, -1}], LineBox[CompressedData["
1:eJwt1gtU01UcB/C/DGQo5iSB8UjGQ9wQDcxgoMZQEVLACRgDgQbKQ0EdsnI8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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {12.452875305984765`, 8.477357012899397}, \
{-1, -1}], 
      {PointSize[0.04], PointBox[{10., 14.5}], PointBox[{6.5, 5.5}], 
       PointBox[{13.5, 5.5}], PointBox[{10., 11.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T1", " ", "P1", " ", "N1"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {24., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[RightArrow]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {37.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {42., 69.96}, {0, 0}]},
  AspectRatio->1.0999999999999999`,
  PlotRange->{{0, 66}, {0, 72.6}}]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.691135947842136*^9, 3.696578565521298*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.691135947842136*^9, 3.6965785655345373`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"creating amplitudes at level(s) \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "Particles", "}"}]}],
  SequenceForm["creating amplitudes at level(s) ", {FeynArts`Particles}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.691135947842136*^9, 3.696578565545166*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.691135947842136*^9, 3.6965785656494427`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"in total: \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["in total: ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.691135947842136*^9, 3.696578565658963*^9}],

Cell[BoxData["\<\"\\npreparing FORM code in /Users/BAI/fc-amp-1.frm\"\>"], \
"Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.691135947842136*^9, 3.6965785664926662`*^9}],

Cell[BoxData["\<\"running FORM... \"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.691135947842136*^9, 3.696578566565195*^9}],

Cell[BoxData["\<\"ok\\n\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.691135947842136*^9, 3.696578596073551*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{
    SuperscriptBox["Kappa", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["M", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", "Finite"}], "2"], "-", 
         RowBox[{
          FractionBox["1", "8"], " ", 
          RowBox[{"B0i", "[", 
           RowBox[{"bb0", ",", 
            SuperscriptBox["M", "2"], ",", "0", ",", 
            SuperscriptBox["M", "2"]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"B0i", "[", 
           RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], ")"}]}], 
      "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["M", "8"], " ", "T", " ", 
        RowBox[{"C0i", "[", 
         RowBox[{"cc0", ",", "T", ",", 
          SuperscriptBox["M", "2"], ",", 
          SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
          SuperscriptBox["M", "2"]}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["M", "2"]}], "+", "T"}], ")"}], "2"]}]], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["M", "4"], " ", 
            RowBox[{"A0", "[", 
             SuperscriptBox["M", "2"], "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["M", "2"]}], "+", "T"}]]}], "-", 
         RowBox[{
          SuperscriptBox["M", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["Finite", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["M", "2"]}], "+", "T"}]], "+", 
            RowBox[{"C0i", "[", 
             RowBox[{"cc0", ",", "T", ",", 
              SuperscriptBox["M", "2"], ",", 
              SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
              SuperscriptBox["M", "2"]}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["M", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "4"]}], " ", 
              RowBox[{"B0i", "[", 
               RowBox[{"bb0", ",", 
                SuperscriptBox["M", "2"], ",", "0", ",", 
                SuperscriptBox["M", "2"]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"B0i", "[", 
               RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], 
            ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["M", "2"]}], "+", "T"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"B0i", "[", 
             RowBox[{"bb0", ",", 
              SuperscriptBox["M", "2"], ",", "0", ",", 
              SuperscriptBox["M", "2"]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["3", "4"], " ", "T", " ", 
            RowBox[{"C0i", "[", 
             RowBox[{"cc0", ",", "T", ",", 
              SuperscriptBox["M", "2"], ",", 
              SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
              SuperscriptBox["M", "2"]}], "]"}]}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["M", "2"]}], "+", "T"}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "T"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "48"], " ", "Finite", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "22"}], " ", 
             SuperscriptBox["M", "6"]}], "-", 
            RowBox[{
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["S", "2"], "-", 
               RowBox[{"18", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "S"}], "+", 
                  RowBox[{"3", " ", "T"}]}], ")"}], " ", "U"}], "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["U", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"38", " ", 
                SuperscriptBox["M", "4"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["S", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["T", "2"]}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"S", "+", 
                  RowBox[{"6", " ", "T"}]}], ")"}], " ", "U"}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["U", "2"]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", "T"}], "+", 
                  RowBox[{"6", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["T", "3"]}], "+", 
               RowBox[{"S", " ", "U", " ", 
                RowBox[{"(", 
                 RowBox[{"S", "+", "U"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["M", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "S"}], "+", 
                  RowBox[{"10", " ", "T"}], "+", 
                  RowBox[{"19", " ", "U"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["T", "2"], " ", "U"}], "+", 
                  RowBox[{"T", " ", 
                   SuperscriptBox["U", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["M", "2"]}], "+", "T"}]], 
          RowBox[{
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "8"], " ", "Finite", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["M", "4"], " ", "T"}], "-", 
                   RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "2"], "-", "S"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "2"], "-", "U"}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["M", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                   SuperscriptBox["S", "2"], "+", 
                   SuperscriptBox["U", "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "U"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                    SuperscriptBox["S", "2"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "2"], "-", "S"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "2"], "-", "U"}], ")"}]}], "+", 
                    SuperscriptBox["U", "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "T", "+", "U"}], ")"}]}]}], ")"}]}], 
                 " ", 
                 RowBox[{"A0", "[", 
                  SuperscriptBox["M", "2"], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", " ", 
                    SuperscriptBox["M", "6"]}], "+", 
                   RowBox[{"S", " ", "T", " ", "U"}], "+", 
                   RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "4"], "-", 
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "T"}], "-", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"T", " ", "U"}], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "U"}], ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"S", " ", "U"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
                 " ", 
                 RowBox[{"B0i", "[", 
                  RowBox[{"bb0", ",", 
                   SuperscriptBox["M", "2"], ",", "0", ",", 
                   SuperscriptBox["M", "2"]}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "6"]}], "+", 
                   RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "-", "T"}], ")"}], " ", "T"}],
                    "+", 
                   RowBox[{"S", " ", "T", " ", "U"}], "-", 
                   RowBox[{
                    SuperscriptBox["M", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "U"}], ")"}]}]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "S", " ", "U"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
                 " ", 
                 RowBox[{"B0i", "[", 
                  RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], 
               ")"}]}]}], ")"}]}]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["M", "2"], "-", "S"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["M", "2"], "-", "U"}], ")"}]}], "-", 
               RowBox[{"T", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["M", "4"], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "-", "T", "-", "U"}], ")"}], 
                   " ", "U"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"B0i", "[", 
              RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["M", "4"], "-", 
                  RowBox[{"S", " ", "U"}]}], ")"}], " ", 
                RowBox[{"B0i", "[", 
                 RowBox[{"bb0", ",", 
                  SuperscriptBox["M", "2"], ",", "0", ",", 
                  SuperscriptBox["M", "2"]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["M", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "2"], "-", "T"}], ")"}], " ", "T"}], 
                    "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "-", "S", "-", "U"}], ")"}], 
                    "2"]}], ")"}]}], "-", 
                  RowBox[{"T", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "4"], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "-", "T", "-", "U"}], ")"}], 
                    " ", "U"}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"C0i", "[", 
                 RowBox[{"cc0", ",", "T", ",", 
                  SuperscriptBox["M", "2"], ",", 
                  SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
                  SuperscriptBox["M", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["M", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "-", "T"}], ")"}], " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"2", " ", "T", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["M", "4"], "+", 
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"S", " ", "U"}], "+", 
                    SuperscriptBox["U", "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "T", "+", "U"}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"C0i", "[", 
                RowBox[{"cc0", ",", "T", ",", 
                 SuperscriptBox["M", "2"], ",", 
                 SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
                 SuperscriptBox["M", "2"]}], "]"}]}], 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox["M", "2"]}], "+", "T"}], ")"}]}]]}], "+", 
            RowBox[{
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox["M", "2"]}], "+", "T"}], ")"}], "2"]], 
             RowBox[{"T", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                   SuperscriptBox["S", "2"], "+", 
                   RowBox[{"4", " ", "S", " ", "U"}], "-", 
                   SuperscriptBox["U", "2"], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "U"}], ")"}]}], "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "4"], "+", 
                    SuperscriptBox["S", "2"], "-", 
                    RowBox[{"S", " ", "U"}], "+", 
                    SuperscriptBox["U", "2"], "-", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "T", "+", "U"}], ")"}]}]}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    FractionBox["1", "8"], " ", 
                    RowBox[{"B0i", "[", 
                    RowBox[{"bb0", ",", 
                    SuperscriptBox["M", "2"], ",", "0", ",", 
                    SuperscriptBox["M", "2"]}], "]"}]}], "-", 
                   RowBox[{
                    FractionBox["1", "8"], " ", 
                    RowBox[{"B0i", "[", 
                    RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 FractionBox["1", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    SuperscriptBox["M", "6"]}], "-", 
                   RowBox[{"S", " ", "T", " ", "U"}], "+", 
                   RowBox[{"T", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["M", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "U"}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", "T"}], "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "U"}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"3", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"6", " ", "U"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
                 " ", 
                 RowBox[{"C0i", "[", 
                  RowBox[{"cc0", ",", "T", ",", 
                   SuperscriptBox["M", "2"], ",", 
                   SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
                   SuperscriptBox["M", "2"]}], "]"}]}]}], ")"}]}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.688979714532789*^9, 3.691135976840005*^9, 
  3.6965785960967493`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[" T4P1N5 + T4P1N6", "Subsubsection",
 CellChangeTimes->{{3.688866645501783*^9, 3.688866656743401*^9}, {
  3.6889782036556787`*^9, 3.688978216303604*^9}, {3.688978912346924*^9, 
  3.688978914585269*^9}, {3.68897950936277*^9, 3.688979511353593*^9}, {
  3.688979918166624*^9, 3.68897992063048*^9}, {3.688980019424904*^9, 
  3.688980025508727*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearProcess", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhiT4P1N5N6", "=", 
   RowBox[{
    RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhi", "[", 
     RowBox[{"[", "0", "]"}], "]"}], "[", 
    RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhi", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Paint", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT4P1N5N6", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT4P1N5N6", "=", 
   RowBox[{
    RowBox[{"CalcFeynAmp", "[", 
     RowBox[{
      RowBox[{
      "CreateFeynAmp", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT4P1N5N6", "]"}], 
      ",", 
      RowBox[{"Invariants", "\[Rule]", "True"}], ",", 
      RowBox[{"OnShell", "\[Rule]", "True"}], ",", 
      RowBox[{"PaVeReduce", "\[Rule]", "True"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT4P1N5N6", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT4P1N5N6", "//.", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Subexpr", "[", "]"}], ",", 
       RowBox[{"Abbr", "[", "]"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Den", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       FractionBox["1", 
        RowBox[{"a", "-", "b"}]]}], ",", 
      RowBox[{"gc1", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc2", "\[Rule]", 
       RowBox[{"Kappa", "/", "2"}]}], ",", 
      RowBox[{"gc3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc4", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}], ",", 
      RowBox[{"gc5", "\[Rule]", 
       RowBox[{
        RowBox[{"Kappa", "^", "2"}], "/", "4"}]}], ",", 
      RowBox[{"gc6", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "4"}]}], ",", 
      RowBox[{"gc7", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "8"}]}], ",", 
      RowBox[{"gc8", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IGram", "[", "d_", "]"}], "\[RuleDelayed]", " ", 
     FractionBox["1", "d"]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.6887872207349977`*^9, 3.6887872210694637`*^9}, {
   3.688787289907342*^9, 3.688787296115308*^9}, {3.688787344021329*^9, 
   3.688787349748384*^9}, {3.688790684293806*^9, 3.688790697035697*^9}, {
   3.688792511171082*^9, 3.688792524945804*^9}, {3.688792652438147*^9, 
   3.688792659018752*^9}, {3.688798132547937*^9, 3.688798142601996*^9}, {
   3.688799051733514*^9, 3.6887990625861797`*^9}, {3.688812037755932*^9, 
   3.688812066781892*^9}, {3.688812119758584*^9, 3.688812139423826*^9}, {
   3.688812181509734*^9, 3.688812193482609*^9}, {3.688814137210577*^9, 
   3.688814151582747*^9}, {3.688814222400028*^9, 3.688814237098874*^9}, {
   3.688814311654196*^9, 3.688814408014648*^9}, {3.688814454549848*^9, 
   3.68881446719128*^9}, {3.6888145154821157`*^9, 3.688814527823936*^9}, 
   3.688866329034131*^9, {3.688866387786141*^9, 3.688866461064178*^9}, {
   3.688866511527124*^9, 3.688866588211166*^9}, 3.6888666233687887`*^9, {
   3.688867028374892*^9, 3.688867040808344*^9}, {3.68897820008838*^9, 
   3.688978364481093*^9}, {3.688978795419815*^9, 3.688978798372903*^9}, {
   3.6889789228756323`*^9, 3.688978953425848*^9}, {3.6889795143044863`*^9, 
   3.68897954738717*^9}, {3.688979632566256*^9, 3.688979676079933*^9}, {
   3.6889799255561132`*^9, 3.688979991346417*^9}, 3.688980042038742*^9, {
   3.6889800945034018`*^9, 3.688980111749695*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"2 diagrams\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "2 diagrams"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.6911360182163877`*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-2.2737367544323206`*^-13, 15.}, {6.499999999999318, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.349705448550158, 15.441370831152057`}, \
{0, -1}], LineBox[{{3.069544618483633*^-12, 5.}, {9.999999999995794, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 4.5564219594588025`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.00000000000432, 15.}, {13.500000000004775`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.650294551449843`, 15.441370831152057`}, \
{0, -1}], LineBox[{{20.000000000000796`, 5.}, {9.999999999998977, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 4.5564219594588025`}, \
{0, 1}], LineBox[CompressedData["
1:eJxTTMoPSmViYGCwBWIQDQEqDlp8IFrRgaGg63OSmYrDmepz92sPKzgwrNg8
ySVexUEw+bVWYC2Qr6G5271CxSE7ov16iQGQ/2Gjwa96FQf9TUe29h6Qd2DY
MYXtVamKw78XGvPWKAD5G7zM1kSpOCgLv2yI7ZBzYEh4wHhFX8WhJjI43v2f
rANDxeqFt78rO/S/vb7ErgPI57g+7f9WZYc/nNE332kB+Q1ih/jylB3Ea+ua
pr6UcWAQkGMxUlF22J6y0ujSUSD/xYpV6+4oOSxaZNzVtx/I71hhuXy2ksP8
mW+6/18B8gM8Le6lKDlE7jDRP8AENO9AfnedtZLDhPXlS5hdgHyG31PeKCo5
CL2+lHRnEpCvYXV2kaSSw7pV3x9NfgHkG2g+klZWcvigW/uV1w7o/gP/55+2
VXLYdu3Vd8MeID/gA7d6hpJD5yvnq8FnQP6zt9w9X8khYef7g9N+APk7ONoD
Hyo5VCyR/u/MAwwPgQ168prKDi94BBcJsAD5BY3Jf4uUHfwfx4X53QOq11A9
umyXsgODzX13ltlAfsSU6d9+KztIbH9/8J01yP4zEmrGKg4VLP7tqUeA7nth
mMESq+JQOrM9RssSyPc4eFi1XMVBTf7ofKUFQP9fyI9nb1BxmGoBil8ZuPwT
ZuuEu/HScP1TOisWXz0mBTd/otzGilnWUnD7BXcJ2AkekYS7j+u5wo7fKZJw
9++yX7hyo6Ik3H+KYu9j3/+WgPt/w5knDHs+S8DDZ2WmgF0muyQ8/Bos9mit
MZaEh2+wjyjHuWJJePhbODdzfTooCY+f6AoO2RxxKXj8fTfXnaucKwWP38ri
jug/u6Xg8X9hx+kL9n+l4Okjq1O4hEFbGp5+MhrOlBY6SMPTV/C+sLO6VtLw
9Cf0pbE2S0wanj75JJeqCV6VgqffKlON6IPlUvD03XtyzYIdjFLw9M8WJ16/
qFwSnj94rK4nBt+XgOefWwXWXkX2EvD8FXzgY4DYfHF4/uNYrbkqllUcnj8L
tJMdWCrFHGD5dysbiBZzAABwN2bC
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {8.354800000000001, 7.}, {1, 0}], 
      LineBox[CompressedData["
1:eJw9lg841Hccx2/5kz+PpWbDcXd+5xy23+9HlKLiQ2k3zp+ZtSOxhFlErUZt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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 16.1452}, {0, -1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.499999999996362, 14.500000000007276`}, {10., 
        8.500000000005457}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {7.731887428832036, 11.449767666818687`}, \
{1, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{13.500000000007276`, 14.500000000005457`}, {
        10.000000000003638`, 8.500000000001819}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {12.268112571167965`, 11.449767666818687`}, \
{-1, 1}], 
      {PointSize[0.04], PointBox[{6.5, 14.5}], PointBox[{10., 5.5}], 
       PointBox[{13.5, 14.5}], PointBox[{10., 8.5}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T1", " ", "P1", " ", "N1"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-2.2737367544323206`*^-13, 15.}, {6.499999999999318, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.349705448550158, 15.441370831152057`}, \
{0, -1}], LineBox[{{3.069544618483633*^-12, 5.}, {9.999999999995794, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 4.5564219594588025`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.00000000000432, 15.}, {13.500000000004775`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.650294551449843`, 15.441370831152057`}, \
{0, -1}], LineBox[{{20.000000000000796`, 5.}, {9.999999999998977, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 4.5564219594588025`}, \
{0, 1}], LineBox[CompressedData["
1:eJxTTMoPSmViYGCwBWIQDQEqDlp8IFrRgaGg63OSmYrDmepz92sPKzgwrNg8
ySVexUEw+bVWYC2Qr6G5271CxSE7ov16iQGQ/2Gjwa96FQf9TUe29h6Qd2DY
MYXtVamKw78XGvPWKAD5G7zM1kSpOCgLv2yI7ZBzYEh4wHhFX8WhJjI43v2f
rANDxeqFt78rO/S/vb7ErgPI57g+7f9WZYc/nNE332kB+Q1ih/jylB3Ea+ua
pr6UcWAQkGMxUlF22J6y0ujSUSD/xYpV6+4oOSxaZNzVtx/I71hhuXy2ksP8
mW+6/18B8gM8Le6lKDlE7jDRP8AENO9AfnedtZLDhPXlS5hdgHyG31PeKCo5
CL2+lHRnEpCvYXV2kaSSw7pV3x9NfgHkG2g+klZWcvigW/uV1w7o/gP/55+2
VXLYdu3Vd8MeID/gA7d6hpJD5yvnq8FnQP6zt9w9X8khYef7g9N+APk7ONoD
Hyo5VCyR/u/MAwwPgQ168prKDi94BBcJsAD5BY3Jf4uUHfwfx4X53QOq11A9
umyXsgODzX13ltlAfsSU6d9+KztIbH9/8J01yP4zEmrGKg4VLP7tqUeA7nth
mMESq+JQOrM9RssSyPc4eFi1XMVBTf7ofKUFQP9fyI9nb1BxmGoBil8ZuPwT
ZuuEu/HScP1TOisWXz0mBTd/otzGilnWUnD7BXcJ2AkekYS7j+u5wo7fKZJw
9++yX7hyo6Ik3H+KYu9j3/+WgPt/w5knDHs+S8DDZ2WmgF0muyQ8/Bos9mit
MZaEh2+wjyjHuWJJePhbODdzfTooCY+f6AoO2RxxKXj8fTfXnaucKwWP38ri
jug/u6Xg8X9hx+kL9n+l4Okjq1O4hEFbGp5+MhrOlBY6SMPTV/C+sLO6VtLw
9Cf0pbE2S0wanj75JJeqCV6VgqffKlON6IPlUvD03XtyzYIdjFLw9M8WJ16/
qFwSnj94rK4nBt+XgOefWwXWXkX2EvD8FXzgY4DYfHF4/uNYrbkqllUcnj8L
tJMdWCrFHGD5dysbiBZzAABwN2bC
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {8.354800000000001, 7.}, {1, 0}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.4999999999976925`, 14.5}, {13.49999999999251, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 15.1952}, {0, -1}], 
      LineBox[CompressedData["
1:eJwl1AtQU1caB/ALShokQAREnhogaOShERMgI2K0LgZBTCtIpDyChRAdKCBY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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {7.515942703607428, 11.323799910437668`}, \
{1, 1}], LineBox[CompressedData["
1:eJwd1n04lOkeB/Anq7JU5nIoRSHKeKvxcspcbWvsdjIpmVZeWmR2V4xdFdGG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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {13.088702527021475`, 10.971090192570806`}, \
{-1, 1}], 
      {PointSize[0.04], PointBox[{6.5, 14.5}], PointBox[{10., 5.5}], 
       PointBox[{13.5, 14.5}], PointBox[{10., 8.5}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T1", " ", "P1", " ", "N2"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {22, 44}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {24., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[RightArrow]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {37.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {42., 69.96}, {0, 0}]},
  AspectRatio->1.0999999999999999`,
  PlotRange->{{0, 66}, {0, 72.6}}]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.691136018228282*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.691136018241722*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"creating amplitudes at level(s) \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "Particles", "}"}]}],
  SequenceForm["creating amplitudes at level(s) ", {FeynArts`Particles}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.691136018251237*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"2 Particles amplitudes\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "2 Particles amplitudes"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.6911360183861732`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"in total: \"\>", 
   "\[InvisibleSpace]", "\<\"2 Particles amplitudes\"\>"}],
  SequenceForm["in total: ", "2 Particles amplitudes"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.691136018394322*^9}],

Cell[BoxData["\<\"\\npreparing FORM code in /Users/BAI/fc-amp-1.frm\"\>"], \
"Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.691136019358129*^9}],

Cell[BoxData["\<\"running FORM... \"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.6911360194095507`*^9}],

Cell[BoxData["\<\"ok\\n\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.691136041661957*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"Kappa", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4608"], 
       RowBox[{"Finite", " ", 
        SuperscriptBox["Kappa", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"105", " ", "Kappa", " ", 
                SuperscriptBox["M", "2"]}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["25", "2"]}], " ", "Kappa", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "-", "T"}], ")"}]}], "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", "Kappa", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "-", "T"}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              FractionBox["3397", "2"], " ", "Kappa", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"]}], "-", "T"}], ")"}]}]}], ")"}], 
           " ", "T"}], "-", 
          RowBox[{"12", " ", "Kappa", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "-", "U"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "2"], "-", "T", "-", "U"}], ")"}]}], "-", 
          RowBox[{"4", " ", "Kappa", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "4"], "-", 
             RowBox[{"815", " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1659", " ", "T"}], "-", 
                RowBox[{"2", " ", "U"}]}], ")"}]}], "+", 
             RowBox[{"T", " ", "U"}], "+", 
             SuperscriptBox["U", "2"]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["7", "2"], " ", "Kappa", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", "T"}], "+", 
                RowBox[{"7", " ", "U"}]}], ")"}]}], "-", 
             RowBox[{"7", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "4"], "+", 
                RowBox[{"T", " ", "U"}], "+", 
                SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "16"}], " ", "Kappa", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "4"], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"]}], "+", "T"}], ")"}], " ", "U"}],
                 "+", 
                SuperscriptBox["U", "2"]}], ")"}]}], "-", 
             RowBox[{
              FractionBox["35", "2"], " ", "Kappa", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["M", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "T"}], "+", 
                   RowBox[{"4", " ", "U"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["M", "4"], "+", 
                   RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       SuperscriptBox["M", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"T", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "32"]}], " ", 
             SuperscriptBox["Kappa", "3"], " ", 
             RowBox[{"B0i", "[", 
              RowBox[{"bb0", ",", "0", ",", "0", ",", "0"}], "]"}]}], "+", 
            RowBox[{
             FractionBox["3", "128"], " ", 
             SuperscriptBox["Kappa", "3"], " ", 
             RowBox[{"B0i", "[", 
              RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "128"], " ", 
          SuperscriptBox["Kappa", "3"], " ", 
          SuperscriptBox["T", "2"], " ", 
          RowBox[{"C0i", "[", 
           RowBox[{
           "cc0", ",", "0", ",", "T", ",", "0", ",", "0", ",", "0", ",", 
            "0"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "T"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox["Kappa", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "1152"], 
             RowBox[{"Finite", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FractionBox["17125", "2"], " ", "Kappa", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "-", "T"}], ")"}], " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"T", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "98"}], " ", "Kappa", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "-", "T", "-", 
                    RowBox[{"2", " ", "U"}]}], ")"}], "2"]}], "-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"S", "-", "U"}], ")"}], "2"]}], ")"}]}], "+", 
                   RowBox[{"144", " ", "Kappa", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "-", "T", "-", 
                    RowBox[{"2", " ", "U"}]}], ")"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"S", "-", "U"}], ")"}], "2"]}]}], ")"}]}], "+", 
                   RowBox[{"279", " ", "Kappa", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "-", "S", "-", "T", "-", 
                    "U"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "-", "T", "-", "U"}], ")"}]}], "+", 
                   RowBox[{
                    FractionBox["729", "2"], " ", "Kappa", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "4"], "+", 
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "-", 
                    RowBox[{"2", " ", "T"}], "-", 
                    RowBox[{"3", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"4", " ", "T", " ", "U"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"26", " ", "Kappa", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "S"}], "+", 
                    RowBox[{"3", " ", "T"}]}], ")"}], " ", "U"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["U", "2"]}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"1080", " ", "Kappa", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["T", "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "4"], "+", 
                    RowBox[{"T", " ", "U"}], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["3", "2"]}], " ", "Kappa", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "S"}], "+", 
                    RowBox[{"9", " ", "T"}]}], ")"}], " ", "U"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["U", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "T"}], "+", 
                    RowBox[{"18", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox["1", "4"], " ", "Kappa", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1421", " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                    RowBox[{"3783", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"7", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"18", " ", "S"}], "+", 
                    RowBox[{"185", " ", "T"}], "+", 
                    RowBox[{"185", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"126", " ", "S"}], "-", 
                    RowBox[{"7325", " ", "T"}], "+", 
                    RowBox[{"2716", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["7", "2"]}], " ", "Kappa", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"3", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", "S"}], "+", 
                    RowBox[{"8", " ", "T"}], "+", 
                    RowBox[{"8", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"21", " ", "S"}], "+", 
                    RowBox[{"25", " ", "T"}], "+", 
                    RowBox[{"69", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox["35", "2"], " ", "Kappa", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["T", "2"], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "4"], "+", 
                    RowBox[{"T", " ", "U"}], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
                    "-", 
                   RowBox[{"96", " ", "Kappa", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "S"}], "-", 
                    RowBox[{"13", " ", "T"}], "-", 
                    RowBox[{"21", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "S"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
            RowBox[{
             FractionBox["1", "192"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "504"}], " ", "Kappa", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["M", "2"]}], "-", "T"}], ")"}], " ", 
                SuperscriptBox["T", "2"]}], "-", 
               RowBox[{"T", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"72", " ", "Kappa", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"S", "-", "U"}], ")"}], "2"]}], "+", 
                  RowBox[{"81", " ", "Kappa", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                    SuperscriptBox["S", "2"], "+", 
                    SuperscriptBox["U", "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "U"}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"15", " ", "Kappa", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                    SuperscriptBox["S", "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "T", "+", 
                    RowBox[{"3", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "T"}], "+", 
                    RowBox[{"3", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{
                   FractionBox["35", "2"], " ", "Kappa", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "-", "T"}], ")"}], " ", "U"}],
                     "-", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "4"], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{
                   FractionBox["7", "2"], " ", "Kappa", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "T"}], "+", 
                    RowBox[{"7", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{"14", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "4"], "+", 
                    RowBox[{"T", " ", "U"}], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"32", " ", "Kappa", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "T"}], "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "4"], "+", 
                    RowBox[{"T", " ", "U"}], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{"Kappa", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "407"}], " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"185", " ", "T"}], "-", 
                    RowBox[{"183", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"366", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "4"], "+", 
                    RowBox[{"T", " ", "U"}], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["3", "2"]}], " ", "Kappa", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                    RowBox[{"25", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", "T"}], "-", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "-", "T"}], ")"}], " ", "U"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "Kappa", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"30", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"36", " ", "T", " ", "U"}], "+", 
                    RowBox[{"39", " ", 
                    SuperscriptBox["U", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "T"}], "+", 
                    RowBox[{"36", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"B0i", "[", 
              RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          FractionBox["1", "8"], " ", 
          SuperscriptBox["Kappa", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "8"]}], " ", "T", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"T", "+", 
                  RowBox[{"6", " ", "U"}]}], ")"}]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["M", "4"], "+", 
                  RowBox[{"U", " ", 
                   RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"B0i", "[", 
              RowBox[{"bb0", ",", "0", ",", "0", ",", "0"}], "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "16"], " ", 
             SuperscriptBox["T", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "4"], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["M", "2"]}], "-", "T", "-", "U"}], ")"}], 
                " ", "U"}]}], ")"}], " ", 
             RowBox[{"C0i", "[", 
              RowBox[{
              "cc0", ",", "0", ",", "T", ",", "0", ",", "0", ",", "0", ",", 
               "0"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}]], "Output",\

 CellChangeTimes->{3.6889800790791693`*^9, 3.6889801426761827`*^9, 
  3.69113604171786*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[" T5P1N7", "Subsubsection",
 CellChangeTimes->{{3.688866645501783*^9, 3.688866656743401*^9}, {
  3.6889782036556787`*^9, 3.688978216303604*^9}, {3.688978912346924*^9, 
  3.688978914585269*^9}, {3.68897950936277*^9, 3.688979511353593*^9}, {
  3.688979918166624*^9, 3.68897992063048*^9}, {3.688980019424904*^9, 
  3.688980025508727*^9}, {3.688980352782112*^9, 3.688980359277082*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearProcess", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhiT5P1N7", "=", 
   RowBox[{
    RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhi", "[", 
     RowBox[{"[", "0", "]"}], "]"}], "[", 
    RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhi", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Paint", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT5P1N7", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT5P1N7", "=", 
   RowBox[{
    RowBox[{"CalcFeynAmp", "[", 
     RowBox[{
      RowBox[{
      "CreateFeynAmp", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT5P1N7", "]"}], ",", 
      
      RowBox[{"Invariants", "\[Rule]", "True"}], ",", 
      RowBox[{"OnShell", "\[Rule]", "True"}], ",", 
      RowBox[{"PaVeReduce", "\[Rule]", "True"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT5P1N7", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT5P1N7", "//.", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Subexpr", "[", "]"}], ",", 
       RowBox[{"Abbr", "[", "]"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Den", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       FractionBox["1", 
        RowBox[{"a", "-", "b"}]]}], ",", 
      RowBox[{"gc1", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc2", "\[Rule]", 
       RowBox[{"Kappa", "/", "2"}]}], ",", 
      RowBox[{"gc3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc4", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}], ",", 
      RowBox[{"gc5", "\[Rule]", 
       RowBox[{
        RowBox[{"Kappa", "^", "2"}], "/", "4"}]}], ",", 
      RowBox[{"gc6", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "4"}]}], ",", 
      RowBox[{"gc7", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "8"}]}], ",", 
      RowBox[{"gc8", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IGram", "[", "d_", "]"}], "\[RuleDelayed]", " ", 
     FractionBox["1", "d"]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.6887872207349977`*^9, 3.6887872210694637`*^9}, {
   3.688787289907342*^9, 3.688787296115308*^9}, {3.688787344021329*^9, 
   3.688787349748384*^9}, {3.688790684293806*^9, 3.688790697035697*^9}, {
   3.688792511171082*^9, 3.688792524945804*^9}, {3.688792652438147*^9, 
   3.688792659018752*^9}, {3.688798132547937*^9, 3.688798142601996*^9}, {
   3.688799051733514*^9, 3.6887990625861797`*^9}, {3.688812037755932*^9, 
   3.688812066781892*^9}, {3.688812119758584*^9, 3.688812139423826*^9}, {
   3.688812181509734*^9, 3.688812193482609*^9}, {3.688814137210577*^9, 
   3.688814151582747*^9}, {3.688814222400028*^9, 3.688814237098874*^9}, {
   3.688814311654196*^9, 3.688814408014648*^9}, {3.688814454549848*^9, 
   3.68881446719128*^9}, {3.6888145154821157`*^9, 3.688814527823936*^9}, 
   3.688866329034131*^9, {3.688866387786141*^9, 3.688866461064178*^9}, {
   3.688866511527124*^9, 3.688866588211166*^9}, 3.6888666233687887`*^9, {
   3.688867028374892*^9, 3.688867040808344*^9}, {3.68897820008838*^9, 
   3.688978364481093*^9}, {3.688978795419815*^9, 3.688978798372903*^9}, {
   3.6889789228756323`*^9, 3.688978953425848*^9}, {3.6889795143044863`*^9, 
   3.68897954738717*^9}, {3.688979632566256*^9, 3.688979676079933*^9}, {
   3.6889799255561132`*^9, 3.688979991346417*^9}, 3.688980042038742*^9, {
   3.6889800945034018`*^9, 3.688980111749695*^9}, {3.688980376793194*^9, 
   3.688980393901322*^9}, {3.688980452516757*^9, 3.68898047694063*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 diagram"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.691136073477359*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-1.3642420526593924`*^-11, 15.000000000003638`}, {
        6.499999999988177, 13.500000000003638`}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.542317358708386, 14.911908554403006`}, \
{0, -1}], 
      LineBox[{{2.7284841053187847`*^-12, 5.}, {6.500000000003638, 
       6.500000000003638}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.542317358708386, 5.088091445596994}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000006366`, 14.999999999996362`}, {
        13.500000000004547`, 13.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.457682641291616`, 14.911908554403006`}, \
{0, -1}], LineBox[{{20., 5.}, {13.49999999999909, 6.5}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.457682641291616`, 5.088091445596994}, \
{0, 1}], LineBox[CompressedData["
1:eJxFlgtUTGsUx2dJqYi8nTNnUk1z5kxR0yAS2qEavSSpFEqN8ipu0QORLjUR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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.5548, 10.}, {1, 0}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.4999999999976925`, 13.5}, {13.49999999999251, 13.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 14.1952}, {0, -1}], 
      LineBox[{{6.4999999999976925`, 6.5}, {13.49999999999251, 6.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 5.8048}, {0, 1}], 
      LineBox[CompressedData["
1:eJxFlgtUTGsUxw+RKbreeo1e05zOnHP0JPKonVUMjSSpabhFQh5Nrqg8Qlw1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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {15.145199999999999`, 10.}, {-1, 0}], 
      {PointSize[0.04], PointBox[{6.5, 13.5}], PointBox[{6.5, 6.5}], 
       PointBox[{13.5, 13.5}], PointBox[{13.5, 6.5}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T1", " ", "P1", " ", "N1"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {24., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[RightArrow]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {37.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {42., 69.96}, {0, 0}]},
  AspectRatio->1.0999999999999999`,
  PlotRange->{{0, 66}, {0, 72.6}}]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.691136073488043*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.691136073500964*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"creating amplitudes at level(s) \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "Particles", "}"}]}],
  SequenceForm["creating amplitudes at level(s) ", {FeynArts`Particles}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.691136073510364*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.691136073519806*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"in total: \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["in total: ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.691136073529121*^9}],

Cell[BoxData["\<\"\\npreparing FORM code in /Users/BAI/fc-amp-1.frm\"\>"], \
"Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.6911360735384693`*^9}],

Cell[BoxData["\<\"running FORM... \"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.6911360735478373`*^9}],

Cell[BoxData["\<\"ok\\n\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.6911360788856297`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], 
  RowBox[{
   SuperscriptBox["Kappa", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M", "2"], "-", "S"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["Finite", "32"], "+", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         RowBox[{"B0i", "[", 
          RowBox[{"bb0", ",", 
           SuperscriptBox["M", "2"], ",", "0", ",", 
           SuperscriptBox["M", "2"]}], "]"}]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "16"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "2"], "-", "S"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "6"], "+", 
          RowBox[{
           SuperscriptBox["S", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", 
             RowBox[{"4", " ", "U"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["M", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "4"], "-", 
             RowBox[{"S", " ", "U"}]}], ")"}]}], "-", 
          RowBox[{"S", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["M", "4"], "+", 
             RowBox[{
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "S"}], "+", 
                RowBox[{"2", " ", "U"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"B0i", "[", 
         RowBox[{"bb0", ",", "S", ",", "0", ",", 
          SuperscriptBox["M", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "16"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "2"], "-", "S"}], ")"}], "4"], " ", "T", " ", 
        RowBox[{"C0i", "[", 
         RowBox[{"cc0", ",", "0", ",", 
          SuperscriptBox["M", "2"], ",", "S", ",", "0", ",", "0", ",", 
          SuperscriptBox["M", "2"]}], "]"}]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["M", "2"]}], "+", "S"}], ")"}], "2"]], "+", 
     RowBox[{
      FractionBox["1", "32"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["M", "4"], " ", "T"}], "+", 
        RowBox[{
         SuperscriptBox["M", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["S", "2"], "-", 
           SuperscriptBox["T", "2"], "+", 
           RowBox[{"2", " ", "S", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "T"}], "-", "U"}], ")"}]}], "+", 
           SuperscriptBox["U", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["M", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"S", "+", "U"}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"], " ", "S", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "S"}], "+", 
              RowBox[{"3", " ", "U"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["S", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"S", "+", 
              RowBox[{"5", " ", "U"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", "0", ",", "S", ",", 
        SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
        SuperscriptBox["M", "2"]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["M", "4"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["M", "2"]}], "+", "T"}], ")"}], " ", "U"}], "+", 
        SuperscriptBox["U", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["M", "2"]}], "+", "S"}], ")"}], "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "32"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["M", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["M", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "+", 
                    RowBox[{"4", " ", "T"}], "+", "U"}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["S", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "+", 
                    RowBox[{"3", " ", "U"}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"2", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "T"}], "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["S", "3"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"T", "-", "U"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["S", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"6", " ", "U"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "2"], "-", "S"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", 
                  SuperscriptBox["M", "10"]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"26", " ", "S"}], "+", 
                    RowBox[{"7", " ", "T"}], "+", 
                    RowBox[{"6", " ", "U"}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["S", "3"], " ", "U", " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "+", 
                    RowBox[{"3", " ", "T"}], "+", 
                    RowBox[{"7", " ", "U"}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "6"], " ", "S", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"15", " ", "S"}], "+", 
                    RowBox[{"8", " ", "T"}], "+", 
                    RowBox[{"9", " ", "U"}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["S", "2"], " ", "U", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "T"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "U"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", "S", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"3", " ", "T", " ", "U"}], "-", 
                    SuperscriptBox["U", "2"], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", "T"}], "+", 
                    RowBox[{"17", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "-", "U"}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"2", " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "-", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "T"}], "+", 
                    RowBox[{"3", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"3", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "-", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "T"}], "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["S", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "T"}], "+", 
                    RowBox[{"7", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"B0i", "[", 
             RowBox[{"bb0", ",", 
              SuperscriptBox["M", "2"], ",", "0", ",", 
              SuperscriptBox["M", "2"]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", "32"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "T"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "2"], "-", "S"}], ")"}], "3"]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "8"]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", " ", "S"}], "+", "T", "+", "U"}], ")"}]}], 
                    "+", 
                    RowBox[{
                    SuperscriptBox["M", "4"], " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", "S"}], "+", "T", "+", 
                    RowBox[{"3", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["S", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    SuperscriptBox["T", "2"], "-", 
                    SuperscriptBox["U", "2"], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", "S"}], "+", "T", "+", "U"}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "2"], "-", "S"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "8"]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "S"}], "+", "U"}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["S", "2"], " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "S"}], "+", "T", "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["M", "4"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "S"}], "+", 
                    RowBox[{"2", " ", "T"}], "+", 
                    RowBox[{"7", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"3", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "T"}], "+", 
                    RowBox[{"15", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"B0i", "[", 
                RowBox[{"bb0", ",", "0", ",", "0", ",", "0"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "2"], "-", "S"}], ")"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["M", "10"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["S", "3"], " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "T", "+", 
                    RowBox[{"3", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"33", " ", "S"}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["S", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"4", " ", "T", " ", "U"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["U", "2"]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"11", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"14", " ", "S"}], "+", 
                    RowBox[{"7", " ", "T"}], "+", 
                    RowBox[{"6", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"5", " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "-", "U"}], ")"}]}], "-", 
                    RowBox[{"4", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["M", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", 
                    RowBox[{"5", " ", "T"}], "+", "U"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["S", "3"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"T", "-", "U"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["S", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "T"}], "+", 
                    RowBox[{"3", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["S", "3"], " ", "U"}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "T"}], "+", "U"}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "10"]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", "S"}], "+", "T", "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "4"], " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"7", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", "T"}], "+", 
                    RowBox[{"16", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"19", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"2", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "T"}], "+", 
                    RowBox[{"17", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["S", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["T", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["S", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "-", "U"}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["T", "2"], " ", "U"}], "+", 
                    RowBox[{"T", " ", 
                    SuperscriptBox["U", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["U", "3"]}], "-", 
                    RowBox[{"3", " ", "S", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"8", " ", "T", " ", "U"}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"9", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["T", "2"], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"B0i", "[", 
                RowBox[{"bb0", ",", "S", ",", "0", ",", 
                 SuperscriptBox["M", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["M", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", "S"}], ")"}], " ", "T"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["M", "4"]}], " ", 
               RowBox[{"(", 
                RowBox[{"S", "+", "T", "-", "U"}], ")"}]}], "+", 
              RowBox[{"S", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", "T"}], "+", 
                 SuperscriptBox["T", "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"S", "-", "U"}], ")"}], " ", "U"}]}], ")"}]}]}], 
             ")"}]}], "-", 
           FractionBox[
            RowBox[{
             RowBox[{
              SuperscriptBox["M", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["S", "2"]}], "-", 
                SuperscriptBox["T", "2"], "-", 
                RowBox[{"4", " ", "S", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "T"}], "-", "U"}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"S", "-", 
                RowBox[{"2", " ", "T"}], "+", "U"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["S", "3"], " ", "U", " ", 
              RowBox[{"(", 
               RowBox[{"S", "+", 
                RowBox[{"3", " ", "U"}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["M", "4"], " ", "S", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["S", "2"], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["U", "2"]}], "-", 
                RowBox[{"2", " ", "S", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", " ", "T"}], "+", "U"}], ")"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["S", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["T", "2"], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["U", "2"]}], "+", 
                RowBox[{"S", " ", 
                 RowBox[{"(", 
                  RowBox[{"T", "+", 
                   RowBox[{"2", " ", "U"}]}], ")"}]}]}], ")"}]}]}], "T"]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "32"], " ", 
            RowBox[{"B0i", "[", 
             RowBox[{"bb0", ",", "0", ",", "0", ",", "0"}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", "32"], " ", 
            RowBox[{"B0i", "[", 
             RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "32"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               SuperscriptBox["M", "10"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["S", "2"], " ", "U", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", "S"}], "+", 
                 RowBox[{"6", " ", "T"}], "+", 
                 RowBox[{"11", " ", "U"}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["M", "8"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"36", " ", "S"}], "+", 
                 RowBox[{"11", " ", "T"}], "+", 
                 RowBox[{"12", " ", "U"}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["M", "4"], " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "4"], "-", 
                 SuperscriptBox["T", "2"], "-", 
                 RowBox[{"2", " ", "S", " ", 
                  RowBox[{"(", 
                   RowBox[{"T", "-", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}], "+", 
                 SuperscriptBox["U", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["M", "4"], " ", "S", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["S", "2"]}], "+", 
                 RowBox[{"5", " ", "S", " ", 
                  RowBox[{"(", 
                   RowBox[{"T", "-", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", "U", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "T"}], "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["S", "3"], " ", "U", " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "+", "T", "+", 
                    RowBox[{"7", " ", "U"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "6"], " ", "S", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"13", " ", "S"}], "+", 
                    RowBox[{"9", " ", "T"}], "+", 
                    RowBox[{"7", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  SuperscriptBox["M", "6"], " ", "U"}], "+", 
                 RowBox[{
                  SuperscriptBox["S", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"8", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"4", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "T"}], "+", 
                    RowBox[{"17", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", "S", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", "T"}], "+", 
                    RowBox[{"10", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"20", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"C0i", "[", 
             RowBox[{"cc0", ",", "0", ",", "S", ",", 
              SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
              SuperscriptBox["M", "2"]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["M", "2"], "-", "S"}], ")"}]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "S"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "-", "U"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "-", 
                    RowBox[{"2", " ", "T"}], "-", "U"}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "4"], "-", 
                 RowBox[{"S", " ", "U"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["M", "2"], " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["M", "6"], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["S", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["S", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "-", "U"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", "S"}], "+", "U"}], ")"}]}]}], ")"}]}]}],
              ")"}], " ", 
            RowBox[{"C0i", "[", 
             RowBox[{
             "cc0", ",", "T", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
              "0"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["M", "6"], " ", "S", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "S"}], "+", 
                 RowBox[{"3", " ", "T"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["M", "8"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "S"}], "+", 
                 RowBox[{"2", " ", "T"}], "+", "U"}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "10"], "+", 
                 RowBox[{
                  SuperscriptBox["S", "3"], " ", 
                  SuperscriptBox["U", "2"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["M", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"T", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "-", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", 
                    RowBox[{"2", " ", "T"}], "+", "U"}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"S", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "T"}], "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["M", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "T"}], "-", "U"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"13", " ", "S", " ", "T"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", "S"}], "+", "T"}], ")"}], " ", "U"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["S", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"S", " ", "T"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "S"}], "-", 
                    RowBox[{"3", " ", "T"}]}], ")"}], " ", "U"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["S", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "T"}], "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", "S", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"10", " ", "S", " ", "T"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["T", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", "S"}], "+", "T"}], ")"}], " ", "U"}], 
                    "-", 
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"C0i", "[", 
             RowBox[{"cc0", ",", "T", ",", 
              SuperscriptBox["M", "2"], ",", 
              SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
              SuperscriptBox["M", "2"]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["M", "2"]}], "+", "T"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"20", " ", 
               SuperscriptBox["M", "10"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["M", "8"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", "S"}], "+", 
                 RowBox[{"2", " ", "T"}], "+", "U"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["M", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"21", " ", 
                  SuperscriptBox["S", "2"]}], "+", 
                 RowBox[{"2", " ", "S", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", "T"}], "-", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}], "+", 
                 SuperscriptBox["U", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", 
                  SuperscriptBox["M", "8"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"17", " ", "S"}], "+", 
                    RowBox[{"2", " ", "T"}], "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", "S", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"3", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "T"}], "+", "U"}], ")"}]}], "+", 
                    RowBox[{"6", " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"25", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "T"}], "+", "U"}], ")"}]}], "+", 
                    RowBox[{"9", " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["S", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"S", " ", "T"}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "T"}], "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["M", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "+", 
                    RowBox[{"4", " ", "T"}], "+", "U"}], ")"}]}], "+", 
                 RowBox[{"S", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["S", "2"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", 
                    RowBox[{"2", " ", "T"}]}], ")"}], " ", "U"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
               "-", 
              RowBox[{"S", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"10", " ", "S", " ", "T"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["T", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", " ", "S"}], "+", "T"}], ")"}], " ", "U"}], 
                    "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"T", "-", "U"}], ")"}]}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["S", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "T"}], "+", "U"}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["T", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["S", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "-", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["T", "2"], " ", "U"}], "+", 
                    RowBox[{"T", " ", 
                    SuperscriptBox["U", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["U", "3"]}], "-", 
                    RowBox[{"S", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "T"}], "+", "U"}], ")"}]}]}], ")"}]}]}],
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "32"]}], " ", 
               RowBox[{"B0i", "[", 
                RowBox[{"bb0", ",", 
                 SuperscriptBox["M", "2"], ",", "0", ",", 
                 SuperscriptBox["M", "2"]}], "]"}]}], "+", 
              RowBox[{
               FractionBox["1", "32"], " ", 
               RowBox[{"B0i", "[", 
                RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "32"], " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["M", "10"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["M", "8"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", "S"}], "+", "T"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["S", "3"], " ", "U", " ", 
               RowBox[{"(", 
                RowBox[{"S", "+", 
                 RowBox[{"2", " ", "T"}], "+", 
                 RowBox[{"3", " ", "U"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["S", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["S", "2"]}], "+", 
                 RowBox[{"S", " ", 
                  RowBox[{"(", 
                   RowBox[{"T", "-", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}], "-", 
                 RowBox[{"U", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", "T"}], "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"S", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["M", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "S"}], "+", "T", "-", "U"}], ")"}]}], 
                 "-", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"10", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", "T"}], "-", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", "T", " ", "U"}], "-", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["M", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "S"}], "+", 
                    RowBox[{"2", " ", "T"}], "+", "U"}], ")"}]}], "+", 
                 RowBox[{"S", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["S", "2"], "-", 
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"S", " ", "U"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"4", " ", "T", " ", "U"}], "+", 
                    SuperscriptBox["U", "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["M", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", 
                  SuperscriptBox["M", "8"]}], "+", 
                 RowBox[{
                  SuperscriptBox["S", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "T"}], "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"25", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"3", " ", "T", " ", "U"}], "+", 
                    SuperscriptBox["U", "2"], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "T"}], "+", 
                    RowBox[{"14", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["M", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", "S"}], "+", 
                    RowBox[{"2", " ", "T"}], "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"3", " ", "T", " ", "U"}], "+", 
                    SuperscriptBox["U", "2"], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "T"}], "+", 
                    RowBox[{"7", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"C0i", "[", 
             RowBox[{"cc0", ",", "T", ",", 
              SuperscriptBox["M", "2"], ",", 
              SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
              SuperscriptBox["M", "2"]}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "32"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "-", "S"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["M", "4"]}], " ", 
            SuperscriptBox["T", "2"]}], "+", 
           RowBox[{"T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["M", "6"]}], "-", 
              RowBox[{"S", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "4"]}], "-", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", "S"}], "+", "T"}], ")"}]}]}], ")"}]}], 
              "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["S", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"S", "+", "T", "+", "U"}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["M", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "S"}], "+", "T"}], ")"}]}], "-", 
                 RowBox[{"S", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "T"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "U"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"D0i", "[", 
          RowBox[{"dd0", ",", "T", ",", "0", ",", "S", ",", 
           SuperscriptBox["M", "2"], ",", "0", ",", 
           SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", "0", ",", 
           SuperscriptBox["M", "2"]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "2"], "-", "S"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["M", "4"]}], "+", 
               RowBox[{"S", " ", 
                RowBox[{"(", 
                 RowBox[{"S", "-", "U"}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "S"}], "+", "U"}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "4"], "-", 
               SuperscriptBox["S", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "4"], "-", 
               RowBox[{
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "S"}], "+", "U"}], ")"}]}], "+", 
               RowBox[{"S", " ", 
                RowBox[{"(", 
                 RowBox[{"S", "+", 
                  RowBox[{"2", " ", "U"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"B0i", "[", 
           RowBox[{"bb0", ",", 
            SuperscriptBox["M", "2"], ",", "0", ",", 
            SuperscriptBox["M", "2"]}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["M", "2"]}], "+", "S"}], ")"}], "2"]], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "-", "S"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["M", "2"]}], " ", "T"}], "-", 
               RowBox[{"2", " ", "S", " ", "U"}], "+", 
               RowBox[{
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"S", "+", "U"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"B0i", "[", 
              RowBox[{"bb0", ",", "0", ",", "0", ",", "0"}], "]"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["M", "2"]}], "+", "S"}], ")"}], "2"]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "4"], "-", 
              RowBox[{
               SuperscriptBox["M", "2"], " ", "T"}], "-", 
              RowBox[{"S", " ", "U"}]}], ")"}], " ", 
            RowBox[{"D0i", "[", 
             RowBox[{"dd0", ",", "T", ",", "0", ",", "S", ",", 
              SuperscriptBox["M", "2"], ",", "0", ",", 
              SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", "0", ",", 
              SuperscriptBox["M", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M", "4"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["M", "2"]}], "+", "T"}], ")"}], " ", "U"}], "+", 
          
          SuperscriptBox["U", "2"]}], ")"}], "2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "64"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["M", "10"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"33", " ", "S"}], "-", "T", "-", "U"}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["M", "8"], " ", "S", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"89", " ", "S"}], "+", 
                 RowBox[{"17", " ", "T"}], "+", 
                 RowBox[{"15", " ", "U"}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["S", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["S", "2"], "+", 
                 RowBox[{"S", " ", 
                  RowBox[{"(", 
                   RowBox[{"T", "-", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}], "-", 
                 RowBox[{"U", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "T"}], "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["S", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  SuperscriptBox["S", "2"]}], "+", 
                 RowBox[{"S", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", "T"}], "-", 
                    RowBox[{"19", " ", "U"}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", "U", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", "T"}], "+", 
                    RowBox[{"8", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["S", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["M", "6"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"101", " ", "S"}], "+", 
                    RowBox[{"39", " ", "T"}], "+", 
                    RowBox[{"11", " ", "U"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"59", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"31", " ", "T"}], "-", 
                    RowBox[{"27", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{"16", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
              "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "8"], " ", "T"}], "-", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["S", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"20", " ", "T", " ", "U"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["U", "2"]}], "+", 
                    RowBox[{"13", " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"3", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"9", " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "-", 
                    RowBox[{"2", " ", "T", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["S", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "T"}], "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["S", "3"]}], "+", 
                    RowBox[{"3", " ", "T", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["S", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "T"}], "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"13", " ", "T", " ", "U"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["M", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "10"], "+", 
                 RowBox[{
                  SuperscriptBox["M", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "-", "U"}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["M", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"28", " ", 
                  SuperscriptBox["S", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["T", "2"]}], "-", 
                 RowBox[{"T", " ", "U"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["U", "2"]}], "+", 
                 RowBox[{"S", " ", 
                  RowBox[{"(", 
                   RowBox[{"T", "+", 
                    RowBox[{"24", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["M", "4"], " ", "S", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"S", " ", "T"}], "+", 
                    SuperscriptBox["T", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"16", " ", "S"}], "+", 
                    RowBox[{"5", " ", "T"}]}], ")"}], " ", "U"}], "+", 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"T", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["M", "2"]}], " ", "S", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"11", " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}], "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["S", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "T", " ", "U"}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["U", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"C0i", "[", 
          RowBox[{"cc0", ",", "0", ",", "S", ",", 
           SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
           SuperscriptBox["M", "2"]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "64"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["M", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["M", "2"], "+", 
                    RowBox[{"2", " ", "S"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "-", "S", "-", "U"}], ")"}], 
                   "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["T", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "6"]}], "-", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["M", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "T"}], ")"}]}], "+", "U"}], ")"}]}], 
                    "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "S"}], "+", "U"}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "T", "+", "U"}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"T", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["M", "2"], "-", "S"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"16", " ", 
                    SuperscriptBox["M", "10"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["S", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "T"}], "-", 
                    RowBox[{"8", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{"6", " ", "T", " ", "U"}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["S", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"S", " ", "T"}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", "S"}], "-", 
                    RowBox[{"7", " ", "T"}]}], ")"}], " ", "U"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"57", " ", "S"}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"38", " ", "S"}], "+", 
                    RowBox[{"13", " ", "T"}], "+", 
                    RowBox[{"8", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"45", " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"3", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"25", " ", "T"}], "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "T", "-", "U"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"5", " ", "S", " ", "T"}], "-", 
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "S"}], "-", 
                    RowBox[{"3", " ", "T"}]}], ")"}], " ", "U"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["S", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", " ", "T"}], "+", 
                    RowBox[{"13", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["M", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"14", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"19", " ", "S", " ", "T"}], "-", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"20", " ", "S"}], "+", 
                    RowBox[{"17", " ", "T"}]}], ")"}], " ", "U"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", " ", 
                    SuperscriptBox["S", "3"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["S", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "T"}], "+", 
                    RowBox[{"12", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"S", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"25", " ", "T"}], "+", 
                    RowBox[{"13", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["T", "3"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["T", "2"], " ", "U"}], "+", 
                    SuperscriptBox["U", "3"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"C0i", "[", 
             RowBox[{
             "cc0", ",", "T", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
              "0"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["M", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["M", "10"], "+", 
                    RowBox[{
                    SuperscriptBox["M", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "-", "U"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"14", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    SuperscriptBox["T", "2"], "-", 
                    RowBox[{"3", " ", "T", " ", "U"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["U", "2"]}], "+", 
                    RowBox[{"3", " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"T", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["S", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"T", " ", "U"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["U", "2"]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "+", 
                    RowBox[{"2", " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                 "-", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["S", "3"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["S", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "T"}], "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "T"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"T", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", 
                  SuperscriptBox["M", "12"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["M", "10"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", "S"}], "+", "T", "+", "U"}], ")"}]}], 
                 "+", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["S", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "T"}], "-", 
                    RowBox[{"17", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{"9", " ", "T", " ", "U"}], "-", 
                    RowBox[{"13", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["S", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"S", " ", "T"}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "S"}], "-", 
                    RowBox[{"5", " ", "T"}]}], ")"}], " ", "U"}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  SuperscriptBox["S", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"3", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "T"}], "+", 
                    RowBox[{"13", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"S", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", " ", "S"}], "+", 
                    RowBox[{"4", " ", "T"}], "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "S"}], "-", "U"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "S"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "-", 
                    RowBox[{"3", " ", "T"}], "-", "U"}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"T", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "-", 
                    RowBox[{"9", " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["S", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"15", " ", "T", " ", "U"}], "+", 
                    RowBox[{"19", " ", 
                    SuperscriptBox["U", "2"]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "T"}], "+", 
                    RowBox[{"44", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["S", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", "T"}], "+", 
                    RowBox[{"17", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                    "-", 
                    RowBox[{
                    SuperscriptBox["M", "4"], " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"9", " ", "T", " ", "U"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["U", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"12", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"C0i", "[", 
             RowBox[{"cc0", ",", "T", ",", 
              SuperscriptBox["M", "2"], ",", 
              SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
              SuperscriptBox["M", "2"]}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "2"], "-", "S"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["T", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "4"]}], "-", 
                 RowBox[{"S", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "T"}], ")"}]}], "-", "U"}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"T", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  SuperscriptBox["M", "10"]}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["M", "6"], " ", "S", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "S"}], "+", "T", "+", "U"}], ")"}]}], 
                 "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["M", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", "S"}], "+", "T", "+", "U"}], ")"}]}], 
                 "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["S", "3"], " ", "U", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "T"}], ")"}]}], "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["S", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"S", " ", "T"}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", "S"}], "-", 
                    RowBox[{"7", " ", "T"}]}], ")"}], " ", "U"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", "S", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"39", " ", 
                    SuperscriptBox["S", "2"]}], "-", 
                    RowBox[{"3", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "+", 
                    RowBox[{"5", " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "T"}], "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "U"}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["S", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"S", " ", "T"}]}], ")"}]}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "S"}], "+", "T"}], ")"}], " ", "U"}], 
                    "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"8", " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"3", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "T"}], "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"35", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{"3", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}], "+", 
                    RowBox[{"S", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "T"}], "+", 
                    RowBox[{"18", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"D0i", "[", 
             RowBox[{"dd0", ",", "T", ",", "0", ",", "S", ",", 
              SuperscriptBox["M", "2"], ",", "0", ",", 
              SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", "0", ",", 
              SuperscriptBox["M", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.688980491496718*^9, 3.6911360791967287`*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[" T6P1N8", "Subsubsection",
 CellChangeTimes->{{3.688866645501783*^9, 3.688866656743401*^9}, {
  3.6889782036556787`*^9, 3.688978216303604*^9}, {3.688978912346924*^9, 
  3.688978914585269*^9}, {3.68897950936277*^9, 3.688979511353593*^9}, {
  3.688979918166624*^9, 3.68897992063048*^9}, {3.688980019424904*^9, 
  3.688980025508727*^9}, {3.688980352782112*^9, 3.688980359277082*^9}, {
  3.688981570601178*^9, 3.6889815753735456`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearProcess", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhiT6P1N8", "=", 
   RowBox[{
    RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhi", "[", 
     RowBox[{"[", "0", "]"}], "]"}], "[", 
    RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhi", "[", 
     RowBox[{"[", "6", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Paint", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT6P1N8", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT6P1N8", "=", 
   RowBox[{
    RowBox[{"CalcFeynAmp", "[", 
     RowBox[{
      RowBox[{
      "CreateFeynAmp", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT6P1N8", "]"}], ",", 
      
      RowBox[{"Invariants", "\[Rule]", "True"}], ",", 
      RowBox[{"OnShell", "\[Rule]", "True"}], ",", 
      RowBox[{"PaVeReduce", "\[Rule]", "True"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT6P1N8", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT6P1N8", "//.", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Subexpr", "[", "]"}], ",", 
       RowBox[{"Abbr", "[", "]"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Den", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       FractionBox["1", 
        RowBox[{"a", "-", "b"}]]}], ",", 
      RowBox[{"gc1", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc2", "\[Rule]", 
       RowBox[{"Kappa", "/", "2"}]}], ",", 
      RowBox[{"gc3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc4", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}], ",", 
      RowBox[{"gc5", "\[Rule]", 
       RowBox[{
        RowBox[{"Kappa", "^", "2"}], "/", "4"}]}], ",", 
      RowBox[{"gc6", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "4"}]}], ",", 
      RowBox[{"gc7", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "8"}]}], ",", 
      RowBox[{"gc8", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IGram", "[", "d_", "]"}], "\[RuleDelayed]", " ", 
     FractionBox["1", "d"]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.6887872207349977`*^9, 3.6887872210694637`*^9}, {
   3.688787289907342*^9, 3.688787296115308*^9}, {3.688787344021329*^9, 
   3.688787349748384*^9}, {3.688790684293806*^9, 3.688790697035697*^9}, {
   3.688792511171082*^9, 3.688792524945804*^9}, {3.688792652438147*^9, 
   3.688792659018752*^9}, {3.688798132547937*^9, 3.688798142601996*^9}, {
   3.688799051733514*^9, 3.6887990625861797`*^9}, {3.688812037755932*^9, 
   3.688812066781892*^9}, {3.688812119758584*^9, 3.688812139423826*^9}, {
   3.688812181509734*^9, 3.688812193482609*^9}, {3.688814137210577*^9, 
   3.688814151582747*^9}, {3.688814222400028*^9, 3.688814237098874*^9}, {
   3.688814311654196*^9, 3.688814408014648*^9}, {3.688814454549848*^9, 
   3.68881446719128*^9}, {3.6888145154821157`*^9, 3.688814527823936*^9}, 
   3.688866329034131*^9, {3.688866387786141*^9, 3.688866461064178*^9}, {
   3.688866511527124*^9, 3.688866588211166*^9}, 3.6888666233687887`*^9, {
   3.688867028374892*^9, 3.688867040808344*^9}, {3.68897820008838*^9, 
   3.688978364481093*^9}, {3.688978795419815*^9, 3.688978798372903*^9}, {
   3.6889789228756323`*^9, 3.688978953425848*^9}, {3.6889795143044863`*^9, 
   3.68897954738717*^9}, {3.688979632566256*^9, 3.688979676079933*^9}, {
   3.6889799255561132`*^9, 3.688979991346417*^9}, 3.688980042038742*^9, {
   3.6889800945034018`*^9, 3.688980111749695*^9}, {3.688980376793194*^9, 
   3.688980393901322*^9}, {3.688980452516757*^9, 3.68898047694063*^9}, {
   3.6889816052883053`*^9, 3.688981666150587*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 diagram"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.691136115412486*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-7.275957614183426*^-12, 15.}, {13.499999999987722`, 13.}}]},
       InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.3735899553981192`, 15.155840568290923`}, \
{0, -1}], LineBox[{{-7.275957614183426*^-12, 5.}, {6.499999999989086, 6.}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {3.4476743395301237`, 4.8199167930541975`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000002274`, 15.}, {6.500000000002274, 13.}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.626410044603162`, 15.155840568291019`}, \
{0, -1}], LineBox[{{19.999999999998636`, 5.}, {13.499999999998181`, 6.}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {16.552325660469876`, 4.8199167930541975`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{13.500000000001851`, 13.}, {6.500000000002592, 13.}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 12.3048}, {0, 1}], 
      LineBox[CompressedData["
1:eJxFlglQU1cUhl9FIaDUtSVAZAl5eeG9V1ZF0RYODtgoERARQrRYEZWqBCsK
uFBBK0bFKgVZRCkICkUtUcAV2dQURCsIyNJKaRXEFYgRgzLQmylzfTOZN9+c
yX33nHvO/1/r0Ej/teMIgjiMfrr3/w8DXUOj6DEBglNz3/UODWqfu+Ka3Vwg
pmx8k5JLw8lKobV8mikQORtUUgUNCotLxpKLiMXsl5rdiD9fKeqRmgGhyF35
N4q3GNwNXjuKmPP395mnaGi+PX2yJtsciKM+i4rraSiynd9u5cgDoqrUsuET
BradkK6br0TM1Rj2eTCwy0F+7IzJTCBq52rlCgZevpOMNw9DrJjXFtjIwEVZ
ZtDDFMQZTM9BLgs2Aa9SSs8gDpcMGMhYCAzk85yydXHBVzN/ZmGP9xvXwDjE
2rTy3BssiPvXh+8X69Z3K7DuYEFbVtfqPQEx53nrJz0sJPl4Vw5dRfvRygbT
uli4+dmSoRURiDNiLOzvsJC/f8FkPyFih9+3G+ezQIdvmrvmBcoPioykm1nY
dv7yo6gaxLUXirWOLFx7Y6dZqdTFy2dGvWTgtXCOuvgKYs5pu4t5DNyv1/NP
eISY2LLq/goGZqsHFYstdfV5fq6Vy0CshUr4eBfi+EKb5E4aKiYlJyS/QQw1
ck8lDZqFXxJOu9H+RdXRh4/SUFyfdW+LmQUQXeXlsxNoWFxRlW5ViVg8Ldls
Lw1zd3YZxK+zRPmMO26VRoN/WVxU63grlE9wyOyrNHRojK7pLUXc1XIj5DkN
joEKUVUq4vD3Ma1CBjzMff9IuIc4J4Scs5GB7rBuauUQYunO0LwSBhx/8ezk
mVgD0ea5zmCYgc9arul/I0Sc892/PsBC4e9LXiRSiP1q/8zZxYLRCGnYYI5Y
uZROP8/Csp1ZJ6gJiHuHd0c2sHCuOOyyWQ9an/vK2fkxipsPRBVXI/YTpDY9
Qef3vETqmoW4P5V0bWGh9+37VbbRiJWqQc8yFuTHY4P+Wo7425GBm4ks3EqJ
DN3wFWLidHeAhIWtqWTwDnvEm52vLjBkQX9XvcLcDvGUyL6AagZCHsZ8KJin
+/5ZfmYsA1FBTm+VuvUKvzgsckb9edulavAH3ffHP3upoeFE2Hn3TWWIaxcP
r6+m4dvrXp8vfIc4djORkEVD561XiTMWoPwUzRWyfTQoU+uO9/ysq5df5ax4
VP+wVclbexBzL3gFJ9HgddDXxdeVD8QVHt/0VxrW1Gg2T1Ug1nYfbWlG65uO
eiTfR5xhm2VizIDTh9UbjY1t0PqXzpT4MLBw9Gv75W6I+x86vzvGgHvOd71P
VyMWXZnV2clAuoQpNYpBzMkblpAsHGlKH3wQh1jK3eu9loWiovXWpC6u7M9z
y2JB0X2hoSAM8ZQHfN4tFlp3TNSeFSN2GNmb9oiFQ5Q4dqIQcZdsgRuaJ7d3
On3h4/iA6vJ+TTsf/z8/SmMQcJmP19dwfOylWXz8fVlQRmeHLt+x/W2zCzf8
Yg8f7z+irNn7rS4+lt/t1Wkm3Gw+zr9i3JWGouqP9WnUz05Vqz/WL7+XqJA7
2OD65rpPPPJal+9Y/StilHVKlQ0+H/pkjvyQqQCf37IIl7WmEQJ8vtm207a/
uCHA589zvvbsKofE/dF1wL8qZTGJ++eIqM7dMIHE/cVJv2fkW0Ti/rPgKsZL
b5O4P6O3zIp50kji/uXIOs7sayBxf4P86MljNSTu/7T1+wttdOuNzQdv0oSc
hwdIPD+TTCQFqjASz5ey59MkPzcSz5/UP0vcbUri+byQGLam7b0Az++QXseg
/RMBnu8V8y7O2N4mwPPfx3oNnWoXYH14EHrd+nGvAOtH2gGztjx9EuvL/Cal
4w9OJNYf74yYVveNJNanU0Mar+HfSKxftOueJNEHEutbl3LycKVEiPUv6Ihl
aWSOEOtjPscpU6UWYv082PnP6DqgsL7m75zjPieRwvpbqz6x6adqCuvzM8WP
12X9FNZvHm8k0H2qCOv7YfkT/UIbEdZ/oaJ3XyMlwv6wiBFMVVmIsH/03atb
42Mkwv7iVBGibX1JYf/hxwTr+ddR2J9cvpZZ6eVR2L/ip5vPkMVR2N+kg/Xe
5Sso7H/XxfqPAzwo7I9Lb74e6HGgsH9u8DS8dJqlsL/aeDg3z3ChsP8mbmmP
Uy+hsD+rnonL2K0U9u+6kibJvwUU9ne7iNCUyKcU9n8zy2jtPgcRvh+Yjpgu
WxIvwveHysHGF0lNIny/qFILhtqFtvj+MfvUpr7aaFt8PznUkfmnRRXisfvL
9Am6Nw3/AVkSf9s=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {15.145199999999999`, 9.5}, {-1, 0}], 
      LineBox[CompressedData["
1:eJxFlgtUTFsYx2fppUIP7jlzzszUmUaTvErIrdDXIK3eRhLllUpXT3TLa1B6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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {4.8548, 9.5}, {1, 0}], 
      LineBox[{{6.4999999999976925`, 6.}, {13.49999999999251, 6.}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {10., 5.3048}, {0, 1}], 
      {PointSize[0.04], PointBox[{13.5, 13.}], PointBox[{6.5, 6.}], 
       PointBox[{6.5, 13.}], PointBox[{13.5, 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T1", " ", "P1", " ", "N1"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {24., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[RightArrow]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {37.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {42., 69.96}, {0, 0}]},
  AspectRatio->1.0999999999999999`,
  PlotRange->{{0, 66}, {0, 72.6}}]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.691136115423417*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.691136115437353*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"creating amplitudes at level(s) \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "Particles", "}"}]}],
  SequenceForm["creating amplitudes at level(s) ", {FeynArts`Particles}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.691136115446863*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6911361154562883`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"in total: \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["in total: ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.691136115465547*^9}],

Cell[BoxData["\<\"\\npreparing FORM code in /Users/BAI/fc-amp-1.frm\"\>"], \
"Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.691136115474794*^9}],

Cell[BoxData["\<\"running FORM... \"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6911361154840193`*^9}],

Cell[BoxData["\<\"ok\\n\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6911361177718353`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], 
  RowBox[{
   SuperscriptBox["Kappa", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M", "2"], "-", "U"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["Finite", "32"], "+", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         RowBox[{"B0i", "[", 
          RowBox[{"bb0", ",", 
           SuperscriptBox["M", "2"], ",", "0", ",", 
           SuperscriptBox["M", "2"]}], "]"}]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["M", "6"]}], "+", 
         RowBox[{
          SuperscriptBox["M", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"S", "-", 
            RowBox[{"5", " ", "U"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["U", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "S"}], "+", "U"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "2"], "-", "U"}], ")"}]}], " ", 
             RowBox[{"(", 
              RowBox[{"S", "-", "U"}], ")"}]}], "+", 
            RowBox[{"2", " ", "S", " ", "U"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "16"], " ", 
          RowBox[{"B0i", "[", 
           RowBox[{"bb0", ",", 
            SuperscriptBox["M", "2"], ",", "0", ",", 
            SuperscriptBox["M", "2"]}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "16"], " ", 
          RowBox[{"B0i", "[", 
           RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], ")"}]}], 
      
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["M", "2"]}], "+", "T"}]], "-", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["M", "4"], " ", "T"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "4"], " ", "U"}], "+", 
        RowBox[{
         SuperscriptBox["M", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"S", "-", "U"}], ")"}], " ", "U"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "6"], "+", 
           RowBox[{"S", " ", 
            SuperscriptBox["U", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["M", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "S"}], "+", "U"}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["M", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"S", "+", 
              RowBox[{"3", " ", "U"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"C0i", "[", 
       RowBox[{"cc0", ",", "T", ",", 
        SuperscriptBox["M", "2"], ",", 
        SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
        SuperscriptBox["M", "2"]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["M", "2"], "-", "U"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["M", "4"], " ", "T"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["M", "4"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["M", "2"]}], "-", "T", "-", 
                  RowBox[{"2", " ", "U"}]}], ")"}], " ", "U"}]}], ")"}]}], 
            "+", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "4"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["M", "2"]}], "-", "T", "-", 
                   RowBox[{"2", " ", "U"}]}], ")"}], " ", "U"}]}], ")"}], 
              "2"], "T"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "32"], " ", 
             RowBox[{"B0i", "[", 
              RowBox[{"bb0", ",", "0", ",", "0", ",", "0"}], "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "32"], " ", 
             RowBox[{"B0i", "[", 
              RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], 
           ")"}]}], 
         RowBox[{
          SuperscriptBox["M", "4"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["M", "2"]}], "+", "T"}], ")"}], " ", "U"}], "+", 
          
          SuperscriptBox["U", "2"]}]], "-", 
        FractionBox[
         RowBox[{"T", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "4"], "+", 
            RowBox[{
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"S", "-", "U"}], ")"}]}], "-", 
            RowBox[{"S", " ", "U"}]}], ")"}], " ", 
          RowBox[{"C0i", "[", 
           RowBox[{"cc0", ",", "T", ",", 
            SuperscriptBox["M", "2"], ",", 
            SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
            SuperscriptBox["M", "2"]}], "]"}]}], 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["M", "2"]}], "+", "T"}], ")"}]}]]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"32", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "4"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["M", "2"]}], "+", "T"}], ")"}], " ", "U"}], "+", 
           SuperscriptBox["U", "2"]}], ")"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "2"], "-", "U"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["M", "4"], " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "4"], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "-", "T", "-", "U"}], ")"}], 
                  " ", "U"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "8"]}], "+", 
                 RowBox[{
                  SuperscriptBox["U", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"7", " ", "T", " ", "U"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["U", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", "T"}], "+", 
                    RowBox[{"8", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"U", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"16", " ", 
                    SuperscriptBox["M", "6"]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", "T"}], "+", 
                    RowBox[{"24", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["M", "8"], " ", "T"}], "+", 
              RowBox[{
               SuperscriptBox["U", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["S", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "S"}], "-", "T", "-", "U"}], ")"}], " ",
                   "U"}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["T", "2"], " ", 
                  SuperscriptBox["U", "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["U", "4"]}]}], ")"}]}], "-", 
              RowBox[{"U", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "T"}], "-", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"2", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "T"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "S"}], "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"C0i", "[", 
          RowBox[{"cc0", ",", "0", ",", 
           SuperscriptBox["M", "2"], ",", "U", ",", "0", ",", "0", ",", 
           SuperscriptBox["M", "2"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", "U"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["M", "12"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "10"]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "-", "T", "-", 
                    RowBox[{"6", " ", "U"}]}], ")"}]}]}], ")"}], " ", "U"}], 
              "-", 
              RowBox[{
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["T", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "4"], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "-", "T", "-", "U"}], ")"}], 
                  " ", "U"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["U", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["T", "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["T", "2"], " ", "U"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "-", "T"}], ")"}], " ", 
                  SuperscriptBox["U", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["T", "2"], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "-", "T"}], ")"}], " ", "U"}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["U", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["M", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "-", "T", "-", "U"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"2", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "S"}], "+", 
                    RowBox[{"6", " ", "T"}], "+", "U"}], ")"}]}]}], ")"}]}]}],
                 ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"], " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "10"], "-", 
              RowBox[{
               SuperscriptBox["U", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["S", "2"], "+", 
                 RowBox[{"U", " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "+", "T", "+", "U"}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"U", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["M", "8"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"T", "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["U", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "-", 
                    RowBox[{"5", " ", "T"}], "-", 
                    RowBox[{"9", " ", "U"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "S"}], "+", 
                    RowBox[{"4", " ", "T"}], "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"C0i", "[", 
          RowBox[{
          "cc0", ",", "0", ",", "T", ",", "0", ",", "0", ",", "0", ",", "0"}],
           "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", "U"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["M", "10"], " ", "U"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "12"], "+", 
                 RowBox[{
                  SuperscriptBox["M", "8"], " ", "U", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "T"}], "+", 
                    RowBox[{"15", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["U", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["T", "3"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["T", "2"], " ", "U"}], "+", 
                 RowBox[{"T", " ", 
                  SuperscriptBox["U", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["U", "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["T", "2"], "-", 
                    RowBox[{"7", " ", "T", " ", "U"}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["U", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["M", "6"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"13", " ", "T"}], "+", 
                    RowBox[{"40", " ", "U"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"15", " ", "T", " ", "U"}], "+", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["M", "4"], " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["M", "6"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"T", "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["M", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", "U"}]}], ")"}]}], "-", 
                 RowBox[{"U", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"2", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["M", "12"]}], "-", 
              RowBox[{
               SuperscriptBox["M", "10"], " ", 
               RowBox[{"(", 
                RowBox[{"T", "+", 
                 RowBox[{"24", " ", "U"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["U", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "U", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}], "2"]}], "+", 
                 RowBox[{"T", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"S", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "U", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["M", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{"T", "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["M", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"18", " ", "T", " ", "U"}], "+", 
                    RowBox[{"40", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["U", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"60", " ", 
                    SuperscriptBox["U", "2"]}], "+", 
                    RowBox[{"T", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "S"}], "+", 
                    RowBox[{"51", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["T", "3"], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["U", "3"]}], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"T", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "S"}], "+", 
                    RowBox[{"33", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"C0i", "[", 
          RowBox[{"cc0", ",", "T", ",", 
           SuperscriptBox["M", "2"], ",", 
           SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
           SuperscriptBox["M", "2"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "2"], "-", "U"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["M", "12"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "10"]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "-", "T", "-", 
                    RowBox[{"6", " ", "U"}]}], ")"}]}]}], ")"}], " ", "U"}], 
              "-", 
              RowBox[{
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["T", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "4"], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "-", "T", "-", "U"}], ")"}], 
                  " ", "U"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["U", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["T", "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["T", "2"], " ", "U"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "-", "T"}], ")"}], " ", 
                  SuperscriptBox["U", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["T", "2"], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "-", "T"}], ")"}], " ", "U"}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["U", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["M", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "-", "T", "-", "U"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"2", " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "S"}], "+", 
                    RowBox[{"6", " ", "T"}], "+", "U"}], ")"}]}]}], ")"}]}]}],
                 ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"], " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "12"], "+", 
              RowBox[{
               SuperscriptBox["U", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["S", "2"], "+", 
                 RowBox[{"U", " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "+", "T", "+", "U"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["U", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["T", "2"], "+", 
                 RowBox[{"U", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "S"}], "+", 
                    RowBox[{"11", " ", "T"}], "+", 
                    RowBox[{"14", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"U", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["M", "10"]}], "-", 
                 RowBox[{
                  SuperscriptBox["M", "8"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "T"}], "+", 
                    RowBox[{"15", " ", "U"}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["M", "6"], " ", 
                  SuperscriptBox["U", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "T"}], "+", 
                    RowBox[{"9", " ", "U"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["U", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"D0i", "[", 
          RowBox[{"dd0", ",", "0", ",", "T", ",", 
           SuperscriptBox["M", "2"], ",", "U", ",", "0", ",", 
           SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", "0", ",", 
           SuperscriptBox["M", "2"]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["M", "4"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["M", "2"]}], "+", "T"}], ")"}], " ", "U"}], "+", 
        SuperscriptBox["U", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "16"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "2"], "-", "U"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["M", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "4"], "-", 
              RowBox[{"S", " ", "U"}]}], ")"}]}], "-", 
           RowBox[{"T", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "4"], "+", 
              SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"C0i", "[", 
          RowBox[{"cc0", ",", "0", ",", 
           SuperscriptBox["M", "2"], ",", "U", ",", "0", ",", "0", ",", 
           SuperscriptBox["M", "2"]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["M", "2"]}], "+", "U"}], ")"}], "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "32"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["M", "2"], "-", "U"}], ")"}], "3"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", "T"}], "+", 
                 RowBox[{"U", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", "T"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "S"}], "+", "T"}], ")"}], " ", "U"}]}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"B0i", "[", 
                RowBox[{"bb0", ",", "0", ",", "0", ",", "0"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["M", "2"], "-", "U"}], ")"}], "2"], " ", 
                  "U", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["M", "6"]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "S"}], "+", "T", "-", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}]}], ")"}], " ", "U"}], 
                    "-", 
                    RowBox[{
                    SuperscriptBox["U", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", "T"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "S"}], "+", "T"}], ")"}], " ", "U"}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "8"]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "6"], " ", "T"}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "S"}], "-", "T"}], ")"}], " ", "U"}], 
                    "+", 
                    RowBox[{
                    SuperscriptBox["U", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["S", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", "T"}], "-", 
                    RowBox[{"T", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "T"}], "+", "U"}], ")"}]}]}], ")"}]}]}],
                    ")"}]}]}], ")"}], " ", 
               RowBox[{"B0i", "[", 
                RowBox[{"bb0", ",", 
                 SuperscriptBox["M", "2"], ",", "0", ",", 
                 SuperscriptBox["M", "2"]}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "16"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["M", "2"], "-", "U"}], ")"}], "2"], " ", "U",
                " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "4"], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "-", "T", "-", "U"}], ")"}], 
                  " ", "U"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["M", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "8"], "-", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "S"}], "+", "T"}], ")"}], " ", "U"}], 
                 "+", 
                 RowBox[{
                  SuperscriptBox["U", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", "T"}], "-", 
                    RowBox[{"T", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "2"], "-", "U"}], ")"}], " ", 
               SuperscriptBox["U", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "6"], "-", 
                 RowBox[{
                  SuperscriptBox["U", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"T", "+", "U"}], ")"}]}], "-", 
                 RowBox[{"U", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["M", "4"]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "S"}], "+", 
                    RowBox[{"3", " ", "T"}], "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"B0i", "[", 
             RowBox[{"bb0", ",", "U", ",", "0", ",", 
              SuperscriptBox["M", "2"]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", "32"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "2"], "-", "U"}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["M", "4"], " ", "T"}], "+", 
              RowBox[{"U", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox["M", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "2"], " ", "T"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "S"}], "+", "T"}], ")"}], " ", "U"}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"C0i", "[", 
             RowBox[{"cc0", ",", "0", ",", 
              SuperscriptBox["M", "2"], ",", "U", ",", "0", ",", "0", ",", 
              SuperscriptBox["M", "2"]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "32"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["M", "2"]}], "+", "T"}]], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"T", " ", 
                 SuperscriptBox["U", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"T", "+", 
                   RowBox[{"2", " ", "U"}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["M", "6"], " ", "U", " ", 
                 RowBox[{"(", 
                  RowBox[{"S", "+", 
                   RowBox[{"5", " ", "U"}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["M", "10"], "+", 
                   RowBox[{
                    SuperscriptBox["M", "8"], " ", "U"}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["M", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", 
                    SuperscriptBox["M", "6"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"8", " ", "U"}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["U", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "T"}], "+", 
                    RowBox[{"10", " ", "U"}]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "S"}], "-", 
                    RowBox[{"4", " ", "T"}], "-", 
                    RowBox[{"7", " ", "U"}]}], ")"}], " ", "U"}]}], ")"}]}], 
                   "-", 
                   RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "S"}], "+", 
                    RowBox[{"2", " ", "T"}], "+", "U"}], ")"}]}]}], ")"}]}]}],
                   ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["M", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["U", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "S"}], "-", 
                    RowBox[{"8", " ", "T"}], "-", 
                    RowBox[{"7", " ", "U"}]}], ")"}], " ", "U"}]}], ")"}]}], 
                   "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["U", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "-", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "T"}], "+", "U"}], ")"}]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["M", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "-", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "4"], " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "T", "+", 
                    RowBox[{"7", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "T"}], "+", 
                    RowBox[{"7", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"B0i", "[", 
               RowBox[{"bb0", ",", 
                SuperscriptBox["M", "2"], ",", "0", ",", 
                SuperscriptBox["M", "2"]}], "]"}]}]}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", "U"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"], " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "4"], "-", 
                 RowBox[{"S", " ", "U"}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["T", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "4"], "+", 
                 SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"C0i", "[", 
             RowBox[{
             "cc0", ",", "0", ",", "T", ",", "0", ",", "0", ",", "0", ",", 
              "0"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "10"], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["M", "8"], " ", "U"}], "-", 
              RowBox[{
               SuperscriptBox["M", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "T"}], "-", 
                 RowBox[{"2", " ", "U"}]}], ")"}], " ", 
               SuperscriptBox["U", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["M", "6"], " ", "U", " ", 
               RowBox[{"(", 
                RowBox[{"T", "+", 
                 RowBox[{"2", " ", "U"}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["M", "4"], " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "4"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "S"}], "-", "T", "-", 
                    RowBox[{"2", " ", "U"}]}], ")"}], " ", "U"}], "-", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"T", "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["U", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["U", "2"], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"T", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["M", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["M", "8"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["M", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"T", "+", 
                    RowBox[{"8", " ", "U"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["U", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"7", " ", "T", " ", "U"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["U", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", "T", " ", "U"}], "+", 
                    RowBox[{"2", " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["T", "2"], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"U", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["M", "4"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "S"}], "-", 
                    RowBox[{"11", " ", "T"}], "-", 
                    RowBox[{"28", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "S", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", "T"}], "+", 
                    RowBox[{"16", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"C0i", "[", 
             RowBox[{"cc0", ",", "T", ",", 
              SuperscriptBox["M", "2"], ",", 
              SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
              SuperscriptBox["M", "2"]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["M", "2"]}], "+", "T"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"T", " ", 
                  SuperscriptBox["U", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"T", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "6"], " ", "U", " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "+", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["M", "10"], "+", 
                    RowBox[{
                    SuperscriptBox["M", "8"], " ", "U"}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["M", "6"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"8", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["U", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "T"}], "+", 
                    RowBox[{"10", " ", "U"}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "S"}], "-", 
                    RowBox[{"4", " ", "T"}], "-", 
                    RowBox[{"7", " ", "U"}]}], ")"}], " ", "U"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "S"}], "+", 
                    RowBox[{"2", " ", "T"}], "+", "U"}], ")"}]}]}], ")"}]}]}],
                    ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["U", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "S"}], "-", 
                    RowBox[{"8", " ", "T"}], "-", 
                    RowBox[{"7", " ", "U"}]}], ")"}], " ", "U"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["U", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "-", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "T"}], "+", "U"}], ")"}]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["M", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "-", 
                    RowBox[{"5", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "4"], " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "T", "+", 
                    RowBox[{"7", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", "U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    RowBox[{"U", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "T"}], "+", 
                    RowBox[{"7", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"B0i", "[", 
                RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["M", "12"]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "10"], " ", 
                  RowBox[{"(", 
                   RowBox[{"T", "-", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "4"], " ", 
                  SuperscriptBox["U", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    SuperscriptBox["T", "2"], "+", 
                    RowBox[{"4", " ", "T", " ", "U"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["U", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"U", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["M", "8"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "S"}], "-", "T", "-", 
                    RowBox[{"4", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["T", "2"], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", 
                    RowBox[{"2", " ", "T"}], "-", "U"}], ")"}], " ", "U"}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["U", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"T", " ", "U"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["S", "2"], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"T", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["U", "5"], "+", 
                    RowBox[{
                    SuperscriptBox["M", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "6"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"S", "+", "T"}], ")"}], " ", "U"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "S"}], "-", "T"}], ")"}], " ", 
                    SuperscriptBox["U", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["M", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["M", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "-", 
                    RowBox[{"16", " ", "U"}]}], ")"}], " ", "U"}], "-", 
                    RowBox[{"T", " ", 
                    SuperscriptBox["U", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", 
                    RowBox[{"8", " ", "U"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["U", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", "T"}], "+", 
                    RowBox[{"8", " ", "U"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"C0i", "[", 
                RowBox[{"cc0", ",", "T", ",", 
                 SuperscriptBox["M", "2"], ",", 
                 SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
                 SuperscriptBox["M", "2"]}], "]"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M", "2"], "-", "U"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"], " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "4"], "-", 
                 RowBox[{"S", " ", "U"}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["T", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "4"], "+", 
                 SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"D0i", "[", 
             RowBox[{"dd0", ",", "0", ",", "T", ",", 
              SuperscriptBox["M", "2"], ",", "U", ",", "0", ",", 
              SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", "0", ",", 
              SuperscriptBox["M", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.688981674382494*^9, 3.691136118082982*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[" T7P1N9", "Subsubsection",
 CellChangeTimes->{{3.688866645501783*^9, 3.688866656743401*^9}, {
  3.6889782036556787`*^9, 3.688978216303604*^9}, {3.688978912346924*^9, 
  3.688978914585269*^9}, {3.68897950936277*^9, 3.688979511353593*^9}, {
  3.688979918166624*^9, 3.68897992063048*^9}, {3.688980019424904*^9, 
  3.688980025508727*^9}, {3.688980352782112*^9, 3.688980359277082*^9}, {
  3.688981570601178*^9, 3.6889815753735456`*^9}, {3.688982228961071*^9, 
  3.688982232639678*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearProcess", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhiT7P1N9", "=", 
   RowBox[{
    RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhi", "[", 
     RowBox[{"[", "0", "]"}], "]"}], "[", 
    RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhi", "[", 
     RowBox[{"[", "7", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Paint", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT7P1N9", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT7P1N9", "=", 
   RowBox[{
    RowBox[{"CalcFeynAmp", "[", 
     RowBox[{
      RowBox[{
      "CreateFeynAmp", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT7P1N9", "]"}], ",", 
      
      RowBox[{"Invariants", "\[Rule]", "True"}], ",", 
      RowBox[{"OnShell", "\[Rule]", "True"}], ",", 
      RowBox[{"PaVeReduce", "\[Rule]", "True"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT7P1N9", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT7P1N9", "//.", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Subexpr", "[", "]"}], ",", 
       RowBox[{"Abbr", "[", "]"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Den", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       FractionBox["1", 
        RowBox[{"a", "-", "b"}]]}], ",", 
      RowBox[{"gc1", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc2", "\[Rule]", 
       RowBox[{"Kappa", "/", "2"}]}], ",", 
      RowBox[{"gc3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc4", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}], ",", 
      RowBox[{"gc5", "\[Rule]", 
       RowBox[{
        RowBox[{"Kappa", "^", "2"}], "/", "4"}]}], ",", 
      RowBox[{"gc6", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "4"}]}], ",", 
      RowBox[{"gc7", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "8"}]}], ",", 
      RowBox[{"gc8", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IGram", "[", "d_", "]"}], "\[RuleDelayed]", " ", 
     FractionBox["1", "d"]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.6887872207349977`*^9, 3.6887872210694637`*^9}, {
   3.688787289907342*^9, 3.688787296115308*^9}, {3.688787344021329*^9, 
   3.688787349748384*^9}, {3.688790684293806*^9, 3.688790697035697*^9}, {
   3.688792511171082*^9, 3.688792524945804*^9}, {3.688792652438147*^9, 
   3.688792659018752*^9}, {3.688798132547937*^9, 3.688798142601996*^9}, {
   3.688799051733514*^9, 3.6887990625861797`*^9}, {3.688812037755932*^9, 
   3.688812066781892*^9}, {3.688812119758584*^9, 3.688812139423826*^9}, {
   3.688812181509734*^9, 3.688812193482609*^9}, {3.688814137210577*^9, 
   3.688814151582747*^9}, {3.688814222400028*^9, 3.688814237098874*^9}, {
   3.688814311654196*^9, 3.688814408014648*^9}, {3.688814454549848*^9, 
   3.68881446719128*^9}, {3.6888145154821157`*^9, 3.688814527823936*^9}, 
   3.688866329034131*^9, {3.688866387786141*^9, 3.688866461064178*^9}, {
   3.688866511527124*^9, 3.688866588211166*^9}, 3.6888666233687887`*^9, {
   3.688867028374892*^9, 3.688867040808344*^9}, {3.68897820008838*^9, 
   3.688978364481093*^9}, {3.688978795419815*^9, 3.688978798372903*^9}, {
   3.6889789228756323`*^9, 3.688978953425848*^9}, {3.6889795143044863`*^9, 
   3.68897954738717*^9}, {3.688979632566256*^9, 3.688979676079933*^9}, {
   3.6889799255561132`*^9, 3.688979991346417*^9}, 3.688980042038742*^9, {
   3.6889800945034018`*^9, 3.688980111749695*^9}, {3.688980376793194*^9, 
   3.688980393901322*^9}, {3.688980452516757*^9, 3.68898047694063*^9}, {
   3.6889816052883053`*^9, 3.688981666150587*^9}, {3.6889822397632504`*^9, 
   3.688982287200676*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 diagram"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.691136132683951*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{6.139089236967266*^-12, 15.}, {10.000000000002046`, 
        14.000000000003638`}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.1293548347273, 15.18874834727298}, \
{0, -1}], 
      LineBox[{{-7.503331289626658*^-12, 5.000000000003638}, {
       9.999999999988404, 6.}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.129354834727299, 4.811251652727014}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000002956`, 15.}, {10.000000000002956`, 14.}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.8706451652727, 15.18874834727298}, \
{0, -1}], 
      LineBox[{{19.999999999997726`, 4.999999999996362}, {9.999999999997726, 
       5.999999999996362}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.870645165272702`, 4.811251652727014}, \
{0, 1}], LineBox[CompressedData["
1:eJxFlwtYTOsexrtTIqLdmGZmzVozTTNTdFGHIr1SobaUrSJ0k0gkpGRL5RZy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       "]], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.8548000000000044`, 9.999999999999995}, \
{1, 0}], LineBox[CompressedData["
1:eJxFlwlUTXsbxhukIoWk4zSceZ+9d+fToBCph5tQV1RSSJKMKUOUuTKEGxoM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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.145199999999996`, 9.999999999999995}, \
{-1, 0}], 
      {PointSize[0.04], PointBox[{10., 13.99999999999999}], 
       PointBox[{10., 6.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T1", " ", "P1", " ", "N1"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {24., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[RightArrow]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {37.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {42., 69.96}, {0, 0}]},
  AspectRatio->1.0999999999999999`,
  PlotRange->{{0, 66}, {0, 72.6}}]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.691136132694419*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.691136132707919*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"creating amplitudes at level(s) \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "Particles", "}"}]}],
  SequenceForm["creating amplitudes at level(s) ", {FeynArts`Particles}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.691136132718017*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.691136132729374*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"in total: \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["in total: ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.691136132741881*^9}],

Cell[BoxData["\<\"\\npreparing FORM code in /Users/BAI/fc-amp-1.frm\"\>"], \
"Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.691136132751474*^9}],

Cell[BoxData["\<\"running FORM... \"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.69113613276122*^9}],

Cell[BoxData["\<\"ok\\n\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.691136132827425*^9}]
}, Open  ]],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["Kappa", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "32"], " ", "Finite", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["M", "2"], " ", "U"}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "4"], "+", 
           RowBox[{"T", " ", "U"}], "+", 
           SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["M", "4"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"T", "+", 
           RowBox[{"2", " ", "U"}]}], ")"}], "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["M", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"T", "+", 
           RowBox[{"4", " ", "U"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"B0i", "[", 
       RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], ")"}]}], 
  RowBox[{"16", " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",
 CellChangeTimes->{3.688982291101502*^9, 3.691136132837255*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[" T8P1N10", "Subsubsection",
 CellChangeTimes->{{3.688866645501783*^9, 3.688866656743401*^9}, {
  3.6889782036556787`*^9, 3.688978216303604*^9}, {3.688978912346924*^9, 
  3.688978914585269*^9}, {3.68897950936277*^9, 3.688979511353593*^9}, {
  3.688979918166624*^9, 3.68897992063048*^9}, {3.688980019424904*^9, 
  3.688980025508727*^9}, {3.688980352782112*^9, 3.688980359277082*^9}, {
  3.688981570601178*^9, 3.6889815753735456`*^9}, {3.688982228961071*^9, 
  3.688982232639678*^9}, {3.68898240238245*^9, 3.6889824104773293`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearProcess", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhiT8P1N10", "=", 
   RowBox[{
    RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhi", "[", 
     RowBox[{"[", "0", "]"}], "]"}], "[", 
    RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhi", "[", 
     RowBox[{"[", "8", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Paint", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT8P1N10", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT8P1N10", "=", 
   RowBox[{
    RowBox[{"CalcFeynAmp", "[", 
     RowBox[{
      RowBox[{
      "CreateFeynAmp", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT8P1N10", "]"}], ",", 
      RowBox[{"Invariants", "\[Rule]", "True"}], ",", 
      RowBox[{"OnShell", "\[Rule]", "True"}], ",", 
      RowBox[{"PaVeReduce", "\[Rule]", "True"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT8P1N10", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT8P1N10", "//.", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Subexpr", "[", "]"}], ",", 
       RowBox[{"Abbr", "[", "]"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Den", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       FractionBox["1", 
        RowBox[{"a", "-", "b"}]]}], ",", 
      RowBox[{"gc1", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc2", "\[Rule]", 
       RowBox[{"Kappa", "/", "2"}]}], ",", 
      RowBox[{"gc3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc4", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}], ",", 
      RowBox[{"gc5", "\[Rule]", 
       RowBox[{
        RowBox[{"Kappa", "^", "2"}], "/", "4"}]}], ",", 
      RowBox[{"gc6", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "4"}]}], ",", 
      RowBox[{"gc7", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "8"}]}], ",", 
      RowBox[{"gc8", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IGram", "[", "d_", "]"}], "\[RuleDelayed]", " ", 
     FractionBox["1", "d"]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.6887872207349977`*^9, 3.6887872210694637`*^9}, {
   3.688787289907342*^9, 3.688787296115308*^9}, {3.688787344021329*^9, 
   3.688787349748384*^9}, {3.688790684293806*^9, 3.688790697035697*^9}, {
   3.688792511171082*^9, 3.688792524945804*^9}, {3.688792652438147*^9, 
   3.688792659018752*^9}, {3.688798132547937*^9, 3.688798142601996*^9}, {
   3.688799051733514*^9, 3.6887990625861797`*^9}, {3.688812037755932*^9, 
   3.688812066781892*^9}, {3.688812119758584*^9, 3.688812139423826*^9}, {
   3.688812181509734*^9, 3.688812193482609*^9}, {3.688814137210577*^9, 
   3.688814151582747*^9}, {3.688814222400028*^9, 3.688814237098874*^9}, {
   3.688814311654196*^9, 3.688814408014648*^9}, {3.688814454549848*^9, 
   3.68881446719128*^9}, {3.6888145154821157`*^9, 3.688814527823936*^9}, 
   3.688866329034131*^9, {3.688866387786141*^9, 3.688866461064178*^9}, {
   3.688866511527124*^9, 3.688866588211166*^9}, 3.6888666233687887`*^9, {
   3.688867028374892*^9, 3.688867040808344*^9}, {3.68897820008838*^9, 
   3.688978364481093*^9}, {3.688978795419815*^9, 3.688978798372903*^9}, {
   3.6889789228756323`*^9, 3.688978953425848*^9}, {3.6889795143044863`*^9, 
   3.68897954738717*^9}, {3.688979632566256*^9, 3.688979676079933*^9}, {
   3.6889799255561132`*^9, 3.688979991346417*^9}, 3.688980042038742*^9, {
   3.6889800945034018`*^9, 3.688980111749695*^9}, {3.688980376793194*^9, 
   3.688980393901322*^9}, {3.688980452516757*^9, 3.68898047694063*^9}, {
   3.6889816052883053`*^9, 3.688981666150587*^9}, {3.6889822397632504`*^9, 
   3.688982287200676*^9}, {3.688982420399053*^9, 3.688982464123633*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 diagram"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.691136147146908*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-5.6843418860808015`*^-12, 15.}, {9.999999999987153, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 15.443578040541198`}, \
{0, -1}], LineBox[{{3.069544618483633*^-12, 5.}, {9.999999999995794, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 4.5564219594588025`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000010232`, 15.}, {10.000000000008527`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 15.443578040541198`}, \
{0, -1}], LineBox[{{20.000000000000796`, 5.}, {9.999999999998977, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 4.5564219594588025`}, \
{0, 1}], LineBox[CompressedData["
1:eJw9lA9MlHUYx99R4HmOvEWwJSjQ732l+72vIkiCNOXhGnEkit4OEcVAVAqV
jjmaWnn/2oyJjkNAUzlTGoYSkmR4WPinNQGVfwFGzQoPY2WKpxsHks6eW+15
t3e/ffbb731/z/f5fp/IfJNhs58gCKn4+tb/HhG2q3zrXBC+co4d62XQXB5W
++siZOsG9/BpBvHVeVPh7yNPwmCeg4HjjdndXhdyPaxOsjOoeJYTmilEgVB8
VhdiY5AcpzFNS0OO2Jj4aB+D6oS3f7vuQNZIIYY6Buk6l3PLIPKQqUDpZJA/
VqbtfulVEMB4ccrLYM3C6McvL0e21mRcU0TI1h/84eJHyAvmsFXvilAYPm4p
q0U+7h8w7QsRXHM2Gi+0IX+6Nyx5VITcK1tVj7uQd56/v4JJYFiatntbP3Lx
w4ZD6yR48buI0KZuZNWWD1v2SZCf27Pk2mXf/pf2qnMS6HTz7/IGZOHQKUuf
BMa8qTcPlCPrE2cucUuQHFFq9ytGjrhSFDIqwaKC6PH6Fciuc7/cviXBoMXw
3tV5yJq3yp9rl2DMdqHx4EzkSWNdYZ0EStCToAQv1q9aOmHbheeZ7kDVCHJp
ZAVPkeAdKWsg/WdkV06OUy3BUNPJT04OIXsuubNuiJCjVqxmN/KfcoywX4RT
6asMSRPI+jZBnyFCYP3ajlshvvrNeT3BqN/+qM0DgNwRFK4aYdCQMetBbIlP
72/l0FYGNZ7w9mNNyA6npu8wg3sp5qMFD331nd9j3sMgUL/jZmW8Fvmpd9zC
4Koa7WLV0v5Ea6l2W4eWzh/vsW06/AKn73vE4YQNKzn9f03zH5quMk73iy0d
OiJf4nR/c1FdPPuLU30jHWcaL6tkqj96xoDFNlsmfRRD9s7sKJn0kzz18tdz
ZdI381Fb0dYwmfTP9Xv+Xvt0mfrjrEwxFHo49W++vbFi8Y+c+pvZ1KvOOsup
/8vGd+x+Ws7JHwnf+LcWFXPyT1p/X/CgkZO/TtQu+P61JE7++yD79zsrYzj5
M/GnFnulwsm/irFqIiCWk78HvDUNKTpO/j/qVltL1nPKx8KuwteTP+aUnzh3
b8BoM6d88aiSmzF/c8of9KfmV3OZ8mnqPBEZZ5Ipv8tuP3BMtsiU73+CP79z
+plM+X/S546ZnqrQfDBaP/Mf3qvQ/DBsH1n/Sify//NlVqBvnQf/AtAoqJs=

       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {11.645199999999999`, 12.75}, {-1, 0}], 
      LineBox[CompressedData["
1:eJxFlgs4lPkex12KrVQozDAz3vedIeR0odVYbb7q2FCS0lJb6bgcauZUcjly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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {6.8548, 8.25}, {1, 0}], 
      LineBox[CompressedData["
1:eJxFlg00VOkfx61sKm0hwwwzXHfuy5DkZVfKyfyqVV5WSaTyGknhkJLKlj9K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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {13.145199999999999`, 8.25}, {-1, 0}], 
      {PointSize[0.04], PointBox[{10., 14.5}], PointBox[{10., 11.}], 
       PointBox[{10., 5.5}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T1", " ", "P1", " ", "N1"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {24., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[RightArrow]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {37.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {42., 69.96}, {0, 0}]},
  AspectRatio->1.0999999999999999`,
  PlotRange->{{0, 66}, {0, 72.6}}]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.691136147156745*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.691136147169359*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"creating amplitudes at level(s) \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "Particles", "}"}]}],
  SequenceForm["creating amplitudes at level(s) ", {FeynArts`Particles}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.691136147178734*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.691136147316524*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"in total: \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["in total: ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.691136147325797*^9}],

Cell[BoxData["\<\"\\npreparing FORM code in /Users/BAI/fc-amp-1.frm\"\>"], \
"Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.691136148204197*^9}],

Cell[BoxData["\<\"running FORM... \"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.691136148261014*^9}],

Cell[BoxData["\<\"ok\\n\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.691136170445879*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], 
  RowBox[{
   SuperscriptBox["Kappa", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "288"], " ", "Finite", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"13", " ", 
         SuperscriptBox["T", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["M", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"184", " ", "T"}], "-", 
           RowBox[{"20", " ", "U"}]}], ")"}]}], "+", 
        RowBox[{"20", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["M", "4"], "+", 
           RowBox[{"T", " ", "U"}], "+", 
           SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"T", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "3"]}], " ", 
         SuperscriptBox["M", "2"], " ", 
         RowBox[{"B0i", "[", 
          RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{
           FractionBox["1", "48"], " ", "Finite", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "19"}], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"T", "+", 
                RowBox[{"6", " ", "U"}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "4"], "+", 
                RowBox[{"T", " ", "U"}], "+", 
                SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", "48"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "T"}], "+", 
                RowBox[{"16", " ", "U"}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "4"], "+", 
                RowBox[{"T", " ", "U"}], "+", 
                SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"B0i", "[", 
            RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], "T"]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.688982291101502*^9, 3.688982491017931*^9, 
  3.691136170499921*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[" T9P1N11", "Subsubsection",
 CellChangeTimes->{{3.688866645501783*^9, 3.688866656743401*^9}, {
  3.6889782036556787`*^9, 3.688978216303604*^9}, {3.688978912346924*^9, 
  3.688978914585269*^9}, {3.68897950936277*^9, 3.688979511353593*^9}, {
  3.688979918166624*^9, 3.68897992063048*^9}, {3.688980019424904*^9, 
  3.688980025508727*^9}, {3.688980352782112*^9, 3.688980359277082*^9}, {
  3.688981570601178*^9, 3.6889815753735456`*^9}, {3.688982228961071*^9, 
  3.688982232639678*^9}, {3.68898240238245*^9, 3.6889824104773293`*^9}, {
  3.688982596501233*^9, 3.688982598677*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearProcess", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhiT9P1N11", "=", 
   RowBox[{
    RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhi", "[", 
     RowBox[{"[", "0", "]"}], "]"}], "[", 
    RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhi", "[", 
     RowBox[{"[", "9", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Paint", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT9P1N11", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT9P1N11", "=", 
   RowBox[{
    RowBox[{"CalcFeynAmp", "[", 
     RowBox[{
      RowBox[{
      "CreateFeynAmp", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT9P1N11", "]"}], ",", 
      RowBox[{"Invariants", "\[Rule]", "True"}], ",", 
      RowBox[{"OnShell", "\[Rule]", "True"}], ",", 
      RowBox[{"PaVeReduce", "\[Rule]", "True"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT9P1N11", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT9P1N11", "//.", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Subexpr", "[", "]"}], ",", 
       RowBox[{"Abbr", "[", "]"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Den", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       FractionBox["1", 
        RowBox[{"a", "-", "b"}]]}], ",", 
      RowBox[{"gc1", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc2", "\[Rule]", 
       RowBox[{"Kappa", "/", "2"}]}], ",", 
      RowBox[{"gc3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc4", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}], ",", 
      RowBox[{"gc5", "\[Rule]", 
       RowBox[{
        RowBox[{"Kappa", "^", "2"}], "/", "4"}]}], ",", 
      RowBox[{"gc6", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "4"}]}], ",", 
      RowBox[{"gc7", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "8"}]}], ",", 
      RowBox[{"gc8", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IGram", "[", "d_", "]"}], "\[RuleDelayed]", " ", 
     FractionBox["1", "d"]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.6887872207349977`*^9, 3.6887872210694637`*^9}, {
   3.688787289907342*^9, 3.688787296115308*^9}, {3.688787344021329*^9, 
   3.688787349748384*^9}, {3.688790684293806*^9, 3.688790697035697*^9}, {
   3.688792511171082*^9, 3.688792524945804*^9}, {3.688792652438147*^9, 
   3.688792659018752*^9}, {3.688798132547937*^9, 3.688798142601996*^9}, {
   3.688799051733514*^9, 3.6887990625861797`*^9}, {3.688812037755932*^9, 
   3.688812066781892*^9}, {3.688812119758584*^9, 3.688812139423826*^9}, {
   3.688812181509734*^9, 3.688812193482609*^9}, {3.688814137210577*^9, 
   3.688814151582747*^9}, {3.688814222400028*^9, 3.688814237098874*^9}, {
   3.688814311654196*^9, 3.688814408014648*^9}, {3.688814454549848*^9, 
   3.68881446719128*^9}, {3.6888145154821157`*^9, 3.688814527823936*^9}, 
   3.688866329034131*^9, {3.688866387786141*^9, 3.688866461064178*^9}, {
   3.688866511527124*^9, 3.688866588211166*^9}, 3.6888666233687887`*^9, {
   3.688867028374892*^9, 3.688867040808344*^9}, {3.68897820008838*^9, 
   3.688978364481093*^9}, {3.688978795419815*^9, 3.688978798372903*^9}, {
   3.6889789228756323`*^9, 3.688978953425848*^9}, {3.6889795143044863`*^9, 
   3.68897954738717*^9}, {3.688979632566256*^9, 3.688979676079933*^9}, {
   3.6889799255561132`*^9, 3.688979991346417*^9}, 3.688980042038742*^9, {
   3.6889800945034018`*^9, 3.688980111749695*^9}, {3.688980376793194*^9, 
   3.688980393901322*^9}, {3.688980452516757*^9, 3.68898047694063*^9}, {
   3.6889816052883053`*^9, 3.688981666150587*^9}, {3.6889822397632504`*^9, 
   3.688982287200676*^9}, {3.688982420399053*^9, 3.688982464123633*^9}, {
   3.6889826492804623`*^9, 3.688982685958126*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 diagram"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.691136194800994*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-5.6843418860808015`*^-12, 15.}, {9.999999999987153, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 15.443578040541198`}, \
{0, -1}], LineBox[{{3.069544618483633*^-12, 5.}, {9.999999999995794, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 4.5564219594588025`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000010232`, 15.}, {10.000000000008527`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 15.443578040541198`}, \
{0, -1}], LineBox[{{20.000000000000796`, 5.}, {9.999999999998977, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 4.5564219594588025`}, \
{0, 1}], LineBox[CompressedData["
1:eJw9lAtMU2cUx6+PGpiiqBF776XWfvebKOJrIAEX5UicdCI6RXmPSRGDYaxF
3IIh7dqNzAdu6YjMCCgrRdeiNsX3GGAxE8Y2nzx0DLETl1mC2Bg3gWHY17ic
m9yc/PLl3u88/v+j0mi35kzkOC6Ovb74+qEQNNUXCXDvaWZmLaPQmtH/PmlX
AWc8oVBup/Db19Uy9yHGfldDq7UURm49WuEfxzjlqt2lp6DlrI/rxucDZ97U
5DFQSJ7iNQ9fYuyuuh5QSCGvzaKK0DL29njOplG40BSnKQ9lvNB8rCOSQtjY
X2eyu5XAuU6vlflT2OGyBPyaw9iY7VzZIYG2qeOTz6Ywvv1Hr+OoBMta5nCe
hnnA7RgdGU6RwBm4Krm0hHHux/3NvASx+oXPAnYyPqCeVd9LQH8nXxaSytg8
fVtuLYFXXc3tFg3j4fKSdwsJxOdmleQZfOeJ+rx4AqU11sV1dsbc7iTjUgIp
MVP3/O5mfOW695qCgCPCOzqqZPm415R5eALWNMsch4axOv7NeRKBJC5dKqxl
7L2oG4sisLWgtPaum7Hf6bRv0gj0z5482ObP6h9u8TN8QaBnUnN+XjDjor6P
uhoI2CfYF59fwFhttWr+JuDMTi1KDWEcCApbuAQXgjs/NSkYyztvju+R4GGr
46zLj/GV2PHLTgn+6d6gXX+X3XfAVL18QIJNfzpXJhsYRw26XwZTqIj+RVUx
19fvdZ2P11PwfOgquPYtq0+nebZ0F4XoykntbykYu9X7TPso3FPPTLxvVjCe
6P+GkUJ5lE8vCjwP7xk6E6INxu9v7x+LvPFIxP+rLsV8tfoDEe/XeSL6cp4I
mF/j6s0/20wC5j9740Xz90sErC++vKbWMMRj/TWeZO7Vjzz2x5aeMCOhnsf+
dec7bMfO8djfJLGELmrjsf+x/74M0Q3yOJ/L9XvTlygFnN95crL3cLqA8931
U+bAluMCzj9jaIZM5hZQH/X9L76kShH1YzBmdG5PElFfzQ0nio+YRNRfWOXa
yMzjIurz8Jay0funRNRv28l7gc8rRdR36qxW295iEfXfkzUwHvSOiP6ozAk7
qB8R0D92Tebz8AoB/fVggTyxapGA/rN8p3u7q45Hf4YfaWw8quLRv8U75/dN
L5Ojv0NJQ2QdJ0f/yz9fVfW0YC7uh6KElhcxA0G4P/S7o9f9kM/4//3yYJov
BsF/l7O3uQ==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {8.354800000000001, 7.25}, {1, 0}], 
      LineBox[CompressedData["
1:eJxFlgs4lGkfxkUHpU/kkDZWzHuYd8bZhlLcaVGsJYfoQCJR5Niq7UuhpIMc
MqUwG9VmKskqki8iGpsolbWVzvqSw5Kk04pvvva5mOt6r7me971m3uf5/+//
7771AiLcg+Tl5OSOyi55csnJUfj6JWcILwvF2VWOFBq2f+oq1zNEY+K+CQ+y
KCQH9BdfNjOEC61hONxNIWjH1rAhE0OYRGXWTbKlkdJ2UdQ/yxB7JIf1j+yn
MeB0YKDgnQHS4zzH1TfSMPVqai2tNMCFxkumVcM0ptb0XGnfaoD7NUlPWV0G
xbfDW06bGOCaw7C5ryGD/WjOErcL8apVebmngEG2ODSiL0uIcYWxN1doMYhZ
cMJKdakQ4k7DxOLPNN62tc3OUBUCm570av1BY0+4JIxuE0BhpfWG6LM0Ws3T
NB8WCXC1sbjAL4HG5euDfs4HBPhhcLuc/Aoa1K2bH+/HChBkm3vskSUNhdQ4
+9pQAS7va+up0qbxrLq0ySBMgPFdXOj9yTSO6bZpK2wRYMbQTtGjEQq12k/u
3E8VwNrOMuE72TrPvSy28rwAq+dJFE0UaXTO2ub37QMB/HW0RewsGhWrvVsv
KQqhkn5uZaIVjVUWqYVHrYVQrdeicvxpLHPp3mAbLsRA65eI3Zk0Dh0tMr6S
K0S0oM9D2kyjcdvVos/XhFhmVr9pRJPBNXH3etXHQjgE82dIAxncrhPWFnQI
MT2qbSDrAgMH8za5gGdC/LTTXX+aPIv3IfVSO6kQiZJ1Az84sVheeEDSfVSI
ePdFzinJLAr8T4yX+AqhIB2qqyplcVMy+a6FhhBWWVv91O6ycBNUbPa+LsCK
f8986NTGItZ8+lSjGAGGrgQ23LzD4uqbri2/8ARYvLlz8c+XWITstXx69SGH
i9/YbPJNY3F39apnCTkcpII522x9WTiqzvgpLZjDbiV1F2uaRY+r7sVQWw67
Cjy913czmFCVeKNcnwNfbUNTjuw84l+ybxxU4eB7SPzEOIFB0trUJR2TOIgG
3B70LmOgGh1aUiZbj1zKNRmykNUnsf2g+TQOZe9r22/rM3C+9+rbSh0O17eH
UTazGGRpbGusMOOgoK7RsH82gy/KksogFw6Sexci9psxyH9f158WxkGs49pX
4cYgtCrw4JZUDvGs971lWxn0DPW+Ki/m8MYsTWNlEQPoO9q7NXNwNmpyD5ft
/+PByIDmTtnzfz1/e8VYdt7hW5EFn2TvO6U6cGcLizkxS5UShzgIxPlK8bUs
rD6ckf9PHwe13orQv5T4eJE95NZwh8N/bwQ6N7nw0XGu+s9jxznYvJ1nJt3F
x/Lxk35tCeRw0md78GAhH+dn9mjka3GI3Boeu6mWD7e4iPD063wkta+qrZHy
YZP/4MinCD4yNEcMBsr4GIjqnuypI7vvtEZdcogP/7yawr2yPn85lH29JoiP
z7btIcGZLE7Jded9EPDx9EyPgX0Ai4qSsIKAThZ5v9u87rNlESE1eq31KwuR
SFrRLJTdf/unZccaFqePrLVbSLHwoEp/FPJY+Ajrf/zAsNg8snK/VFafyXPP
DUaZsmjJm6KqU8XI9F/t6rWQxTep9qaauQzknFJjCjxZPJ10ZoFWMoNbJe/O
dqxn/+FWPIOR/392jD03dVHy1Do89vsvpVEpPmfH/l9SYlt8pmrs/YNS9ymp
t1i4k/2darH6TfHB2P69gnMqq9rGzrchdK69cQuLcnJ+X8uaGSrVY/XR9VK7
VyEeq9/4au2sI2HsaH3Fq208Yg3Z0fpPSVV/f/YFg12kP1V+TPDEdAYRpH+F
iekZEfOY0f66vVLr8uugsYD0/+TfH1cIc2m8JPqY4W7L9/eloU70oxOkcH6O
EQ0+0VedoteX71VoyBP9NaQUvYtToNFP9Fk2zjTNZyINJ6JfxY1pYmNNGn1E
31WPyyvOG9Oj+ldRUJ3p6Eojl8yHaGHuxuQoGgVkfnwnWytHyjgmT+ZLrt/b
LruERh2Zv+Cuneb2TTRKyXxeMJj53O4FPTq/C+K0Nza+oZFJ5rv3gMhlyUcZ
N8n8/5wTVaYlW7OEDwFrgiw29tFIIPz4tDDOwvExjSTCl+nFz5xF1fQof8p7
X++LPELjN8Ing7wTutvX0nAg/BLF/j4bNI3PhG820zSS1zyi4E34l9z418Cd
FAqWhI9Ff9jvkcyjIE/4ae793vBGF2+Urz7HVv3tfZyHHYS/Jz2ivdXX8RBN
+KyYZTW3ci4PqoTf5Y3UiFiXB3vCdyPrlvk+Wjx4EP7PD1A/3KvPQyTxB7Od
WDphAQ/9xD9C1i1tXhTIgwrxl9Ml6oeqM3hQJv5z/EaUx7o6HlYTf/o+T8It
/sCDL/EvzZc7858zFOYSf/M7t2SvnRsFdeJ/1u16RmwUBQXij/7PqPahZArl
xD91bZ3M7mVSCCD+OhSVWDFfRMGJ+O9D0+8msXspVBJ/dpg3Jf9iNIVxxL+5
xshOeikFG+LvmzO8Mx9SFHKI/0+lqKfhvTwMn/0nH6RcW1XfW8TDC5IfggJE
6SohPFSTfBFz1TgkQJuHVpI/XE0yhMtu66OE5JNBG7VF2kn6SCX55dYZM87J
Th+7Sb6ZWho91UdJH4Yk/8RQzqHKL/VG81F2fFKmwm09NJD8tEWs7OrQpAcP
kq/mJEzUcHyih+Gv4OJh3FeQ6eN/y0ADrA==
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {13.145199999999999`, 11.75}, {-1, 0}], 
      LineBox[CompressedData["
1:eJxFVgtUTVkfL3kLNRVZUufZ7dxbopJS9CsTySRFU3yIHsSNipj4qqHGI3KV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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {6.8548, 11.75}, {1, 0}], 
      {PointSize[0.04], PointBox[{10., 5.5}], PointBox[{10., 9.}], 
       PointBox[{10., 14.5}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T1", " ", "P1", " ", "N1"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {24., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[RightArrow]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {37.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {42., 69.96}, {0, 0}]},
  AspectRatio->1.0999999999999999`,
  PlotRange->{{0, 66}, {0, 72.6}}]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.691136194810884*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.691136194823354*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"creating amplitudes at level(s) \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "Particles", "}"}]}],
  SequenceForm["creating amplitudes at level(s) ", {FeynArts`Particles}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.6911361948326674`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.691136194974821*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"in total: \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["in total: ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.691136194982417*^9}],

Cell[BoxData["\<\"\\npreparing FORM code in /Users/BAI/fc-amp-1.frm\"\>"], \
"Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.6911361959154053`*^9}],

Cell[BoxData["\<\"running FORM... \"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.691136195993794*^9}],

Cell[BoxData["\<\"ok\\n\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.691136221251652*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{
    SuperscriptBox["Kappa", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "288"], " ", "Finite", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "430"}], " ", 
          SuperscriptBox["M", "2"], " ", "T"}], "+", 
         RowBox[{"17", " ", 
          SuperscriptBox["T", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", "T"}], "+", 
            RowBox[{"20", " ", "U"}]}], ")"}]}], "-", 
         RowBox[{"20", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "4"], "+", 
            RowBox[{"T", " ", "U"}], "+", 
            SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"T", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["7", "24"], " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"B0i", "[", 
           RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{
            FractionBox["1", "16"], " ", "Finite", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"20", " ", 
               SuperscriptBox["M", "4"]}], "-", 
              RowBox[{
               SuperscriptBox["M", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "S"}], "+", 
                 RowBox[{"27", " ", "T"}], "+", 
                 RowBox[{"34", " ", "U"}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{"U", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "S"}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{"T", "+", "U"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "48"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["M", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "T"}], "+", 
                 RowBox[{"8", " ", "U"}]}], ")"}]}], "-", 
              RowBox[{"16", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "4"], "+", 
                 RowBox[{"T", " ", "U"}], "+", 
                 SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"B0i", "[", 
             RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], "T"]}],
         ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.688982291101502*^9, 3.688982491017931*^9, 
  3.688982717597753*^9, 3.6911362213167953`*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[" T10P1N12 + T10P1N15 ", "Subsubsection",
 CellChangeTimes->{{3.688866645501783*^9, 3.688866656743401*^9}, {
  3.6889782036556787`*^9, 3.688978216303604*^9}, {3.688978912346924*^9, 
  3.688978914585269*^9}, {3.68897950936277*^9, 3.688979511353593*^9}, {
  3.688979918166624*^9, 3.68897992063048*^9}, {3.688980019424904*^9, 
  3.688980025508727*^9}, {3.688980352782112*^9, 3.688980359277082*^9}, {
  3.688981570601178*^9, 3.6889815753735456`*^9}, {3.688982228961071*^9, 
  3.688982232639678*^9}, {3.68898240238245*^9, 3.6889824104773293`*^9}, {
  3.688982596501233*^9, 3.688982598677*^9}, {3.688982761380521*^9, 
  3.6889828131154957`*^9}, {3.691136247390479*^9, 3.691136248893607*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearProcess", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", "=", 
   RowBox[{
    RowBox[{"TopologyList", "[", 
     RowBox[{
      RowBox[{"Process", "\[Rule]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"S", "[", "1", "]"}], ",", 
          RowBox[{"S", "[", "2", "]"}]}], "}"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"S", "[", "1", "]"}], ",", 
          RowBox[{"S", "[", "2", "]"}]}], "}"}]}]}], ",", 
      RowBox[{"Model", "\[Rule]", 
       RowBox[{"{", "\"\<GRPhotonScalarGhost\>\"", "}"}]}], ",", 
      RowBox[{"GenericModel", "\[Rule]", 
       RowBox[{"{", "\"\<GRPhotonScalarGhost\>\"", "}"}]}], ",", 
      RowBox[{"InsertionLevel", "\[Rule]", 
       RowBox[{"{", "Particles", "}"}]}], ",", 
      RowBox[{"ExcludeParticles", "\[Rule]", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"ExcludeFieldPoints", "\[Rule]", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"LastSelections", "\[Rule]", 
       RowBox[{"{", "}"}]}]}], "]"}], "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Topology", "[", "2", "]"}], "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Propagator", "[", "Incoming", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "1", "]"}], "[", "1", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "5", "]"}], ",", 
         RowBox[{"Field", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", "Incoming", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "1", "]"}], "[", "2", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "6", "]"}], ",", 
         RowBox[{"Field", "[", "2", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", "Outgoing", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "1", "]"}], "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "5", "]"}], ",", 
         RowBox[{"Field", "[", "3", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", "Outgoing", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "1", "]"}], "[", "4", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "6", "]"}], ",", 
         RowBox[{"Field", "[", "4", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", "Internal", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "7", "]"}], ",", 
         RowBox[{"Field", "[", "5", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", "Internal", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "6", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "8", "]"}], ",", 
         RowBox[{"Field", "[", "6", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", 
         RowBox[{"Loop", "[", "1", "]"}], "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "7", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "8", "]"}], ",", 
         RowBox[{"Field", "[", "7", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", 
         RowBox[{"Loop", "[", "1", "]"}], "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "7", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "8", "]"}], ",", 
         RowBox[{"Field", "[", "8", "]"}]}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"Insertions", "[", "Generic", "]"}], "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"FeynmanGraph", "[", 
          RowBox[{"2", ",", 
           RowBox[{"Generic", "\[Equal]", "1"}]}], "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Field", "[", "1", "]"}], "\[Rule]", 
           RowBox[{"S", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "2", "]"}], "\[Rule]", 
           RowBox[{"S", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "3", "]"}], "\[Rule]", 
           RowBox[{"S", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "4", "]"}], "\[Rule]", 
           RowBox[{"S", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "5", "]"}], "\[Rule]", "T"}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "6", "]"}], "\[Rule]", "T"}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "7", "]"}], "\[Rule]", "S"}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "8", "]"}], "\[Rule]", "S"}]}], "]"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"Insertions", "[", "Particles", "]"}], "[", 
         RowBox[{
          RowBox[{"FeynmanGraph", "[", 
           RowBox[{"2", ",", 
            RowBox[{"Particles", "\[Equal]", "1"}]}], "]"}], "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Field", "[", "1", "]"}], "\[Rule]", 
            RowBox[{"S", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Field", "[", "2", "]"}], "\[Rule]", 
            RowBox[{"S", "[", "2", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Field", "[", "3", "]"}], "\[Rule]", 
            RowBox[{"S", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Field", "[", "4", "]"}], "\[Rule]", 
            RowBox[{"S", "[", "2", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Field", "[", "5", "]"}], "\[Rule]", 
            RowBox[{"T", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Field", "[", "6", "]"}], "\[Rule]", 
            RowBox[{"T", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Field", "[", "7", "]"}], "\[Rule]", 
            RowBox[{"S", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Field", "[", "8", "]"}], "\[Rule]", 
            RowBox[{"S", "[", "1", "]"}]}]}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"FeynmanGraph", "[", 
          RowBox[{"2", ",", 
           RowBox[{"Generic", "\[Equal]", "3"}]}], "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Field", "[", "1", "]"}], "\[Rule]", 
           RowBox[{"S", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "2", "]"}], "\[Rule]", 
           RowBox[{"S", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "3", "]"}], "\[Rule]", 
           RowBox[{"S", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "4", "]"}], "\[Rule]", 
           RowBox[{"S", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "5", "]"}], "\[Rule]", "T"}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "6", "]"}], "\[Rule]", "T"}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "7", "]"}], "\[Rule]", "UV"}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "8", "]"}], "\[Rule]", "UV"}]}], "]"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"Insertions", "[", "Particles", "]"}], "[", 
         RowBox[{
          RowBox[{"FeynmanGraph", "[", 
           RowBox[{"1", ",", 
            RowBox[{"Particles", "\[Equal]", "1"}]}], "]"}], "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Field", "[", "1", "]"}], "\[Rule]", 
            RowBox[{"S", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Field", "[", "2", "]"}], "\[Rule]", 
            RowBox[{"S", "[", "2", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Field", "[", "3", "]"}], "\[Rule]", 
            RowBox[{"S", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Field", "[", "4", "]"}], "\[Rule]", 
            RowBox[{"S", "[", "2", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Field", "[", "5", "]"}], "\[Rule]", 
            RowBox[{"T", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Field", "[", "6", "]"}], "\[Rule]", 
            RowBox[{"T", "[", "1", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Field", "[", "7", "]"}], "\[Rule]", 
            RowBox[{"-", 
             RowBox[{"UV", "[", "1", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"Field", "[", "8", "]"}], "\[Rule]", 
            RowBox[{"UV", "[", "1", "]"}]}]}], "]"}], "]"}]}]}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Paint", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", "=", 
   RowBox[{
    RowBox[{"CalcFeynAmp", "[", 
     RowBox[{
      RowBox[{
      "CreateFeynAmp", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", "]"}], 
      ",", 
      RowBox[{"Invariants", "\[Rule]", "True"}], ",", 
      RowBox[{"OnShell", "\[Rule]", "True"}], ",", 
      RowBox[{"PaVeReduce", "\[Rule]", "True"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", "//.", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Subexpr", "[", "]"}], ",", 
       RowBox[{"Abbr", "[", "]"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Den", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       FractionBox["1", 
        RowBox[{"a", "-", "b"}]]}], ",", 
      RowBox[{"gc1", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc2", "\[Rule]", 
       RowBox[{"Kappa", "/", "2"}]}], ",", 
      RowBox[{"gc3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc4", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}], ",", 
      RowBox[{"gc5", "\[Rule]", 
       RowBox[{
        RowBox[{"Kappa", "^", "2"}], "/", "4"}]}], ",", 
      RowBox[{"gc6", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "4"}]}], ",", 
      RowBox[{"gc7", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "8"}]}], ",", 
      RowBox[{"gc8", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IGram", "[", "d_", "]"}], "\[RuleDelayed]", " ", 
     FractionBox["1", "d"]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.6887872207349977`*^9, 3.6887872210694637`*^9}, {
   3.688787289907342*^9, 3.688787296115308*^9}, {3.688787344021329*^9, 
   3.688787349748384*^9}, {3.688790684293806*^9, 3.688790697035697*^9}, {
   3.688792511171082*^9, 3.688792524945804*^9}, {3.688792652438147*^9, 
   3.688792659018752*^9}, {3.688798132547937*^9, 3.688798142601996*^9}, {
   3.688799051733514*^9, 3.6887990625861797`*^9}, {3.688812037755932*^9, 
   3.688812066781892*^9}, {3.688812119758584*^9, 3.688812139423826*^9}, {
   3.688812181509734*^9, 3.688812193482609*^9}, {3.688814137210577*^9, 
   3.688814151582747*^9}, {3.688814222400028*^9, 3.688814237098874*^9}, {
   3.688814311654196*^9, 3.688814408014648*^9}, {3.688814454549848*^9, 
   3.68881446719128*^9}, {3.6888145154821157`*^9, 3.688814527823936*^9}, 
   3.688866329034131*^9, {3.688866387786141*^9, 3.688866461064178*^9}, {
   3.688866511527124*^9, 3.688866588211166*^9}, 3.6888666233687887`*^9, {
   3.688867028374892*^9, 3.688867040808344*^9}, {3.68897820008838*^9, 
   3.688978364481093*^9}, {3.688978795419815*^9, 3.688978798372903*^9}, {
   3.6889789228756323`*^9, 3.688978953425848*^9}, {3.6889795143044863`*^9, 
   3.68897954738717*^9}, {3.688979632566256*^9, 3.688979676079933*^9}, {
   3.6889799255561132`*^9, 3.688979991346417*^9}, 3.688980042038742*^9, {
   3.6889800945034018`*^9, 3.688980111749695*^9}, {3.688980376793194*^9, 
   3.688980393901322*^9}, {3.688980452516757*^9, 3.68898047694063*^9}, {
   3.6889816052883053`*^9, 3.688981666150587*^9}, {3.6889822397632504`*^9, 
   3.688982287200676*^9}, {3.688982420399053*^9, 3.688982464123633*^9}, {
   3.6889826492804623`*^9, 3.688982685958126*^9}, {3.688982830172656*^9, 
   3.688982847627901*^9}, {3.688983092127529*^9, 3.688983148092018*^9}, {
   3.691136250779628*^9, 3.6911362766233807`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"2 diagrams\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "2 diagrams"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.688983153387988*^9, 3.691136284025522*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-5.6843418860808015`*^-12, 15.}, {9.999999999987153, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 15.443578040541198`}, \
{0, -1}], LineBox[{{3.069544618483633*^-12, 5.}, {9.999999999995794, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 4.5564219594588025`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000010232`, 15.}, {10.000000000008527`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 15.443578040541198`}, \
{0, -1}], LineBox[{{20.000000000000796`, 5.}, {9.999999999998977, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 4.5564219594588025`}, \
{0, 1}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQEqDjc4QbSGA4OBiqrrAWWHRRJOBntdgPwfu5l3
TlF2aF5WmDlxGpAv0XH7Z4Oyg4VpzDm5D0B+hNi61W3KDjqZLfrJ3poODAxt
4aFLlR3WHop9aL4IyF+wfn7WLWUHRe3Js6+8A/INEnKbFFUcVnfI1HnpaDkw
cNyauaVExSHo3hmGt2FA/o/W6eJnVRyuxaWKLMgB8mfcqgxWVnUIjm/6wZIL
5Bc4qdkVqDqcr5/B3xQJ5Csc21y8VtWhI8yQT9UUpN4/8N5VVYf4hvtMSSxA
fkdqptIzVYe7RkvnbTkDtF/iCcezO6oOfi/052hPAfIv+M9+u0vVQezP2s/P
E0B8lVnczaoOBvNMumdZAPknLnY+sVR1qHu4yZhbAeT+1fY9T1UcHNxX/t0k
BeQXqC9m6VVxCD7mH16kBeSvuL90hbmKQ0XSe4lMfyD/htHl/jfKDjteGV35
3A4KnzNl3zcqO2xSCV987gJIv/vjvT3KDi+r+KZHqQLdu8H94a96ZYd9XMDo
aNCCy0+e9TFj6S0tuP5TH1bEGOprw80/rHVWm6dCG25/zXyB59M2aMPdp+G/
YUXvVW24+23OhTH5PtWG+++vse+ZL/e14f73KT9dknpcGx4+aZJBPBLzteHh
p6d7IflKtjY8fOc9ikr0NtaGh/+URoW/c38j4ufzvnMfb51CxN+aqekfapch
4ldzWy3770mI+F+6bdbr+MmI9KFpbvxfaKUWPP1c7HncuPWyFjx9Rb/KSdEW
1Ianv/NBi+ROxGrD02fAmuoLc7Zow9Ovy4PFhg/5deDp+0de37S8TB14+r/1
Z+95p91APjR/LOEG0boOABPjPvs=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {11.645199999999999`, 13.249999999999986`}, \
{-1, 0}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQEqDis4QbSCA8OF27d22as47PlaPb+1TN6BgcPl
j1u2isOvmzK6dy/JOTC8KFdhq1dxaJzqnnxIHshf8TIwpFLFYUf19wWWmbIO
DAxVK1ZFqTi0B7vYTtgt48CQEJAwVVXFYd3KmyfClID8C/Mn1d5Tdug+fow5
e7m0A8MP1TTvbmWHmKy0f6pBQD5HVcYLI2WHkEzT6/vVgPwM1bY1d5Qcqrb9
5vumCuRP2HvzYL+SQ5L6+Qe/fYD8B5Y+PUFKDvwn5j7eOhWkfsM6RS0lB0c1
x1/W34H8ilnT7koqObge3HpoWhrQ/hfS3yWVlRxSwhYcX3EdyDfYkCLkquTw
JHSJhIEd0P0Gt1O/1Cg5bBCc/vJUH5BvoVcmfUzJ4YvNrBkv9wP5F0IOFEsp
OxQWrmWZdQrIn3Aj5neRskPmwYRA6dVAfoRCVPgJZYcPworndBOBfI2zOgXC
Kg79gbPCJT4A7WMw6eTwU3Ho3Ra4MykOyJ+wQ8apWMVB3/DxRa+tQPcG7JBj
bVBxmGoBig9puPytjzJ6W72k4Pprc9a5zV0oCTe/6mLqiuf8knD7JfnvG16a
JwF334LE+euehEjA3T9jY9DvVFMJuP9En6WmizlIwP0fIZgpZlooAQ8f1bPR
z88flICH39Iz8RbhGpLw8D2S6GWbOVMSHv4n/uxjPcIhBY+fX1FJMl5ZUvD4
W/7bQJ5lsxQ8fvtzWD5y3pKCx/+2nac0HG5KwdPHuh0zGW+tlYKnn7poyz9T
IqTg6Su6Us185V1JePprOr/7UL6LJDx9Bi7niD82TQKefjt6d8yxfSAOT98C
no8vKemKw9O/r25LQlWnmAMsf+zgB9FiDgCZZiyo
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {8.354800000000001, 6.75}, {1, 0}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       CircleBox[{10., 9.999999999999986}, 1.999999999999985, {
        1.5707963267948895`, 4.712388980384697}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {7.3048, 9.999999999999986}, {1, 0}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       CircleBox[{10., 9.999999999999986}, 
        1.999999999999985, {-1.5707963267949037`, 1.5707963267949037`}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {12.6952, 9.999999999999986}, {-1, 0}], 
      {PointSize[0.04], PointBox[{10., 14.5}], PointBox[{10., 5.5}], 
       PointBox[{10., 11.99999999999997}], PointBox[{10., 8.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T1", " ", "P1", " ", "N1"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-5.6843418860808015`*^-12, 15.}, {9.999999999987153, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 15.443578040541198`}, \
{0, -1}], LineBox[{{3.069544618483633*^-12, 5.}, {9.999999999995794, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 4.5564219594588025`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000010232`, 15.}, {10.000000000008527`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 15.443578040541198`}, \
{0, -1}], LineBox[{{20.000000000000796`, 5.}, {9.999999999998977, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 4.5564219594588025`}, \
{0, 1}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQEqDjc4QbSGA4OBiqrrAWWHRRJOBntdgPwfu5l3
TlF2aF5WmDlxGpAv0XH7Z4Oyg4VpzDm5D0B+hNi61W3KDjqZLfrJ3poODAxt
4aFLlR3WHop9aL4IyF+wfn7WLWUHRe3Js6+8A/INEnKbFFUcVnfI1HnpaDkw
cNyauaVExSHo3hmGt2FA/o/W6eJnVRyuxaWKLMgB8mfcqgxWVnUIjm/6wZIL
5Bc4qdkVqDqcr5/B3xQJ5Csc21y8VtWhI8yQT9UUpN4/8N5VVYf4hvtMSSxA
fkdqptIzVYe7RkvnbTkDtF/iCcezO6oOfi/052hPAfIv+M9+u0vVQezP2s/P
E0B8lVnczaoOBvNMumdZAPknLnY+sVR1qHu4yZhbAeT+1fY9T1UcHNxX/t0k
BeQXqC9m6VVxCD7mH16kBeSvuL90hbmKQ0XSe4lMfyD/htHl/jfKDjteGV35
3A4KnzNl3zcqO2xSCV987gJIv/vjvT3KDi+r+KZHqQLdu8H94a96ZYd9XMDo
aNCCy0+e9TFj6S0tuP5TH1bEGOprw80/rHVWm6dCG25/zXyB59M2aMPdp+G/
YUXvVW24+23OhTH5PtWG+++vse+ZL/e14f73KT9dknpcGx4+aZJBPBLzteHh
p6d7IflKtjY8fOc9ikr0NtaGh/+URoW/c38j4ufzvnMfb51CxN+aqekfapch
4ldzWy3770mI+F+6bdbr+MmI9KFpbvxfaKUWPP1c7HncuPWyFjx9Rb/KSdEW
1Ianv/NBi+ROxGrD02fAmuoLc7Zow9Ovy4PFhg/5deDp+0de37S8TB14+r/1
Z+95p91APjR/LOEG0boOABPjPvs=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {11.645199999999999`, 13.249999999999986`}, \
{-1, 0}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQEqDis4QbSCA8OF27d22as47PlaPb+1TN6BgcPl
j1u2isOvmzK6dy/JOTC8KFdhq1dxaJzqnnxIHshf8TIwpFLFYUf19wWWmbIO
DAxVK1ZFqTi0B7vYTtgt48CQEJAwVVXFYd3KmyfClID8C/Mn1d5Tdug+fow5
e7m0A8MP1TTvbmWHmKy0f6pBQD5HVcYLI2WHkEzT6/vVgPwM1bY1d5Qcqrb9
5vumCuRP2HvzYL+SQ5L6+Qe/fYD8B5Y+PUFKDvwn5j7eOhWkfsM6RS0lB0c1
x1/W34H8ilnT7koqObge3HpoWhrQ/hfS3yWVlRxSwhYcX3EdyDfYkCLkquTw
JHSJhIEd0P0Gt1O/1Cg5bBCc/vJUH5BvoVcmfUzJ4YvNrBkv9wP5F0IOFEsp
OxQWrmWZdQrIn3Aj5neRskPmwYRA6dVAfoRCVPgJZYcPworndBOBfI2zOgXC
Kg79gbPCJT4A7WMw6eTwU3Ho3Ra4MykOyJ+wQ8apWMVB3/DxRa+tQPcG7JBj
bVBxmGoBig9puPytjzJ6W72k4Pprc9a5zV0oCTe/6mLqiuf8knD7JfnvG16a
JwF334LE+euehEjA3T9jY9DvVFMJuP9En6WmizlIwP0fIZgpZlooAQ8f1bPR
z88flICH39Iz8RbhGpLw8D2S6GWbOVMSHv4n/uxjPcIhBY+fX1FJMl5ZUvD4
W/7bQJ5lsxQ8fvtzWD5y3pKCx/+2nac0HG5KwdPHuh0zGW+tlYKnn7poyz9T
IqTg6Su6Us185V1JePprOr/7UL6LJDx9Bi7niD82TQKefjt6d8yxfSAOT98C
no8vKemKw9O/r25LQlWnmAMsf+zgB9FiDgCZZiyo
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {8.354800000000001, 6.75}, {1, 0}], 
      {Dashing[{0.005, 0.030000000000000002`}], 
       CircleBox[{10., 9.999999999999986}, 1.999999999999985, {
        1.5707963267948895`, 4.712388980384697}]}, 
      PolygonBox[{{8., 10.599999999999985`}, {7.6, 9.399999999999986}, {8.4, 
       9.399999999999986}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["c",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {7.0548, 9.999999999999986}, {1, 0}], 
      {Dashing[{0.005, 0.030000000000000002`}], 
       CircleBox[{10., 9.999999999999986}, 
        1.999999999999985, {-1.5707963267949037`, 1.5707963267949037`}]}, 
      PolygonBox[{{12., 9.399999999999986}, {12.4, 10.599999999999985`}, {
       11.6, 10.599999999999985`}}], InsetBox[
       TagBox[
        StyleBox[
         TagBox["c",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {12.9452, 9.999999999999986}, {-1, 0}], 
      {PointSize[0.04], PointBox[{10., 14.5}], PointBox[{10., 5.5}], 
       PointBox[{10., 11.99999999999997}], PointBox[{10., 8.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T1", " ", "P1", " ", "N2"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {22, 44}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {24., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[RightArrow]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {37.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {42., 69.96}, {0, 0}]},
  AspectRatio->1.0999999999999999`,
  PlotRange->{{0, 66}, {0, 72.6}}]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.688983153387988*^9, 3.6911362840365067`*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.688983153387988*^9, 3.6911362840502033`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"creating amplitudes at level(s) \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "Particles", "}"}]}],
  SequenceForm["creating amplitudes at level(s) ", {FeynArts`Particles}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.688983153387988*^9, 3.691136284060305*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"2 Particles amplitudes\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "2 Particles amplitudes"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.688983153387988*^9, 3.691136284071069*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"in total: \"\>", 
   "\[InvisibleSpace]", "\<\"2 Particles amplitudes\"\>"}],
  SequenceForm["in total: ", "2 Particles amplitudes"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.688983153387988*^9, 3.6911362840810823`*^9}],

Cell[BoxData["\<\"\\npreparing FORM code in /Users/BAI/fc-amp-1.frm\"\>"], \
"Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.688983153387988*^9, 3.691136284093595*^9}],

Cell[BoxData["\<\"running FORM... \"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.688983153387988*^9, 3.6911362841036777`*^9}],

Cell[BoxData["\<\"ok\\n\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.688983153387988*^9, 3.691136285452734*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], 
  RowBox[{
   SuperscriptBox["Kappa", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"5760", " ", "T"}]], 
       RowBox[{"Finite", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["975", "4"], " ", 
           SuperscriptBox["Kappa", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["M", "4"], " ", "T"}], "-", 
             SuperscriptBox["T", "3"]}], ")"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["M", "2"]}], "-", "T"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FractionBox["257", "2"]}], " ", 
              SuperscriptBox["Kappa", "2"], " ", 
              SuperscriptBox["T", "2"]}], "+", 
             RowBox[{
              FractionBox["13", "4"], " ", 
              SuperscriptBox["Kappa", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "2"]}], "-", "T", "-", 
                 RowBox[{"2", " ", "U"}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{"10", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["9", "4"], " ", 
              SuperscriptBox["Kappa", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "-", "T"}], ")"}], " ", 
                 SuperscriptBox["T", "2"]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["M", "2"], "-", "S"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["M", "2"], "-", "U"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"S", "+", "U"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              FractionBox["11", "4"], " ", 
              SuperscriptBox["Kappa", "2"], " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["T", "2"], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"S", "+", "U"}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["M", "4"], "+", 
                   RowBox[{"S", " ", "U"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           FractionBox["15", "2"], " ", 
           SuperscriptBox["Kappa", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "48"}], " ", 
              SuperscriptBox["T", "3"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "6"], "+", 
                RowBox[{
                 SuperscriptBox["M", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"T", "-", 
                   RowBox[{"2", " ", "U"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"101", " ", 
                 SuperscriptBox["T", "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"T", " ", "U"}], "+", 
                   SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"T", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"90", " ", 
              SuperscriptBox["Kappa", "2"], " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["M", "2"], "-", "T"}], ")"}]}], "+", 
             RowBox[{"35", " ", 
              SuperscriptBox["Kappa", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox["M", "4"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["M", "2"], " ", "T"}], "+", 
                SuperscriptBox["T", "2"]}], ")"}]}], "-", 
             RowBox[{
              FractionBox["1155", "2"], " ", 
              SuperscriptBox["Kappa", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "4"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["M", "2"], " ", "T"}], "+", 
                SuperscriptBox["T", "2"]}], ")"}]}], "-", 
             RowBox[{
              FractionBox["125", "4"], " ", 
              SuperscriptBox["Kappa", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox["M", "4"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["M", "2"], " ", "T"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["T", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              SuperscriptBox["Kappa", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["M", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"41", " ", "T"}], "+", 
                   RowBox[{"4", " ", "U"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["M", "4"], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                   RowBox[{"T", " ", "U"}], "+", 
                   SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}]}], "+", 
     RowBox[{
      SuperscriptBox["M", "2"], " ", "T", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"31", " ", "Finite", " ", 
          SuperscriptBox["Kappa", "2"]}], "384"], "-", 
        RowBox[{
         FractionBox["5", "256"], " ", 
         SuperscriptBox["Kappa", "2"], " ", 
         RowBox[{"B0i", "[", 
          RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], ")"}]}], 
     "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["T", "2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "192"], " ", "Finite", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", 
            SuperscriptBox["Kappa", "2"], " ", 
            SuperscriptBox["M", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["Kappa", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"17", " ", 
               SuperscriptBox["M", "2"]}], "-", 
              RowBox[{"8", " ", "T"}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["3", "4"], " ", 
            SuperscriptBox["Kappa", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["M", "2"], "-", "T"}], ")"}]}], "-", 
           RowBox[{
            FractionBox["107", "2"], " ", 
            SuperscriptBox["Kappa", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"]}], "-", "T"}], ")"}]}]}], ")"}], " ", 
         
         SuperscriptBox["T", "3"]}], "-", 
        RowBox[{
         FractionBox["1", "960"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["205", "2"], " ", 
            SuperscriptBox["Kappa", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["T", "2"]}], "-", 
              SuperscriptBox["T", "4"]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["45", "2"], " ", 
            SuperscriptBox["Kappa", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "2"]}], "-", "T"}], ")"}], " ", 
               SuperscriptBox["T", "3"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "2"], "-", "S"}], ")"}], " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "2"], "-", "U"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"S", "+", "U"}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["T", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"200", " ", 
               SuperscriptBox["Kappa", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "4"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["M", "2"], " ", "T"}], "+", 
                 SuperscriptBox["T", "2"]}], ")"}]}], "+", 
              RowBox[{
               FractionBox["125", "4"], " ", 
               SuperscriptBox["Kappa", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "4"]}], "-", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["M", "2"], " ", "T"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["T", "2"]}]}], ")"}]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["M", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "17"}], " ", 
                  SuperscriptBox["Kappa", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["M", "2"], "-", "T"}], ")"}]}], "+", 
                 RowBox[{
                  FractionBox["1", "4"], " ", 
                  SuperscriptBox["Kappa", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"]}], "+", "T"}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               FractionBox["1", "4"], " ", 
               SuperscriptBox["Kappa", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "4"], "+", 
                 SuperscriptBox["T", "2"], "+", 
                 RowBox[{"T", " ", "U"}], "+", 
                 SuperscriptBox["U", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "T"}], "+", "U"}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["Kappa", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["T", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"T", "+", 
                    RowBox[{"6", " ", "U"}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["M", "4"], "+", 
                    RowBox[{"T", " ", "U"}], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
            "-", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["M", "2"]}], "-", "T"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"177", " ", 
                SuperscriptBox["Kappa", "2"], " ", 
                SuperscriptBox["T", "3"]}], "2"], "+", 
              RowBox[{
               FractionBox["13", "4"], " ", 
               SuperscriptBox["Kappa", "2"], " ", "T", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["T", "2"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"T", "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["M", "4"], "+", 
                    RowBox[{"T", " ", "U"}], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
            "+", 
           RowBox[{"5", " ", "T", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["11", "2"], " ", 
               SuperscriptBox["Kappa", "2"], " ", 
               SuperscriptBox["M", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "4"], "-", 
                 SuperscriptBox["T", "2"], "+", 
                 RowBox[{"S", " ", "U"}], "-", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"S", "+", "U"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               FractionBox["3", "4"], " ", 
               SuperscriptBox["Kappa", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "6"]}], "-", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["T", "3"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", "T"}], "+", 
                    RowBox[{"2", " ", "U"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"55", " ", 
                    SuperscriptBox["T", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"T", " ", "U"}], "+", 
                    SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"B0i", "[", 
          RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], ")"}]}]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{3.688982291101502*^9, 3.688982491017931*^9, 
  3.688982717597753*^9, 3.688983156499599*^9, 3.69113628557003*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"B0ibb0T00CoefficientList", "[", 
    RowBox[{"[", "12", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", ",", 
       RowBox[{"B0i", "[", 
        RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"U", "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["M", "2"]}], "-", "S", "-", "T"}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"B0ibb0M20M2CoefficientList", "[", 
    RowBox[{"[", "12", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", ",", 
       RowBox[{"B0i", "[", 
        RowBox[{"bb0", ",", 
         SuperscriptBox["M", "2"], ",", "0", ",", 
         SuperscriptBox["M", "2"]}], "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"U", "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["M", "2"]}], "-", "S", "-", "T"}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B0ibb0S0M2CoefficientList", "[", 
    RowBox[{"[", "12", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", ",", 
       RowBox[{"B0i", "[", 
        RowBox[{"bb0", ",", "S", ",", "0", ",", 
         SuperscriptBox["M", "2"]}], "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"U", "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["M", "2"]}], "-", "S", "-", "T"}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B0ibb0000CoefficientList", "[", 
    RowBox[{"[", "12", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", ",", 
       RowBox[{"B0i", "[", 
        RowBox[{"bb0", ",", "0", ",", "0", ",", "0"}], "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"U", "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["M", "2"]}], "-", "S", "-", "T"}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"B0ibb0U0M2CoefficientList", "[", 
    RowBox[{"[", "12", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", ",", 
       RowBox[{"B0i", "[", 
        RowBox[{"bb0", ",", "U", ",", "0", ",", 
         SuperscriptBox["M", "2"]}], "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"U", "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["M", "2"]}], "-", "S", "-", "T"}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C0icc0TM2M200M2CoefficientList", "[", 
    RowBox[{"[", "12", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", ",", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", "T", ",", 
         SuperscriptBox["M", "2"], ",", 
         SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
         SuperscriptBox["M", "2"]}], "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"U", "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["M", "2"]}], "-", "S", "-", "T"}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C0icc00T0000CoefficientList", "[", 
    RowBox[{"[", "12", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", ",", 
       RowBox[{"C0i", "[", 
        RowBox[{
        "cc0", ",", "0", ",", "T", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"U", "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["M", "2"]}], "-", "S", "-", "T"}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C0icc0T00000CoefficientList", "[", 
    RowBox[{"[", "12", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", ",", 
       RowBox[{"C0i", "[", 
        RowBox[{
        "cc0", ",", "T", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"U", "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["M", "2"]}], "-", "S", "-", "T"}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C0icc00SM200M2CoefficientList", "[", 
    RowBox[{"[", "12", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", ",", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", "0", ",", "S", ",", 
         SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", 
         SuperscriptBox["M", "2"]}], "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"U", "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["M", "2"]}], "-", "S", "-", "T"}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C0icc00M2S00M2CoefficientList", "[", 
    RowBox[{"[", "12", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", ",", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", "0", ",", 
         SuperscriptBox["M", "2"], ",", "S", ",", "0", ",", "0", ",", 
         SuperscriptBox["M", "2"]}], "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"U", "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["M", "2"]}], "-", "S", "-", "T"}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C0icc00M2U00M2CoefficientList", "[", 
    RowBox[{"[", "12", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", ",", 
       RowBox[{"C0i", "[", 
        RowBox[{"cc0", ",", "0", ",", 
         SuperscriptBox["M", "2"], ",", "U", ",", "0", ",", "0", ",", 
         SuperscriptBox["M", "2"]}], "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"U", "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["M", "2"]}], "-", "S", "-", "T"}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D0idd0T0SM20M2000M2CoefficientList", "[", 
    RowBox[{"[", "12", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", ",", 
       RowBox[{"D0i", "[", 
        RowBox[{"dd0", ",", "T", ",", "0", ",", "S", ",", 
         SuperscriptBox["M", "2"], ",", "0", ",", 
         SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", "0", ",", 
         SuperscriptBox["M", "2"]}], "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"U", "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["M", "2"]}], "-", "S", "-", "T"}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"D0idd00TM2U0M2000M2CoefficientList", "[", 
    RowBox[{"[", "12", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N12N15", ",", 
       RowBox[{"D0i", "[", 
        RowBox[{"dd0", ",", "0", ",", "T", ",", 
         SuperscriptBox["M", "2"], ",", "U", ",", "0", ",", 
         SuperscriptBox["M", "2"], ",", "0", ",", "0", ",", "0", ",", 
         SuperscriptBox["M", "2"]}], "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"U", "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["M", "2"]}], "-", "S", "-", "T"}]}], "}"}]}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6889785642968388`*^9, 3.6889785886136312`*^9}, {
   3.688978741858453*^9, 3.688978805753393*^9}, {3.688979068093199*^9, 
   3.688979073928768*^9}, {3.688979177471435*^9, 3.6889791780335197`*^9}, 
   3.688979293968234*^9, 3.688979465561035*^9, {3.688979741035647*^9, 
   3.6889797783331413`*^9}, {3.68898007126439*^9, 3.688980085404932*^9}, {
   3.688980122691571*^9, 3.688980139394711*^9}, {3.688980236549004*^9, 
   3.688980259087788*^9}, 3.688980294623074*^9, {3.688980504590233*^9, 
   3.688980534333644*^9}, {3.688980632055379*^9, 3.6889806849532537`*^9}, {
   3.6889807685270576`*^9, 3.68898078023769*^9}, {3.6889808498550997`*^9, 
   3.6889808716673098`*^9}, {3.6889809736539307`*^9, 3.688981001890354*^9}, {
   3.688981189812599*^9, 3.688981219005824*^9}, {3.688981313450152*^9, 
   3.688981344460719*^9}, {3.688981767355453*^9, 3.68898179634972*^9}, {
   3.688981888701667*^9, 3.6889819267246227`*^9}, {3.6889820585064383`*^9, 
   3.688982091101605*^9}, {3.68898214530919*^9, 3.688982201013942*^9}, {
   3.6889823026749563`*^9, 3.688982374115016*^9}, {3.688982508604023*^9, 
   3.688982571420278*^9}, {3.688982695352173*^9, 3.688982734401466*^9}, {
   3.688983179980331*^9, 3.688983206306808*^9}, {3.6889832793840322`*^9, 
   3.6889833024284363`*^9}, {3.691136301656971*^9, 3.691136327078197*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[" T10P1N14", "Subsubsection",
 CellChangeTimes->{{3.688866645501783*^9, 3.688866656743401*^9}, {
  3.6889782036556787`*^9, 3.688978216303604*^9}, {3.688978912346924*^9, 
  3.688978914585269*^9}, {3.68897950936277*^9, 3.688979511353593*^9}, {
  3.688979918166624*^9, 3.68897992063048*^9}, {3.688980019424904*^9, 
  3.688980025508727*^9}, {3.688980352782112*^9, 3.688980359277082*^9}, {
  3.688981570601178*^9, 3.6889815753735456`*^9}, {3.688982228961071*^9, 
  3.688982232639678*^9}, {3.68898240238245*^9, 3.6889824104773293`*^9}, {
  3.688982596501233*^9, 3.688982598677*^9}, {3.688983316716647*^9, 
  3.688983319539639*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearProcess", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"insGRCurlyPhiPhi2CurlyPhiPhiT10P1N14", "=", 
   RowBox[{
    RowBox[{"TopologyList", "[", 
     RowBox[{
      RowBox[{"Process", "\[Rule]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"S", "[", "1", "]"}], ",", 
          RowBox[{"S", "[", "2", "]"}]}], "}"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"S", "[", "1", "]"}], ",", 
          RowBox[{"S", "[", "2", "]"}]}], "}"}]}]}], ",", 
      RowBox[{"Model", "\[Rule]", 
       RowBox[{"{", "\"\<GRPhotonScalarGhost\>\"", "}"}]}], ",", 
      RowBox[{"GenericModel", "\[Rule]", 
       RowBox[{"{", "\"\<GRPhotonScalarGhost\>\"", "}"}]}], ",", 
      RowBox[{"InsertionLevel", "\[Rule]", 
       RowBox[{"{", "Particles", "}"}]}], ",", 
      RowBox[{"ExcludeParticles", "\[Rule]", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"ExcludeFieldPoints", "\[Rule]", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"LastSelections", "\[Rule]", 
       RowBox[{"{", "}"}]}]}], "]"}], "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Topology", "[", "2", "]"}], "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Propagator", "[", "Incoming", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "1", "]"}], "[", "1", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "5", "]"}], ",", 
         RowBox[{"Field", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", "Incoming", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "1", "]"}], "[", "2", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "6", "]"}], ",", 
         RowBox[{"Field", "[", "2", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", "Outgoing", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "1", "]"}], "[", "3", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "5", "]"}], ",", 
         RowBox[{"Field", "[", "3", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", "Outgoing", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "1", "]"}], "[", "4", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "6", "]"}], ",", 
         RowBox[{"Field", "[", "4", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", "Internal", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "5", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "7", "]"}], ",", 
         RowBox[{"Field", "[", "5", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", "Internal", "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "6", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "8", "]"}], ",", 
         RowBox[{"Field", "[", "6", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", 
         RowBox[{"Loop", "[", "1", "]"}], "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "7", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "8", "]"}], ",", 
         RowBox[{"Field", "[", "7", "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"Propagator", "[", 
         RowBox[{"Loop", "[", "1", "]"}], "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "7", "]"}], ",", 
         RowBox[{
          RowBox[{"Vertex", "[", "3", "]"}], "[", "8", "]"}], ",", 
         RowBox[{"Field", "[", "8", "]"}]}], "]"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"Insertions", "[", "Generic", "]"}], "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FeynmanGraph", "[", 
         RowBox[{"2", ",", 
          RowBox[{"Generic", "\[Equal]", "2"}]}], "]"}], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Field", "[", "1", "]"}], "\[Rule]", 
          RowBox[{"S", "[", "1", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Field", "[", "2", "]"}], "\[Rule]", 
          RowBox[{"S", "[", "2", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Field", "[", "3", "]"}], "\[Rule]", 
          RowBox[{"S", "[", "1", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Field", "[", "4", "]"}], "\[Rule]", 
          RowBox[{"S", "[", "2", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Field", "[", "5", "]"}], "\[Rule]", "T"}], ",", 
         RowBox[{
          RowBox[{"Field", "[", "6", "]"}], "\[Rule]", "T"}], ",", 
         RowBox[{
          RowBox[{"Field", "[", "7", "]"}], "\[Rule]", "T"}], ",", 
         RowBox[{
          RowBox[{"Field", "[", "8", "]"}], "\[Rule]", "T"}]}], "]"}], 
       "\[Rule]", 
       RowBox[{
        RowBox[{"Insertions", "[", "Particles", "]"}], "[", 
        RowBox[{
         RowBox[{"FeynmanGraph", "[", 
          RowBox[{"2", ",", 
           RowBox[{"Particles", "\[Equal]", "1"}]}], "]"}], "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Field", "[", "1", "]"}], "\[Rule]", 
           RowBox[{"S", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "2", "]"}], "\[Rule]", 
           RowBox[{"S", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "3", "]"}], "\[Rule]", 
           RowBox[{"S", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "4", "]"}], "\[Rule]", 
           RowBox[{"S", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "5", "]"}], "\[Rule]", 
           RowBox[{"T", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "6", "]"}], "\[Rule]", 
           RowBox[{"T", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "7", "]"}], "\[Rule]", 
           RowBox[{"T", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Field", "[", "8", "]"}], "\[Rule]", 
           RowBox[{"T", "[", "1", "]"}]}]}], "]"}], "]"}]}], "]"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Paint", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT10P1N14", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N14", "=", 
   RowBox[{
    RowBox[{"CalcFeynAmp", "[", 
     RowBox[{
      RowBox[{
      "CreateFeynAmp", "[", "insGRCurlyPhiPhi2CurlyPhiPhiT10P1N14", "]"}], 
      ",", 
      RowBox[{"Invariants", "\[Rule]", "True"}], ",", 
      RowBox[{"OnShell", "\[Rule]", "True"}], ",", 
      RowBox[{"PaVeReduce", "\[Rule]", "True"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N14", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ampGRCurlyPhiPhi2CurlyPhiPhiT10P1N14", "//.", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Subexpr", "[", "]"}], ",", 
       RowBox[{"Abbr", "[", "]"}]}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Den", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       FractionBox["1", 
        RowBox[{"a", "-", "b"}]]}], ",", 
      RowBox[{"gc1", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc2", "\[Rule]", 
       RowBox[{"Kappa", "/", "2"}]}], ",", 
      RowBox[{"gc3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "2"}]}], ",", 
      RowBox[{"gc4", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}], ",", 
      RowBox[{"gc5", "\[Rule]", 
       RowBox[{
        RowBox[{"Kappa", "^", "2"}], "/", "4"}]}], ",", 
      RowBox[{"gc6", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "Kappa"}], "/", "4"}]}], ",", 
      RowBox[{"gc7", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "8"}]}], ",", 
      RowBox[{"gc8", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Kappa", "^", "2"}]}], "/", "4"}]}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IGram", "[", "d_", "]"}], "\[RuleDelayed]", " ", 
     FractionBox["1", "d"]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.6887872207349977`*^9, 3.6887872210694637`*^9}, {
   3.688787289907342*^9, 3.688787296115308*^9}, {3.688787344021329*^9, 
   3.688787349748384*^9}, {3.688790684293806*^9, 3.688790697035697*^9}, {
   3.688792511171082*^9, 3.688792524945804*^9}, {3.688792652438147*^9, 
   3.688792659018752*^9}, {3.688798132547937*^9, 3.688798142601996*^9}, {
   3.688799051733514*^9, 3.6887990625861797`*^9}, {3.688812037755932*^9, 
   3.688812066781892*^9}, {3.688812119758584*^9, 3.688812139423826*^9}, {
   3.688812181509734*^9, 3.688812193482609*^9}, {3.688814137210577*^9, 
   3.688814151582747*^9}, {3.688814222400028*^9, 3.688814237098874*^9}, {
   3.688814311654196*^9, 3.688814408014648*^9}, {3.688814454549848*^9, 
   3.68881446719128*^9}, {3.6888145154821157`*^9, 3.688814527823936*^9}, 
   3.688866329034131*^9, {3.688866387786141*^9, 3.688866461064178*^9}, {
   3.688866511527124*^9, 3.688866588211166*^9}, 3.6888666233687887`*^9, {
   3.688867028374892*^9, 3.688867040808344*^9}, {3.68897820008838*^9, 
   3.688978364481093*^9}, {3.688978795419815*^9, 3.688978798372903*^9}, {
   3.6889789228756323`*^9, 3.688978953425848*^9}, {3.6889795143044863`*^9, 
   3.68897954738717*^9}, {3.688979632566256*^9, 3.688979676079933*^9}, {
   3.6889799255561132`*^9, 3.688979991346417*^9}, 3.688980042038742*^9, {
   3.6889800945034018`*^9, 3.688980111749695*^9}, {3.688980376793194*^9, 
   3.688980393901322*^9}, {3.688980452516757*^9, 3.68898047694063*^9}, {
   3.6889816052883053`*^9, 3.688981666150587*^9}, {3.6889822397632504`*^9, 
   3.688982287200676*^9}, {3.688982420399053*^9, 3.688982464123633*^9}, {
   3.6889826492804623`*^9, 3.688982685958126*^9}, {3.688983325462698*^9, 
   3.6889833266049423`*^9}, {3.688983415446944*^9, 3.688983452036216*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 diagram\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 diagram"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.688983587969129*^9}],

Cell[BoxData[
 GraphicsBox[{InsetBox[
    GraphicsBox[
     {Thickness[0.005], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{-5.6843418860808015`*^-12, 15.}, {9.999999999987153, 
        14.5}}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 15.443578040541198`}, \
{0, -1}], LineBox[{{3.069544618483633*^-12, 5.}, {9.999999999995794, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {5.06491890202706, 4.5564219594588025`}, \
{0, 1}], 
      {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
       LineBox[{{20.000000000010232`, 15.}, {10.000000000008527`, 14.5}}]}, 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CurlyPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 15.443578040541198`}, \
{0, -1}], LineBox[{{20.000000000000796`, 5.}, {9.999999999998977, 5.5}}], 
      InsetBox[
       TagBox[
        StyleBox[
         TagBox["\[CapitalPhi]",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {14.93508109797294, 4.5564219594588025`}, \
{0, 1}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQEqDjc4QbSGA4OBiqrrAWWHRRJOBntdgPwfu5l3
TlF2aF5WmDlxGpAv0XH7Z4Oyg4VpzDm5D0B+hNi61W3KDjqZLfrJ3poODAxt
4aFLlR3WHop9aL4IyF+wfn7WLWUHRe3Js6+8A/INEnKbFFUcVnfI1HnpaDkw
cNyauaVExSHo3hmGt2FA/o/W6eJnVRyuxaWKLMgB8mfcqgxWVnUIjm/6wZIL
5Bc4qdkVqDqcr5/B3xQJ5Csc21y8VtWhI8yQT9UUpN4/8N5VVYf4hvtMSSxA
fkdqptIzVYe7RkvnbTkDtF/iCcezO6oOfi/052hPAfIv+M9+u0vVQezP2s/P
E0B8lVnczaoOBvNMumdZAPknLnY+sVR1qHu4yZhbAeT+1fY9T1UcHNxX/t0k
BeQXqC9m6VVxCD7mH16kBeSvuL90hbmKQ0XSe4lMfyD/htHl/jfKDjteGV35
3A4KnzNl3zcqO2xSCV987gJIv/vjvT3KDi+r+KZHqQLdu8H94a96ZYd9XMDo
aNCCy0+e9TFj6S0tuP5TH1bEGOprw80/rHVWm6dCG25/zXyB59M2aMPdp+G/
YUXvVW24+23OhTH5PtWG+++vse+ZL/e14f73KT9dknpcGx4+aZJBPBLzteHh
p6d7IflKtjY8fOc9ikr0NtaGh/+URoW/c38j4ufzvnMfb51CxN+aqekfapch
4ldzWy3770mI+F+6bdbr+MmI9KFpbvxfaKUWPP1c7HncuPWyFjx9Rb/KSdEW
1Ianv/NBi+ROxGrD02fAmuoLc7Zow9Ovy4PFhg/5deDp+0de37S8TB14+r/1
Z+95p91APjR/LOEG0boOABPjPvs=
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {11.645199999999999`, 13.249999999999986`}, \
{-1, 0}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQDQEqDis4QbSCA8OF27d22as47PlaPb+1TN6BgcPl
j1u2isOvmzK6dy/JOTC8KFdhq1dxaJzqnnxIHshf8TIwpFLFYUf19wWWmbIO
DAxVK1ZFqTi0B7vYTtgt48CQEJAwVVXFYd3KmyfClID8C/Mn1d5Tdug+fow5
e7m0A8MP1TTvbmWHmKy0f6pBQD5HVcYLI2WHkEzT6/vVgPwM1bY1d5Qcqrb9
5vumCuRP2HvzYL+SQ5L6+Qe/fYD8B5Y+PUFKDvwn5j7eOhWkfsM6RS0lB0c1
x1/W34H8ilnT7koqObge3HpoWhrQ/hfS3yWVlRxSwhYcX3EdyDfYkCLkquTw
JHSJhIEd0P0Gt1O/1Cg5bBCc/vJUH5BvoVcmfUzJ4YvNrBkv9wP5F0IOFEsp
OxQWrmWZdQrIn3Aj5neRskPmwYRA6dVAfoRCVPgJZYcPworndBOBfI2zOgXC
Kg79gbPCJT4A7WMw6eTwU3Ho3Ra4MykOyJ+wQ8apWMVB3/DxRa+tQPcG7JBj
bVBxmGoBig9puPytjzJ6W72k4Pprc9a5zV0oCTe/6mLqiuf8knD7JfnvG16a
JwF334LE+euehEjA3T9jY9DvVFMJuP9En6WmizlIwP0fIZgpZlooAQ8f1bPR
z88flICH39Iz8RbhGpLw8D2S6GWbOVMSHv4n/uxjPcIhBY+fX1FJMl5ZUvD4
W/7bQJ5lsxQ8fvtzWD5y3pKCx/+2nac0HG5KwdPHuh0zGW+tlYKnn7poyz9T
IqTg6Su6Us185V1JePprOr/7UL6LJDx9Bi7niD82TQKefjt6d8yxfSAOT98C
no8vKemKw9O/r25LQlWnmAMsf+zgB9FiDgCZZiyo
       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {8.354800000000001, 6.75}, {1, 0}], 
      LineBox[CompressedData["
1:eJxFlQtUVNUexie8o4glVC4sTebs85iZeIWTIA/BLyQcRFHQqSQKKECR0EAe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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {7.0548, 9.999999999999986}, {1, 0}], 
      LineBox[CompressedData["
1:eJxFlQlQFFcexgmI4TJ4pDQrCtPHe93hMDgqcsj4SZBDDuMxHmgCaDRRIhsU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       "]], InsetBox[
       TagBox[
        StyleBox[
         TagBox["h",
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->9.996694214876033],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         9.996694214876033]& ], {12.9452, 9.999999999999986}, {-1, 0}], 
      {PointSize[0.04], PointBox[{10., 14.5}], PointBox[{10., 5.5}], 
       PointBox[{10., 11.99999999999997}], PointBox[{10., 8.}]}, InsetBox[
       TagBox[
        StyleBox[
         TagBox[
          RowBox[{"T1", " ", "P1", " ", "N1"}],
          DisplayForm],
         FontFamily->"Helvetica",
         FontSize->7.997355371900827],
        StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
         7.997355371900827]& ], {10., -0.5}, {0, -1}]},
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {24., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {28.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[RightArrow]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {33., 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CurlyPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {37.5, 69.96}, {0, 0}], InsetBox[
    TagBox[
     StyleBox[
      TagBox["\[CapitalPhi]",
       DisplayForm],
      FontFamily->"Helvetica",
      FontSize->11.996033057851239`],
     StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
      11.996033057851239`]& ], {42., 69.96}, {0, 0}]},
  AspectRatio->1.0999999999999999`,
  PlotRange->{{0, 66}, {0, 72.6}}]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.688983587979426*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.6889835879923983`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"creating amplitudes at level(s) \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "Particles", "}"}]}],
  SequenceForm["creating amplitudes at level(s) ", {FeynArts`Particles}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.6889835880019283`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"> Top. \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["> Top. ", 1, ": ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.68898358832926*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"in total: \"\>", 
   "\[InvisibleSpace]", "\<\"1 Particles amplitude\"\>"}],
  SequenceForm["in total: ", "1 Particles amplitude"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.6889835883390703`*^9}],

Cell[BoxData["\<\"\\npreparing FORM code in /Users/BAI/fc-amp-9.frm\"\>"], \
"Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.688983591566387*^9}],

Cell[BoxData["\<\"running FORM... \"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.688983591631707*^9}],

Cell[BoxData["\<\"ok\\n\"\>"], "Print",
 CellChangeTimes->{
  3.688787297761964*^9, 3.688787350441099*^9, 3.688790697745738*^9, 
   3.688792660584362*^9, 3.6887981444423857`*^9, 3.6887990662343884`*^9, {
   3.6888120411977882`*^9, 3.6888120701854057`*^9}, 3.6888121400987864`*^9, 
   3.688812194188463*^9, 3.688814152430016*^9, 3.688814237778528*^9, 
   3.6888143453383827`*^9, 3.688814377403309*^9, 3.688814408674099*^9, 
   3.688814468806901*^9, 3.688814529737677*^9, 3.688866465620922*^9, 
   3.6888665903082857`*^9, 3.688866632390602*^9, {3.688867029263216*^9, 
   3.688867041530892*^9}, 3.688978295582201*^9, 3.688978410209806*^9, 
   3.688978993476104*^9, 3.688979549632489*^9, 3.6889796418316383`*^9, 
   3.688979682597384*^9, 3.68897999319551*^9, 3.688980053948978*^9, 
   3.688980117684288*^9, 3.688980396035822*^9, 3.688980485398549*^9, 
   3.688981634730961*^9, 3.6889816714935217`*^9, 3.6889822568357964`*^9, 
   3.688982290939724*^9, 3.688982466251341*^9, 3.68898269026801*^9, 
   3.689021292171012*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{
    SuperscriptBox["Kappa", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "48"]}], " ", "Finite", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "54"}], " ", 
          SuperscriptBox["T", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"207", " ", "T"}], "+", 
            RowBox[{"56", " ", "U"}]}], ")"}]}], "-", 
         RowBox[{"28", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["M", "4"], "+", 
            RowBox[{"T", " ", "U"}], "+", 
            SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"T", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"Finite", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "118"}], " ", 
               SuperscriptBox["T", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["M", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"27", " ", "T"}], "+", 
                 RowBox[{"58", " ", "U"}]}], ")"}]}], "-", 
              RowBox[{"203", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["M", "4"], "+", 
                 RowBox[{"T", " ", "U"}], "+", 
                 SuperscriptBox["U", "2"]}], ")"}]}]}], ")"}]}], 
           RowBox[{"360", " ", "T"}]]}], "+", 
         RowBox[{
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"293", " ", "Finite"}], "48"], "-", 
            RowBox[{
             FractionBox["7", "8"], " ", 
             RowBox[{"B0i", "[", 
              RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "120"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"25", " ", 
          SuperscriptBox["M", "4"]}], "-", 
         RowBox[{"31", " ", 
          SuperscriptBox["S", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "S"}], "+", 
            RowBox[{"2", " ", "T"}], "-", 
            RowBox[{"32", " ", "U"}]}], ")"}]}], "+", 
         RowBox[{"U", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"48", " ", "S"}], "+", 
            RowBox[{"39", " ", "T"}], "+", 
            RowBox[{"8", " ", "U"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"B0i", "[", 
        RowBox[{"bb0", ",", "T", ",", "0", ",", "0"}], "]"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.688982291101502*^9, 3.688982491017931*^9, 
  3.688982717597753*^9, 3.689021292209176*^9}]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 761},
WindowMargins->{{15, Automatic}, {3, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->FrontEnd`FileName[{"Creative"}, "PrimaryColor.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 185, 4, 48, "Input"],
Cell[CellGroupData[{
Cell[768, 28, 352, 5, 95, "Title"],
Cell[1123, 35, 1715, 29, 287, "Text"],
Cell[CellGroupData[{
Cell[2863, 68, 1050, 15, 70, "Input"],
Cell[CellGroupData[{
Cell[3938, 87, 3230, 46, 32, "Print"],
Cell[7171, 135, 3242, 46, 32, "Print"],
Cell[10416, 183, 3277, 46, 32, "Print"],
Cell[13696, 231, 3250, 46, 32, "Print"],
Cell[16949, 279, 3232, 46, 32, "Print"],
Cell[20184, 327, 3255, 46, 32, "Print"],
Cell[23442, 375, 3244, 46, 32, "Print"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[26735, 427, 157, 2, 48, "Section"],
Cell[26895, 431, 318, 6, 59, "Text"],
Cell[27216, 439, 1633, 40, 112, "Input"],
Cell[CellGroupData[{
Cell[28874, 483, 179, 2, 44, "Subsection"],
Cell[29056, 487, 517, 8, 59, "Text"],
Cell[CellGroupData[{
Cell[29598, 499, 877, 23, 91, "Input"],
Cell[CellGroupData[{
Cell[30500, 526, 149, 2, 32, "Print"],
Cell[30652, 530, 613, 14, 32, "Print"],
Cell[31268, 546, 172, 2, 32, "Print"],
Cell[31443, 550, 414, 8, 32, "Print"],
Cell[31860, 560, 147, 2, 32, "Print"],
Cell[32010, 564, 613, 14, 32, "Print"],
Cell[32626, 580, 452, 8, 32, "Print"],
Cell[33081, 590, 169, 2, 32, "Print"],
Cell[33253, 594, 312, 7, 32, "Print"],
Cell[33568, 603, 414, 8, 32, "Print"],
Cell[33985, 613, 147, 2, 32, "Print"],
Cell[34135, 617, 344, 7, 32, "Print"],
Cell[34482, 626, 391, 8, 32, "Print"],
Cell[34876, 636, 393, 8, 32, "Print"],
Cell[35272, 646, 395, 8, 32, "Print"],
Cell[35670, 656, 391, 8, 32, "Print"],
Cell[36064, 666, 395, 8, 32, "Print"],
Cell[36462, 676, 395, 8, 32, "Print"],
Cell[36860, 686, 393, 8, 32, "Print"],
Cell[37256, 696, 395, 8, 32, "Print"],
Cell[37654, 706, 391, 8, 32, "Print"],
Cell[38048, 716, 395, 8, 32, "Print"],
Cell[38446, 726, 393, 8, 32, "Print"],
Cell[38842, 736, 393, 8, 32, "Print"],
Cell[39238, 746, 395, 8, 32, "Print"],
Cell[39636, 756, 393, 8, 32, "Print"],
Cell[40032, 766, 395, 8, 32, "Print"],
Cell[40430, 776, 395, 8, 32, "Print"],
Cell[40828, 786, 392, 8, 32, "Print"],
Cell[41223, 796, 397, 8, 32, "Print"],
Cell[41623, 806, 395, 8, 32, "Print"],
Cell[42021, 816, 327, 7, 32, "Print"],
Cell[42351, 825, 367, 8, 32, "Print"],
Cell[42721, 835, 369, 8, 32, "Print"],
Cell[43093, 845, 369, 8, 32, "Print"],
Cell[43465, 855, 371, 8, 32, "Print"],
Cell[43839, 865, 367, 8, 32, "Print"],
Cell[44209, 875, 367, 8, 32, "Print"],
Cell[44579, 885, 367, 8, 32, "Print"],
Cell[44949, 895, 367, 8, 32, "Print"],
Cell[45319, 905, 367, 8, 32, "Print"],
Cell[45689, 915, 371, 8, 32, "Print"],
Cell[46063, 925, 79766, 1668, 631, "Print"],
Cell[125832, 2595, 56249, 1203, 631, "Print"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[182130, 3804, 149, 2, 22, "Subsubsection"],
Cell[CellGroupData[{
Cell[182304, 3810, 3573, 84, 336, "Input"],
Cell[CellGroupData[{
Cell[185902, 3898, 901, 16, 32, "Print"],
Cell[186806, 3916, 10419, 225, 631, "Print"],
Cell[197228, 4143, 679, 10, 32, "Print"],
Cell[197910, 4155, 896, 15, 32, "Print"],
Cell[198809, 4172, 923, 16, 32, "Print"],
Cell[199735, 4190, 855, 15, 32, "Print"],
Cell[200593, 4207, 732, 11, 57, "Print"],
Cell[201328, 4220, 695, 10, 32, "Print"],
Cell[202026, 4232, 684, 10, 57, "Print"]
}, Open  ]],
Cell[202725, 4245, 1322, 41, 143, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[204096, 4292, 198, 3, 22, "Subsubsection"],
Cell[CellGroupData[{
Cell[204319, 4299, 3625, 85, 336, "Input"],
Cell[CellGroupData[{
Cell[207969, 4388, 923, 16, 32, "Print"],
Cell[208895, 4406, 10371, 224, 631, "Print"],
Cell[219269, 4632, 703, 10, 32, "Print"],
Cell[219975, 4644, 920, 15, 32, "Print"],
Cell[220898, 4661, 949, 16, 32, "Print"],
Cell[221850, 4679, 879, 15, 32, "Print"],
Cell[222732, 4696, 756, 11, 57, "Print"],
Cell[223491, 4709, 719, 10, 32, "Print"],
Cell[224213, 4721, 708, 10, 57, "Print"]
}, Open  ]],
Cell[224936, 4734, 9719, 267, 522, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[234704, 5007, 243, 3, 22, "Subsubsection"],
Cell[CellGroupData[{
Cell[234972, 5014, 9644, 238, 625, "Input"],
Cell[CellGroupData[{
Cell[244641, 5256, 993, 17, 32, "Print"],
Cell[245637, 5275, 11672, 250, 631, "Print"],
Cell[257312, 5527, 775, 11, 32, "Print"],
Cell[258090, 5540, 990, 16, 32, "Print"],
Cell[259083, 5558, 1019, 17, 32, "Print"],
Cell[260105, 5577, 949, 16, 32, "Print"],
Cell[261057, 5595, 826, 12, 57, "Print"],
Cell[261886, 5609, 789, 11, 32, "Print"],
Cell[262678, 5622, 778, 11, 57, "Print"]
}, Open  ]],
Cell[263471, 5636, 21689, 553, 902, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[285209, 6195, 349, 5, 22, "Subsubsection"],
Cell[CellGroupData[{
Cell[285583, 6204, 3860, 88, 336, "Input"],
Cell[CellGroupData[{
Cell[289468, 6296, 1044, 18, 32, "Print"],
Cell[290515, 6316, 19242, 412, 631, "Print"],
Cell[309760, 6730, 820, 12, 32, "Print"],
Cell[310583, 6744, 1037, 17, 32, "Print"],
Cell[311623, 6763, 1068, 18, 32, "Print"],
Cell[312694, 6783, 998, 17, 32, "Print"],
Cell[313695, 6802, 871, 13, 57, "Print"],
Cell[314569, 6817, 838, 12, 32, "Print"],
Cell[315410, 6831, 825, 12, 57, "Print"]
}, Open  ]],
Cell[316250, 6846, 24009, 585, 903, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[340308, 7437, 386, 5, 22, "Subsubsection"],
Cell[CellGroupData[{
Cell[340719, 7446, 3943, 89, 336, "Input"],
Cell[CellGroupData[{
Cell[344687, 7539, 1088, 19, 50, "Print"],
Cell[345778, 7560, 10755, 233, 985, "Print"],
Cell[356536, 7795, 868, 13, 50, "Print"],
Cell[357407, 7810, 1085, 18, 50, "Print"],
Cell[358495, 7830, 1112, 19, 50, "Print"],
Cell[359610, 7851, 1044, 18, 50, "Print"],
Cell[360657, 7871, 921, 14, 88, "Print"],
Cell[361581, 7887, 886, 13, 50, "Print"],
Cell[362470, 7902, 875, 13, 88, "Print"]
}, Open  ]],
Cell[363360, 7918, 93915, 2316, 4191, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[457324, 10240, 437, 6, 22, "Subsubsection"],
Cell[CellGroupData[{
Cell[457786, 10250, 3995, 90, 336, "Input"],
Cell[CellGroupData[{
Cell[461806, 10344, 1134, 19, 50, "Print"],
Cell[462943, 10365, 10764, 234, 985, "Print"],
Cell[473710, 10601, 914, 13, 50, "Print"],
Cell[474627, 10616, 1131, 18, 50, "Print"],
Cell[475761, 10636, 1160, 19, 50, "Print"],
Cell[476924, 10657, 1090, 18, 50, "Print"],
Cell[478017, 10677, 965, 14, 88, "Print"],
Cell[478985, 10693, 932, 13, 50, "Print"],
Cell[479920, 10708, 921, 13, 88, "Print"]
}, Open  ]],
Cell[480856, 10724, 58627, 1495, 2687, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[539532, 12225, 486, 7, 22, "Subsubsection"],
Cell[CellGroupData[{
Cell[540043, 12236, 4047, 91, 336, "Input"],
Cell[CellGroupData[{
Cell[544115, 12331, 1184, 20, 50, "Print"],
Cell[545302, 12353, 13292, 269, 985, "Print"],
Cell[558597, 12624, 964, 14, 50, "Print"],
Cell[559564, 12640, 1181, 19, 50, "Print"],
Cell[560748, 12661, 1208, 20, 50, "Print"],
Cell[561959, 12683, 1140, 19, 50, "Print"],
Cell[563102, 12704, 1015, 15, 88, "Print"],
Cell[564120, 12721, 979, 14, 50, "Print"],
Cell[565102, 12737, 969, 14, 88, "Print"]
}, Open  ]],
Cell[566086, 12754, 1309, 40, 157, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[567444, 12800, 534, 7, 22, "Subsubsection"],
Cell[CellGroupData[{
Cell[568003, 12811, 4092, 90, 336, "Input"],
Cell[CellGroupData[{
Cell[572120, 12905, 1206, 20, 50, "Print"],
Cell[573329, 12927, 12283, 255, 985, "Print"],
Cell[585615, 13184, 986, 14, 50, "Print"],
Cell[586604, 13200, 1203, 19, 50, "Print"],
Cell[587810, 13221, 1230, 20, 50, "Print"],
Cell[589043, 13243, 1162, 19, 50, "Print"],
Cell[590208, 13264, 1037, 15, 88, "Print"],
Cell[591248, 13281, 1002, 14, 50, "Print"],
Cell[592253, 13297, 991, 14, 88, "Print"]
}, Open  ]],
Cell[593259, 13314, 2728, 79, 293, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[596036, 13399, 580, 8, 22, "Subsubsection"],
Cell[CellGroupData[{
Cell[596641, 13411, 4144, 91, 336, "Input"],
Cell[CellGroupData[{
Cell[600810, 13506, 1231, 21, 50, "Print"],
Cell[602044, 13529, 12321, 256, 985, "Print"],
Cell[614368, 13787, 1011, 15, 50, "Print"],
Cell[615382, 13804, 1230, 20, 50, "Print"],
Cell[616615, 13826, 1255, 21, 50, "Print"],
Cell[617873, 13849, 1187, 20, 50, "Print"],
Cell[619063, 13871, 1064, 16, 88, "Print"],
Cell[620130, 13889, 1027, 15, 50, "Print"],
Cell[621160, 13906, 1016, 15, 88, "Print"]
}, Open  ]],
Cell[622191, 13924, 3221, 90, 360, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[625461, 14020, 690, 9, 22, "Subsubsection"],
Cell[CellGroupData[{
Cell[626176, 14033, 12678, 305, 1140, "Input"],
Cell[CellGroupData[{
Cell[638879, 14342, 1255, 21, 50, "Print"],
Cell[640137, 14365, 14121, 323, 985, "Print"],
Cell[654261, 14690, 1035, 15, 50, "Print"],
Cell[655299, 14707, 1250, 20, 50, "Print"],
Cell[656552, 14729, 1279, 21, 50, "Print"],
Cell[657834, 14752, 1213, 20, 50, "Print"],
Cell[659050, 14774, 1084, 16, 88, "Print"],
Cell[660137, 14792, 1051, 15, 50, "Print"],
Cell[661191, 14809, 1038, 15, 88, "Print"]
}, Open  ]],
Cell[662244, 14827, 15466, 406, 1040, "Output"]
}, Closed]],
Cell[677725, 15236, 9480, 249, 1262, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[687242, 15490, 630, 9, 22, "Subsubsection"],
Cell[CellGroupData[{
Cell[687897, 15503, 10146, 244, 625, "Input"],
Cell[CellGroupData[{
Cell[698068, 15751, 1231, 21, 62, "Print"],
Cell[699302, 15774, 12320, 260, 1231, "Print"],
Cell[711625, 16036, 1013, 15, 62, "Print"],
Cell[712641, 16053, 1230, 20, 62, "Print"],
Cell[713874, 16075, 1254, 21, 62, "Print"],
Cell[715131, 16098, 1189, 20, 62, "Print"],
Cell[716323, 16120, 1062, 16, 110, "Print"],
Cell[717388, 16138, 1027, 15, 62, "Print"],
Cell[718418, 16155, 1016, 15, 110, "Print"]
}, Open  ]],
Cell[719449, 16173, 3058, 90, 457, "Output"]
}, Closed]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

